Towards a Coq-verified Chain of Esterel Semantics

This paper focuses on formally specifying and verifying the chain of formal semantics of the Esterel synchronous programming language using the Coq proof assistant. In particular, in addition to the standard logical (LBS) semantics, constructive semantics (CBS) and constructive state semantics (CSS), we introduce a novel microstep semantics that gets rid of the Must/Can potential function pair of the constructive semantics and can be viewed as an abstract version of Esterel's circuit semantics used by compilers to generate software code and hardware designs. Excluding the loop construct from Esterel, the paper also provides formal proofs in Coq of the equivalence between the CBS and CSS semantics and of the refinement of the CSS by the microstep semantics.

==> anc/package/AxiomCheck.v <==
Require Esterel.Proofs.CBS_LBS.
Require Esterel.Proofs.CBS_CSS.
Require Esterel.Proofs.CSS_Micro.

(** These [Print Assumptions] statements should only contain the description of signals:
    that is, signals form an ordered type with a [Snot] function, plus their specification.
    These can be found in two places:
    - the [Declare Module] at the beginning of Util.Events.v
    - the [Parameter Snot : Signal.t -> Signal.t] and its properties inside Definitions.v *)

Print Assumptions Esterel.Proofs.CBS_LBS.CBS_LBS.

Print Assumptions Esterel.Proofs.CBS_CSS.sCSS_CBS.
Print Assumptions Esterel.Proofs.CBS_CSS.rCSS_CBS.
Print Assumptions Esterel.Proofs.CBS_CSS.CBS_sCSS.
Print Assumptions Esterel.Proofs.CBS_CSS.CBS_rCSS.

Print Assumptions Esterel.Proofs.CSS_Micro.sCSS_microsteps.
Print Assumptions Esterel.Proofs.CSS_Micro.rCSS_microsteps.


==> anc/package/Definitions.v <==
Require Import Equalities.
Require Import Morphisms.
Require Export SetoidClass.
Require Export Esterel.Util.Coqlib.
Require Export Esterel.Util.Notations.
Require Import Esterel.Util.Events.


(** A negation operator on [Signal.t]. *)
Parameter Snot : Signal.t -> Signal.t.
Global Declare Instance Snot_compat : Proper (Signal.eq ==> Signal.eq) Snot.
Axiom Snot_Some : forall s E bo, S.find (Snot s) E = Some bo <-> S.find s E = Some (Bneg bo).

Lemma Snot_In : forall s (E : S.t (status bool)), S.In (Snot s) E <-> S.In s E.
Proof.
intros s E. split; intros [v Hin]; exists (Bneg v); rewrite Snot_Some, Hin in *.
- reflexivity.
- now destruct v as [[|] |].
Qed.

(** **  Definition of Esterel kernel statements  **)

Inductive stmt :=
  | Cnothing
  | Cpause
  | Cemit (s : Signal.t)
  | Cexit (n : nat)
  | Cawimm (s : Signal.t)   (* await immediate *)
  | Ctrap (p : stmt)
  | Cshift (p : stmt)
  | Csuspend (s : Signal.t) (p : stmt)
  | Cif (s : Signal.t) (p q : stmt)
  | Cseq (p q : stmt)
  | Cpar (p q : stmt)
  | Csignal (s : Signal.t) (p : stmt).

Bind Scope Esterel_scope with stmt.
Delimit Scope Esterel_scope with Esterel.
Open Scope Esterel_scope.

(** Notations for the type [stmt]. **)
Global Instance CNothing : Nothing stmt := {nothing := Cnothing}.
Global Instance CPause : Pause stmt := {pause := Cpause}.
Global Instance CEmit : Emit Signal.t stmt := {emit := Cemit}.
Global Instance CExit : Exit stmt := {exit := Cexit}.
Global Instance CAwimm : Awimm Signal.t stmt := {awimm := Cawimm}.
Global Instance CSuspend : Suspend Signal.t stmt stmt := {suspend := Csuspend}.
Global Instance CTrap : Trap stmt stmt := {trap := Ctrap}.
Global Instance CUp : Up stmt stmt := {up := Cshift}.
Global Instance CIfte : Ifte Signal.t stmt stmt stmt := {ifte := Cif}.
Global Instance CSeq : Seq stmt stmt stmt := {seq := Cseq}.
Global Instance CParallel : Parallel stmt stmt stmt := {par := Cpar}.
Global Instance CSignal : SignalDeclaration Signal.t (fun _ => stmt) stmt := {signaldecl := Csignal}.


(** Tactics to refold notations on statements. **)
Ltac foldstmt_in H :=
  repeat lazymatch type of H with
    | context[Cnothing] => change Cnothing with (@nothing stmt _) in H
    | context[Cpause] => change Cpause with (@pause stmt _) in H
    | context[Cemit ?s] => change (Cemit s) with (@emit _ stmt _ s) in H
    | context[Cexit ?n] => change (Cexit n) with (@exit _ stmt _) in H
    | context[Cawimm ?s] => change (Cawimm s) with (@awimm _ stmt _ s) in H
    | context[Csuspend ?s ?p] => change (Csuspend s p) with (s ⊃ p) in H
    | context[Ctrap ?p] => change (Ctrap p) with { p } in H
    | context[Cshift ?p] => change (Cshift p) with (↑ p) in H
    | context[Cif ?s ?p ?q] => change (Cif s p q) with (s? p, q) in H
    | context[Cseq ?p ?q] => change (Cseq p q) with (@seq stmt stmt stmt _ p q) in H
    | context[Cpar ?p ?q] => change (Cpar p q) with (p || q) in H
    | context[Csignal ?s ?p] => change (Csignal s p) with (p \ s) in H
    | _ => idtac
  end.
Tactic Notation "foldstmt" "in" ident(H) := foldstmt_in H.

Ltac foldstmt :=
  repeat lazymatch goal with
    | |- context[Cnothing] => change Cnothing with (@nothing stmt _)
    | |- context[Cpause] => change Cpause with (@pause stmt _)
    | |- context[Cemit ?s] => change (Cemit s) with (@emit _ stmt _ s)
    | |- context[Cexit ?n] => change (Cexit n) with (@exit _ stmt _)
    | |- context[Cawimm ?s] => change (Cawimm s) with (@awimm _ stmt _ s)
    | |- context[Csuspend ?s ?p] => change (Csuspend s p) with (s ⊃ p)
    | |- context[Ctrap ?p] => change (Ctrap p) with { p }
    | |- context[Cshift ?p] => change (Cshift p) with (↑ p)
    | |- context[Cif ?s ?p ?q] => change (Cif s p q) with (s? p, q)
    | |- context[Cseq ?p ?q] => change (Cseq p q) with (@seq stmt stmt stmt _ p q)
    | |- context[Cpar ?p ?q] => change (Cpar p q) with (p || q)
    | |- context[Csignal ?s ?p] => change (Csignal s p) with (p \ s)
    | _ => idtac
  end.


(** **  States and terms  **)

(** A [state] is a program under execution,
    that is, we are currently waiting at some pause, awimm or suspend statements. *)
Inductive state :=
  | Spause
  | Sawimm (s : Signal.t)
  | Strap (p : state)
  | Sshift (p : state)
  | Ssuspend (s : Signal.t) (p : state)
  | SifL (s : Signal.t) (p : state) (q : stmt)
  | SifR (s : Signal.t) (p : stmt) (q : state)
  | SseqL (p : state) (q : stmt)
  | SseqR (p : stmt) (q : state)
  | SparB (p q : state)
  | SparL (p : state) (q : stmt)
  | SparR (p : stmt) (q : state)
  | Ssignal (s : Signal.t) (p : state).

(** Notations on states. **)
Notation "§" := Spause.
Global Instance SAwimm : Awimm Signal.t state := {awimm := Sawimm}.
Global Instance SSuspend : Suspend Signal.t state state := {suspend := Ssuspend}.
Global Instance STrap : Trap state state := {trap := Strap}.
Global Instance SUp : Up state state := {up := Sshift}.
Global Instance SIfL : Ifte Signal.t state stmt state := {ifte := SifL}.
Global Instance SIfR : Ifte Signal.t stmt state state := {ifte := SifR}.
Global Instance SSeqL : Seq state stmt state := {seq := SseqL}.
Global Instance SSeqR : Seq stmt state state := {seq := SseqR}.
Global Instance SParallelL : Parallel state stmt state := {par := SparL}.
Global Instance SParallelR : Parallel stmt state state := {par := SparR}.
Global Instance SParallelB : Parallel state state state := {par := SparB}.
Global Instance SSignal : SignalDeclaration Signal.t (fun _ => state) state := {signaldecl := Ssignal}.

(** Tactics to refold notations on states. **)
Ltac foldstate_in H := 
  repeat lazymatch type of H with
    | context[Sawimm ?s] => change (Sawimm s) with (@awimm _ state _ s) in H
    | context[Strap ?p] => change (Strap p) with { p } in H
    | context[Sshift ?p] => change (Sshift p) with (↑ p) in H
    | context[Ssuspend ?s ?p] => change (Ssuspend s p) with (s ⊃ p) in H
    | context[SifL ?s ?p ?q] => change (SifL s p q) with (s? p, q) in H
    | context[SifR ?s ?p ?q] => change (SifR s p q) with (s? p, q) in H
    | context[SseqL ?p ?q] => change (SseqL p q) with (p; q) in H
    | context[SseqR ?p ?q] => change (SseqR p q) with (p; q) in H
    | context[SparL ?p ?q] => change (SparL p q) with (p || q) in H
    | context[SparR ?p ?q] => change (SparR p q) with (p || q) in H
    | context[SparB ?p ?q] => change (SparB p q) with (p || q) in H
    | context[Ssignal ?s ?p] => change (Ssignal s p) with (p \ s) in H
    | _ => idtac
  end.
Tactic Notation "foldstate" "in" ident(H) := foldstate_in H.

Ltac foldstate := 
  repeat lazymatch goal with
    | |- context[Sawimm ?s] => change (Sawimm s) with (@awimm _ state _ s)
    | |- context[Strap ?p] => change (Strap p) with { p }
    | |- context[Sshift ?p] => change (Sshift p) with (↑ p)
    | |- context[Ssuspend ?s ?p] => change (Ssuspend s p) with (s ⊃ p)
    | |- context[SifL ?s ?p ?q] => change (SifL s p q) with (s? p, q)
    | |- context[SifR ?s ?p ?q] => change (SifR s p q) with (s? p, q)
    | |- context[SseqL ?p ?q] => change (SseqL p q) with (p; q)
    | |- context[SseqR ?p ?q] => change (SseqR p q) with (p; q)
    | |- context[SparL ?p ?q] => change (SparL p q) with (p || q)
    | |- context[SparR ?p ?q] => change (SparR p q) with (p || q)
    | |- context[SparB ?p ?q] => change (SparB p q) with (p || q)
    | |- context[Ssignal ?s ?p] => change (Ssignal s p) with (p \ s)
    | _ => idtac
  end.

(** A term is either an inert [stmt] or an active [state].
    It is used as the output of a step of the constructive state semantics. *)
Inductive term :=
  | Tstate (p : state)
  | Tstmt (p : stmt).

(** The base statement (statement) of a state or term. **)
Fixpoint Sbase p : stmt :=
  match p with
    | § => pause
    | Sawimm s => awimm s
    | Strap p => { Sbase p}
    | Sshift p => ↑ (Sbase p)
    | Ssuspend s p => s ⊃ Sbase p
    | SifL s p q => s ? (Sbase p), q
    | SifR s p q => s ? p, (Sbase q)
    | SseqL p q => Sbase p; q
    | SseqR p q => p; Sbase q
    | SparL p q => Sbase p || q
    | SparR p q => p || Sbase q
    | SparB p q => Sbase p || Sbase q
    | Ssignal s p => Csignal s (Sbase p)
  end.

Definition Tbase p :=
  match p with
    | Tstate p => Sbase p
    | Tstmt p => p
  end.

(* RMK: Cannot be defined in Notation.v as [stmt] does not exists yet. *)
Class Base (T : Type) := {base : T -> stmt}.
Global Instance CBAse : Base stmt := {base := fun p => p}.
Global Instance SBase : Base state := {base := Sbase}.
Global Instance TBase : Base term := {base := Tbase}.

(** The expanded statement of a state or term. **)
Fixpoint Sexpand p : stmt :=
  match p with
    | Spause => nothing
    | Sawimm s => awimm s
    | Strap p => { Sexpand p }
    | Sshift p => ↑ (Sexpand p)
    | Ssuspend s p => awimm (Snot s); s ⊃ Sexpand p
    | SifL s p q => Sexpand p
    | SifR s p q => Sexpand q
    | SseqL p q => Sexpand p; q
    | SseqR p q => Sexpand q
    | SparL p q => Sexpand p || nothing
    | SparR p q => nothing || Sexpand q
    | SparB p q => Sexpand p || Sexpand q
    | Ssignal s p => (Sexpand p) \ s
  end.

Definition Texpand p :=
  match p with
    | Tstate p => Sexpand p
    | Tstmt p => nothing
  end.

Class Expand (T : Type) := {expand : T -> stmt}.
Global Instance SExpand : Expand state := {expand := Sexpand}.
Global Instance TExpand : Expand term := {expand := Texpand}.

Coercion Tstate : state >-> term.
Coercion Tstmt : stmt >-> term.

(** Notations on terms **)
Definition lift_term f g p :=
  match p with
    | Tstate p => Tstate (f p)
    | Tstmt p => Tstmt (g p)
  end.
Arguments lift_term f g !p /.

Definition par_term_term p q :=
  match p, q with
    | Tstmt p, Tstmt q => Tstmt (p || q)
    | Tstate p , Tstmt q => Tstate (p || q)
    | Tstmt p, Tstate q => Tstate (p || q)
    | Tstate p, Tstate q => Tstate (p || q)
  end.

Global Instance TNothing : Nothing term := {nothing := Tstmt Cnothing}.
Global Instance TPause : Pause term := {pause := Tstmt Cpause}.
Global Instance TEmit : Emit Signal.t term := {emit := fun s => Tstmt (Cemit s)}.
Global Instance TExit : Exit term := {exit := fun n => Tstmt (Cexit n)}.
(* Global Instance TAwimm : Awimm Signal.t term := {awimm := fun s => Tstmt (awimm s)}. *)

Global Instance TSuspend : Suspend Signal.t term term := {suspend := fun s => lift_term (fun p => s ⊃ p) (fun p => s ⊃ p)}.
Global Instance TTrap : Trap term term := {trap := lift_term (fun p => { p }) (fun p => { p })}.
Global Instance TUp : Up term term := {up := lift_term (fun p => ↑p) (fun p => ↑p)}.

Definition ifte_term_stmt s p q := lift_term (fun p => s ? p, q) (fun p => s ? p, q) p.
Global Instance TIfteL : Ifte Signal.t term stmt term := {ifte := ifte_term_stmt}.
Arguments ifte_term_stmt s p q /.

Definition ifte_stmt_term s p q := lift_term (fun q => s ? p, q) (fun q => s ? p, q) q.
Global Instance TIfteR : Ifte Signal.t stmt term term := {ifte := ifte_stmt_term}.

Global Instance TSeqL : Seq term stmt term := {seq := fun p q => lift_term (fun p => p; q) (fun p => p; q) p}.
Global Instance TSeqR : Seq stmt term term := {seq := fun p q => lift_term (seq p) (seq p) q}.

Global Instance TParallelB : Parallel term term term := {par := par_term_term}.
Global Instance TParallelL : Parallel term stmt term := {par := fun p q => lift_term (fun p => p || q) (fun p => p || q) p}.
Global Instance TParallelR : Parallel stmt term term := {par := fun p => lift_term (par p) (par p)}.

Global Instance TSignal : SignalDeclaration Signal.t (fun _ => term) term := {
  signaldecl := fun s => lift_term (fun p => p\s) (fun p => p\s)}.

(** **  Setoid equalities  **)

Global Hint Extern 0 (?x == ?x) => reflexivity : core.

(** On [stmt] *)
Fixpoint stmt_eq p q :=
  match p, q with
    | Cnothing, Cnothing => True
    | Cpause, Cpause => True
    | Cemit s, Cemit s' => Signal.eq s s'
    | Cexit k, Cexit k' => k = k'
    | Cawimm s, Cawimm s' => Signal.eq s s'
    | Ctrap p, Ctrap p' => stmt_eq p p'
    | Cshift p, Cshift p' => stmt_eq p p'
    | Csuspend s p, Csuspend s' p' => Signal.eq s s' ∧ stmt_eq p p'
    | Cif s1 p1 q1, Cif s2 p2 q2 => Signal.eq s1 s2 ∧ stmt_eq p1 p2 ∧ stmt_eq q1 q2
    | Cseq p1 q1, Cseq p2 q2 => stmt_eq p1 p2 ∧ stmt_eq q1 q2
    | Cpar p1 q1, Cpar p2 q2 => stmt_eq p1 p2 ∧ stmt_eq q1 q2
    | Csignal s1 p1, Csignal s2 p2 => Signal.eq s1 s2 ∧ stmt_eq p1 p2
    | _, _ => False
  end.

Global Instance stmt_eq_equiv : Equivalence stmt_eq.
Proof. split.
+ intro p. induction p; cbn; auto.
+ intro p. induction p; intros []; cbn; auto; intuition.
+ intro p. induction p; intros [] []; cbn; eauto; intuition; eauto; etransitivity; eauto.
Qed.

Global Instance stmt_Setoid : Setoid stmt := {equiv := stmt_eq}.

Global Hint Extern 1 (stmt_eq ?x ?x) => reflexivity : core.

(* RMK: We explicitely give the types to make sure the instances are correct. *)
Global Instance CEmit_compat : Proper (Signal.eq ==> equiv) (@emit _ stmt _).
Proof. now repeat intro. Qed.

Global Instance CAwimm_compat : Proper (Signal.eq ==> equiv) (@awimm _ stmt _).
Proof. now repeat intro. Qed.

Global Instance CSuspend_compat : Proper (Signal.eq ==> equiv ==> equiv) (@suspend _ stmt stmt _).
Proof. repeat intro. now repeat split. Qed.

Global Instance CTrap_compat : Proper (equiv ==> equiv) (@trap stmt stmt _).
Proof. repeat intro. now repeat split. Qed.

Global Instance CUp_compat : Proper (equiv ==> equiv) (@up stmt stmt _).
Proof. repeat intro. now repeat split. Qed.

Global Instance CIfte_compat : Proper (Signal.eq ==> equiv ==> equiv ==> equiv) (@ifte _ stmt stmt stmt _).
Proof. repeat intro. now repeat split. Qed.

Global Instance CSeq_compat : Proper (equiv ==> equiv ==> equiv) (@seq stmt stmt stmt _).
Proof. repeat intro. now repeat split. Qed.

Global Instance CPar_compat : Proper (equiv ==> equiv ==> equiv) (@par stmt stmt stmt _).
Proof. repeat intro. now repeat split. Qed.

Global Instance CSignal_compat : Proper (Signal.eq ==> equiv ==> equiv) (@signaldecl _ _ stmt _).
Proof. repeat intro. now repeat split. Qed.

Global Instance CBase_compat : Proper (equiv ==> equiv) (@base stmt _).
Proof. repeat intro. now repeat split. Qed.

Lemma stmt_dec : forall p q, {p == q} + {¬ p == q}.
Proof.
induction p; intros [] *; cbn; try tauto; change stmt_eq with equiv; nb_goals 10;
try (apply PeanoNat.Nat.eq_dec || apply Signal.eq_dec || apply IHp);
try match goal with
  | |- context[Signal.eq ?s ?s'] => apply Signal.eq_dec || destruct (Signal.eq_dec s s')
end;
try match goal with
  | H1 : context[equiv ?p _], H2 : context[equiv ?q _]
    |- context[equiv ?p ?p' ∧ equiv ?q ?q'] =>
      destruct (H1 p'), (H2 q'); tauto
  | H : context[equiv] |- context[equiv ?p ?p'] => apply H || destruct (H p'); tauto
end.
Defined.

(** On [state] *)
Fixpoint state_eq p q :=
  match p, q with
    | Spause, Spause => True
    | Sawimm s1, Sawimm s2 => Signal.eq s1 s2
    | Strap p1, Strap p2 => state_eq p1 p2
    | Sshift p1, Sshift p2 => state_eq p1 p2
    | Ssuspend s1 p1, Ssuspend s2 p2 => Signal.eq s1 s2 ∧ state_eq p1 p2
    | SifL s1 p1 q1, SifL s2 p2 q2 => Signal.eq s1 s2 ∧ state_eq p1 p2 ∧ equiv q1 q2
    | SifR s1 p1 q1, SifR s2 p2 q2 => Signal.eq s1 s2 ∧ equiv p1 p2 ∧ state_eq q1 q2
    | SseqL p1 q1, SseqL p2 q2 => state_eq p1 p2 ∧ equiv q1 q2
    | SseqR p1 q1, SseqR p2 q2 => equiv p1 p2 ∧ state_eq q1 q2
    | SparL p1 q1, SparL p2 q2 => state_eq p1 p2 ∧ equiv q1 q2
    | SparR p1 q1, SparR p2 q2 => equiv p1 p2 ∧ state_eq q1 q2
    | SparB p1 q1, SparB p2 q2 => state_eq p1 p2 ∧ state_eq q1 q2
    | Ssignal s1 p1, Ssignal s2 p2 => Signal.eq s1 s2 ∧ state_eq p1 p2
    | _, _ => False
  end.

Global Instance state_eq_equiv : Equivalence state_eq.
Proof. split.
+ intro p. induction p; cbn; repeat split; reflexivity || auto.
+ intro p. induction p; intros []; cbn; auto; intuition.
+ intro p. induction p; intros [] []; simpl; eauto; intuition; eauto; etransitivity; eauto.
Qed.

Global Instance state_Setoid : Setoid state := {equiv := state_eq}.

Global Hint Extern 1 (state_eq ?x ?x) => reflexivity : core.

(* RMK: We explicitely give the instances to make sure they are correct. *)
Global Instance SAwimm_compat : Proper (Signal.eq ==> equiv) (@awimm _ state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SSuspend_compat : Proper (Signal.eq ==> equiv ==> equiv) (@suspend _ state state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance STrap_compat : Proper (equiv ==> equiv) (@trap state state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SUp_compat : Proper (equiv ==> equiv) (@up state state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SIfL_compat : Proper (Signal.eq ==> equiv ==> equiv ==> equiv) (@ifte _ state stmt state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SIfR_compat : Proper (Signal.eq ==> equiv ==> equiv ==> equiv) (@ifte _ stmt state state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SSeqL_compat : Proper (equiv ==> equiv ==> equiv) (@seq state stmt state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SSeqR_compat : Proper (equiv ==> equiv ==> equiv) (@seq stmt state state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SParL_compat : Proper (equiv ==> equiv ==> equiv) (@par state stmt state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SParR_compat : Proper (equiv ==> equiv ==> equiv) (@par stmt state state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SParB_compat : Proper (equiv ==> equiv ==> equiv) (@par state state state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SSignal_compat : Proper (Signal.eq ==> equiv ==> equiv) (@signaldecl _ _ state _).
Proof. repeat intro. now repeat split. Qed.

Global Instance SBase_compat : Proper (equiv ==> equiv) (@base state _).
Proof.
intro p. induction p; intros [] Heq; cbn in *;
repeat split; (tauto || apply IHp || apply IHp1 || apply IHp2; tauto).
Qed.

Global Instance Sexpand_compat : Proper (equiv ==> equiv) (@expand state _).
Proof. intro p. induction p; intros [] Heq; simpl in *; tauto || auto; repeat split; intuition. now f_equiv. Qed.

Lemma state_dec : forall p q, {p == q} + {¬ p == q}.
Proof.
induction p; intros [] *; cbn; try tauto;
change state_eq with equiv; change stmt_eq with (@equiv stmt _); nb_goals 12;
try (apply PeanoNat.Nat.eq_dec || apply Signal.eq_dec || apply IHp);
try match goal with
  | |- context[Signal.eq ?s ?s'] => apply Signal.eq_dec || destruct (Signal.eq_dec s s')
end;
try match goal with
  | |- context[@equiv stmt _ ?p ?p'] => destruct (stmt_dec p p'); try tauto
end;
try match goal with
  | H1 : context[equiv ?p _], H2 : context[equiv ?q _]
    |- context[equiv ?p ?p' ∧ equiv ?q ?q'] =>
      destruct (H1 p'), (H2 q'); tauto
  | H : context[equiv] |- context[equiv ?p ?p'] => apply H || destruct (H p'); tauto
end.
Defined.

(** On [term] *)
Definition term_eq p q :=
  match p, q with
    | Tstmt p, Tstmt q => equiv p q
    | Tstate p, Tstate q => equiv p q
    | _, _ => False
  end.

Global Instance term_eq_equiv : Equivalence term_eq.
Proof. split.
+ now intros []; cbn.
+ now intros [] []; cbn.
+ intros [] [] []; cbn; eauto; nb_goals 4; tauto || etransitivity; eauto.
Qed.

Global Instance term_Setoid : Setoid term := {equiv := term_eq}.

Global Hint Extern 1 (term_eq ?x ?x) => reflexivity : core.

(* RMK: We explicitely give the types to make sure the instances are correct. *)
Global Instance Tstmt_compat : Proper (equiv ==> equiv) Tstmt.
Proof. intros ? ?. tauto. Qed.

Global Instance Tstate_compat : Proper (equiv ==> equiv) Tstate.
Proof. intros ? ?. tauto. Qed.

(* Instance TAwimm_compat : Proper (Signal.eq ==> equiv) awimm.
Proof. repeat intro. now repeat split. Qed. *)

Global Instance TTrap_compat : Proper (equiv ==> equiv) (@trap term term _).
Proof. intros [] [] ?; now repeat split. Qed.

Global Instance TUp_compat : Proper (equiv ==> equiv) (@up term term _).
Proof. intros [] [] ?; now repeat split. Qed.

Global Instance TSuspend_compat : Proper (Signal.eq ==> equiv ==> equiv) (@suspend _ term term _).
Proof. intros ? ? ? [] [] ?; now repeat split. Qed.

Global Instance TIfL_compat : Proper (Signal.eq ==> equiv ==> equiv ==> equiv) (@ifte _ term stmt term _).
Proof. intros ? ? ? [] [] ? ? ? ?; now repeat split. Qed.

Global Instance TIfR_compat : Proper (Signal.eq ==> equiv ==> equiv ==> equiv) (@ifte _ stmt term term _).
Proof. intros ? ? ? ? ? ? [] [] ?; now repeat split. Qed.

Global Instance TSeqL_compat : Proper (equiv ==> equiv ==> equiv) (@seq term stmt term _).
Proof. intros [] [] ? ? ? ?; now repeat split. Qed.

Global Instance TSeqR_compat : Proper (equiv ==> equiv ==> equiv) (@seq stmt term term _).
Proof. intros ? ? ? [] [] ?; now repeat split. Qed.

Global Instance TParL_compat : Proper (equiv ==> equiv ==> equiv) (@par term stmt term _).
Proof. intros [] [] ? ? ? ?; now repeat split. Qed.

Global Instance TParR_compat : Proper (equiv ==> equiv ==> equiv) (@par stmt term term _).
Proof. intros ? ? ? [] [] ?; now repeat split. Qed.

Global Instance TParB_compat : Proper (equiv ==> equiv ==> equiv) (@par term term term _).
Proof. intros [] [] ? [] [] ?; now repeat split. Qed.

Global Instance TSignal_compat : Proper (Signal.eq ==> equiv ==> equiv) (@signaldecl _ _ term _).
Proof. intros ? ? ? [] [] ?; now repeat split. Qed.

Global Instance Tbase_compat : Proper (equiv ==> equiv) (@base term _).
Proof. intros [] [] ?; simpl; now f_equiv. Qed.

Global Instance Texpand_compat : Proper (equiv ==> equiv) (@expand term _).
Proof. intros [] [] Heq; simpl in *; tauto || now f_equiv. Qed.

Lemma term_dec : forall p q, {p == q} + {¬ p == q}.
Proof. intros [] []; simpl; apply state_dec || apply stmt_dec || tauto. Defined.

Global Instance lift_term_compat : forall f g,
  Proper (equiv ==> equiv) f -> Proper (equiv ==> equiv) g ->
  Proper (equiv ==> equiv) (lift_term f g).
Proof. intros ? ? ? ? [] [] ?; simpl in *; auto. Qed.

(*
Global Instance lift_term_full_compat : Proper ((equiv ==> equiv) ==> (equiv ==> equiv) ==> equiv ==> equiv) lift_term.
Proof. intros f1 f2 Hf g1 g2 Hg [] [] Hx; simpl in *; tauto || now apply Hf || apply Hg. Qed.
*)

Global Instance par_term_term_compat : Proper (equiv ==> equiv ==> equiv) par_term_term.
Proof. intros [] [] ? [] [] ?; simpl in *; auto. Qed.

Lemma par_term_term_base : forall p q, base (par_term_term p q) = base p || base q.
Proof. now intros [] []. Qed.


==> anc/package/Makefile <==
##########################################################################
##         #   The Coq Proof Assistant / The Coq Development Team       ##
##  v      #         Copyright INRIA, CNRS and contributors             ##
## <O___,, # (see version control and CREDITS file for authors & dates) ##
##   \VV/  ###############################################################
##    //   #    This file is distributed under the terms of the         ##
##         #     GNU Lesser General Public License Version 2.1          ##
##         #     (see LICENSE file for the text of the license)         ##
##########################################################################
## GNUMakefile for Coq 8.15.2

# For debugging purposes (must stay here, don't move below)
INITIAL_VARS := $(.VARIABLES)
# To implement recursion we save the name of the main Makefile
SELF := $(lastword $(MAKEFILE_LIST))
PARENT := $(firstword $(MAKEFILE_LIST))

# This file is generated by coq_makefile and contains many variable
# definitions, like the list of .v files or the path to Coq
include Makefile.conf

# Put in place old names
VFILES            := $(COQMF_VFILES)
MLIFILES          := $(COQMF_MLIFILES)
MLFILES           := $(COQMF_MLFILES)
MLGFILES          := $(COQMF_MLGFILES)
MLPACKFILES       := $(COQMF_MLPACKFILES)
MLLIBFILES        := $(COQMF_MLLIBFILES)
CMDLINE_VFILES    := $(COQMF_CMDLINE_VFILES)
INSTALLCOQDOCROOT := $(COQMF_INSTALLCOQDOCROOT)
OTHERFLAGS        := $(COQMF_OTHERFLAGS)
COQCORE_SRC_SUBDIRS := $(COQMF_COQ_SRC_SUBDIRS)
OCAMLLIBS         := $(COQMF_OCAMLLIBS)
SRC_SUBDIRS       := $(COQMF_SRC_SUBDIRS)
COQLIBS           := $(COQMF_COQLIBS)
COQLIBS_NOML      := $(COQMF_COQLIBS_NOML)
CMDLINE_COQLIBS   := $(COQMF_CMDLINE_COQLIBS)
COQLIB            := $(COQMF_COQLIB)
COQCORELIB        := $(COQMF_COQCORELIB)
DOCDIR            := $(COQMF_DOCDIR)
OCAMLFIND         := $(COQMF_OCAMLFIND)
CAMLFLAGS         := $(COQMF_CAMLFLAGS)
HASNATDYNLINK     := $(COQMF_HASNATDYNLINK)
OCAMLWARN         := $(COQMF_WARN)

Makefile.conf: _CoqProject
	coq_makefile -f _CoqProject -o Makefile

# This file can be created by the user to hook into double colon rules or
# add any other Makefile code he may need
-include Makefile.local

# Parameters ##################################################################
#
# Parameters are make variable assignments.
# They can be passed to (each call to) make on the command line.
# They can also be put in Makefile.local once and for all.
# For retro-compatibility reasons they can be put in the _CoqProject, but this
# practice is discouraged since _CoqProject better not contain make specific
# code (be nice to user interfaces).

# set KEEP_ERROR to prevent make from deleting files produced by failing rules.
# For instance if coqc creates a .vo but then fails to native compile,
# the .vo will be deleted unless KEEP_ERROR is nonempty.
# May confuse make so use only for debugging.
KEEP_ERROR?=
ifneq (,$(KEEP_ERROR))
.DELETE_ON_ERROR:
endif

# Print shell commands (set to non empty)
VERBOSE ?=

# Time the Coq process (set to non empty), and how (see default value)
TIMED?=
TIMECMD?=
# Use command time on linux, gtime on Mac OS
TIMEFMT?="$@ (real: %e, user: %U, sys: %S, mem: %M ko)"
ifneq (,$(TIMED))
ifeq (0,$(shell command time -f "" true >/dev/null 2>/dev/null; echo $$?))
STDTIME?=command time -f $(TIMEFMT)
else
ifeq (0,$(shell gtime -f "" true >/dev/null 2>/dev/null; echo $$?))
STDTIME?=gtime -f $(TIMEFMT)
else
STDTIME?=command time
endif
endif
else
STDTIME?=command time -f $(TIMEFMT)
endif

COQBIN?=
ifneq (,$(COQBIN))
# add an ending /
COQBIN:=$(COQBIN)/
endif

# Coq binaries
COQC     ?= "$(COQBIN)coqc"
COQTOP   ?= "$(COQBIN)coqtop"
COQCHK   ?= "$(COQBIN)coqchk"
COQNATIVE ?= "$(COQBIN)coqnative"
COQDEP   ?= "$(COQBIN)coqdep"
COQDOC   ?= "$(COQBIN)coqdoc"
COQPP    ?= "$(COQBIN)coqpp"
COQMKFILE ?= "$(COQBIN)coq_makefile"
OCAMLLIBDEP ?= "$(COQBIN)ocamllibdep"

# Timing scripts
COQMAKE_ONE_TIME_FILE ?= "$(COQCORELIB)/tools/make-one-time-file.py"
COQMAKE_BOTH_TIME_FILES ?= "$(COQCORELIB)/tools/make-both-time-files.py"
COQMAKE_BOTH_SINGLE_TIMING_FILES ?= "$(COQCORELIB)/tools/make-both-single-timing-files.py"
BEFORE ?=
AFTER ?=

# FIXME this should be generated by Coq (modules already linked by Coq)
CAMLDONTLINK=str,unix,dynlink,threads,zarith

# OCaml binaries
CAMLC       ?= "$(OCAMLFIND)" ocamlc   -c
CAMLOPTC    ?= "$(OCAMLFIND)" opt      -c
CAMLLINK    ?= "$(OCAMLFIND)" ocamlc   -linkpkg -dontlink $(CAMLDONTLINK)
CAMLOPTLINK ?= "$(OCAMLFIND)" opt      -linkpkg -dontlink $(CAMLDONTLINK)
CAMLDOC     ?= "$(OCAMLFIND)" ocamldoc
CAMLDEP     ?= "$(OCAMLFIND)" ocamldep -slash -ml-synonym .mlpack

# DESTDIR is prepended to all installation paths
DESTDIR ?=

# Debug builds, typically -g to OCaml, -debug to Coq.
CAMLDEBUG ?=
COQDEBUG ?=

# Extra packages to be linked in (as in findlib -package)
CAMLPKGS ?=

# Option for making timing files
TIMING?=
# Option for changing sorting of timing output file
TIMING_SORT_BY ?= auto
# Option for changing the fuzz parameter on the output file
TIMING_FUZZ ?= 0
# Option for changing whether to use real or user time for timing tables
TIMING_REAL?=
# Option for including the memory column(s)
TIMING_INCLUDE_MEM?=
# Option for sorting by the memory column
TIMING_SORT_BY_MEM?=
# Output file names for timed builds
TIME_OF_BUILD_FILE               ?= time-of-build.log
TIME_OF_BUILD_BEFORE_FILE        ?= time-of-build-before.log
TIME_OF_BUILD_AFTER_FILE         ?= time-of-build-after.log
TIME_OF_PRETTY_BUILD_FILE        ?= time-of-build-pretty.log
TIME_OF_PRETTY_BOTH_BUILD_FILE   ?= time-of-build-both.log
TIME_OF_PRETTY_BUILD_EXTRA_FILES ?= - # also output to the command line

TGTS ?=

# Retro compatibility (DESTDIR is standard on Unix, DSTROOT is not)
ifdef DSTROOT
DESTDIR := $(DSTROOT)
endif

# Substitution of the path by appending $(DESTDIR) if needed.
# The variable $(COQMF_WINDRIVE) can be needed for Cygwin environments.
windrive_path = $(if $(COQMF_WINDRIVE),$(subst $(COQMF_WINDRIVE),/,$(1)),$(1))
destination_path = $(if $(DESTDIR),$(DESTDIR)/$(call windrive_path,$(1)),$(1))

# Installation paths of libraries and documentation.
COQLIBINSTALL ?= $(call destination_path,$(COQLIB)/user-contrib)
COQDOCINSTALL ?= $(call destination_path,$(DOCDIR)/coq/user-contrib)
COQTOPINSTALL ?= $(call destination_path,$(COQLIB)/toploop) # FIXME: Unused variable?

########## End of parameters ##################################################
# What follows may be relevant to you only if you need to
# extend this Makefile.  If so, look for 'Extension point' here and
# put in Makefile.local double colon rules accordingly.
# E.g. to perform some work after the all target completes you can write
#
# post-all::
# 	echo "All done!"
#
# in Makefile.local
#
###############################################################################




# Flags #######################################################################
#
# We define a bunch of variables combining the parameters.
# To add additional flags to coq, coqchk or coqdoc, set the
# {COQ,COQCHK,COQDOC}EXTRAFLAGS variable to whatever you want to add.
# To overwrite the default choice and set your own flags entirely, set the
# {COQ,COQCHK,COQDOC}FLAGS variable.

SHOW := $(if $(VERBOSE),@true "",@echo "")
HIDE := $(if $(VERBOSE),,@)

TIMER=$(if $(TIMED), $(STDTIME), $(TIMECMD))

OPT?=

# The DYNOBJ and DYNLIB variables are used by "coqdep -dyndep var" in .v.d
ifeq '$(OPT)' '-byte'
USEBYTE:=true
DYNOBJ:=.cma
DYNLIB:=.cma
else
USEBYTE:=
DYNOBJ:=.cmxs
DYNLIB:=.cmxs
endif

# these variables are meant to be overridden if you want to add *extra* flags
COQEXTRAFLAGS?=
COQCHKEXTRAFLAGS?=
COQDOCEXTRAFLAGS?=

# Find the last argument of the form "-native-compiler FLAG"
COQUSERNATIVEFLAG:=$(strip \
$(subst -native-compiler-,,\
$(lastword \
$(filter -native-compiler-%,\
$(subst -native-compiler ,-native-compiler-,\
$(strip $(COQEXTRAFLAGS)))))))

COQFILTEREDEXTRAFLAGS:=$(strip \
$(filter-out -native-compiler-%,\
$(subst -native-compiler ,-native-compiler-,\
$(strip $(COQEXTRAFLAGS)))))

COQACTUALNATIVEFLAG:=$(lastword $(COQMF_COQ_NATIVE_COMPILER_DEFAULT) $(COQMF_COQPROJECTNATIVEFLAG) $(COQUSERNATIVEFLAG))

ifeq '$(COQACTUALNATIVEFLAG)' 'yes'
  COQNATIVEFLAG="-w" "-deprecated-native-compiler-option" "-native-compiler" "ondemand"
  COQDONATIVE="yes"
else
ifeq '$(COQACTUALNATIVEFLAG)' 'ondemand'
  COQNATIVEFLAG="-w" "-deprecated-native-compiler-option" "-native-compiler" "ondemand"
  COQDONATIVE="no"
else
  COQNATIVEFLAG="-w" "-deprecated-native-compiler-option" "-native-compiler" "no"
  COQDONATIVE="no"
endif
endif

# these flags do NOT contain the libraries, to make them easier to overwrite
COQFLAGS?=-q $(OTHERFLAGS) $(COQFILTEREDEXTRAFLAGS) $(COQNATIVEFLAG)
COQCHKFLAGS?=-silent -o $(COQCHKEXTRAFLAGS)
COQDOCFLAGS?=-interpolate -utf8 $(COQDOCEXTRAFLAGS)

COQDOCLIBS?=$(COQLIBS_NOML)

# The version of Coq being run and the version of coq_makefile that
# generated this makefile
COQ_VERSION:=$(shell $(COQC) --print-version | cut -d " " -f 1)
COQMAKEFILE_VERSION:=8.15.2

# COQ_SRC_SUBDIRS is for user-overriding, usually to add
# `user-contrib/Foo` to the includes, we keep COQCORE_SRC_SUBDIRS for
# Coq's own core libraries, which should be replaced by ocamlfind
# options at some point.
COQ_SRC_SUBDIRS?=
COQSRCLIBS?= $(foreach d,$(COQCORE_SRC_SUBDIRS), -I "$(COQCORELIB)/$(d)") $(foreach d,$(COQ_SRC_SUBDIRS), -I "$(COQLIB)/$(d)")

CAMLFLAGS+=$(OCAMLLIBS) $(COQSRCLIBS)
# ocamldoc fails with unknown argument otherwise
CAMLDOCFLAGS:=$(filter-out -annot, $(filter-out -bin-annot, $(CAMLFLAGS)))
CAMLFLAGS+=$(OCAMLWARN)

ifneq (,$(TIMING))
TIMING_ARG=-time
ifeq (after,$(TIMING))
TIMING_EXT=after-timing
else
ifeq (before,$(TIMING))
TIMING_EXT=before-timing
else
TIMING_EXT=timing
endif
endif
else
TIMING_ARG=
endif

# Files #######################################################################
#
# We here define a bunch of variables about the files being part of the
# Coq project in order to ease the writing of build target and build rules

VDFILE := .Makefile.d

ALLSRCFILES := \
	$(MLGFILES) \
	$(MLFILES) \
	$(MLPACKFILES) \
	$(MLLIBFILES) \
	$(MLIFILES)

# helpers
vo_to_obj = $(addsuffix .o,\
  $(filter-out Warning: Error:,\
  $(shell $(COQTOP) -q -noinit -batch -quiet -print-mod-uid $(1))))
strip_dotslash = $(patsubst ./%,%,$(1))

# without this we get undefined variables in the expansion for the
# targets of the [deprecated,use-mllib-or-mlpack] rule
with_undef = $(if $(filter-out undefined, $(origin $(1))),$($(1)))

VO = vo
VOS = vos

VOFILES = $(VFILES:.v=.$(VO))
GLOBFILES = $(VFILES:.v=.glob)
HTMLFILES = $(VFILES:.v=.html)
GHTMLFILES = $(VFILES:.v=.g.html)
BEAUTYFILES = $(addsuffix .beautified,$(VFILES))
TEXFILES = $(VFILES:.v=.tex)
GTEXFILES = $(VFILES:.v=.g.tex)
CMOFILES = \
	$(MLGFILES:.mlg=.cmo) \
	$(MLFILES:.ml=.cmo) \
	$(MLPACKFILES:.mlpack=.cmo)
CMXFILES = $(CMOFILES:.cmo=.cmx)
OFILES = $(CMXFILES:.cmx=.o)
CMAFILES = $(MLLIBFILES:.mllib=.cma) $(MLPACKFILES:.mlpack=.cma)
CMXAFILES = $(CMAFILES:.cma=.cmxa)
CMIFILES = \
	$(CMOFILES:.cmo=.cmi) \
	$(MLIFILES:.mli=.cmi)
# the /if/ is because old _CoqProject did not list a .ml(pack|lib) but just
# a .mlg file
CMXSFILES = \
	$(MLPACKFILES:.mlpack=.cmxs) \
	$(CMXAFILES:.cmxa=.cmxs) \
	$(if $(MLPACKFILES)$(CMXAFILES),,\
		$(MLGFILES:.mlg=.cmxs) $(MLFILES:.ml=.cmxs))

# files that are packed into a plugin (no extension)
PACKEDFILES = \
	$(call strip_dotslash, \
	  $(foreach lib, \
	    $(call strip_dotslash, \
	       $(MLPACKFILES:.mlpack=_MLPACK_DEPENDENCIES)),$(call with_undef,$(lib))))
# files that are archived into a .cma (mllib)
LIBEDFILES = \
	$(call strip_dotslash, \
	  $(foreach lib, \
	    $(call strip_dotslash, \
	       $(MLLIBFILES:.mllib=_MLLIB_DEPENDENCIES)),$(call with_undef,$(lib))))
CMIFILESTOINSTALL = $(filter-out $(addsuffix .cmi,$(PACKEDFILES)),$(CMIFILES))
CMOFILESTOINSTALL = $(filter-out $(addsuffix .cmo,$(PACKEDFILES)),$(CMOFILES))
OBJFILES = $(call vo_to_obj,$(VOFILES))
ALLNATIVEFILES = \
	$(OBJFILES:.o=.cmi) \
	$(OBJFILES:.o=.cmx) \
	$(OBJFILES:.o=.cmxs)
# trick: wildcard filters out non-existing files, so that `install` doesn't show
# warnings and `clean` doesn't pass to rm a list of files that is too long for
# the shell.
NATIVEFILES = $(wildcard $(ALLNATIVEFILES))
FILESTOINSTALL = \
	$(VOFILES) \
	$(VFILES) \
	$(GLOBFILES) \
	$(NATIVEFILES) \
	$(CMIFILESTOINSTALL)
BYTEFILESTOINSTALL = \
	$(CMOFILESTOINSTALL) \
	$(CMAFILES)
ifeq '$(HASNATDYNLINK)' 'true'
DO_NATDYNLINK = yes
FILESTOINSTALL += $(CMXSFILES) $(CMXAFILES) $(CMOFILESTOINSTALL:.cmo=.cmx)
else
DO_NATDYNLINK =
endif

ALLDFILES = $(addsuffix .d,$(ALLSRCFILES)) $(VDFILE)

# Compilation targets #########################################################

all:
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" pre-all
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" real-all
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" post-all
.PHONY: all

all.timing.diff:
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" pre-all
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" real-all.timing.diff TIME_OF_PRETTY_BUILD_EXTRA_FILES=""
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" post-all
.PHONY: all.timing.diff

ifeq (0,$(TIMING_REAL))
TIMING_REAL_ARG :=
TIMING_USER_ARG := --user
else
ifeq (1,$(TIMING_REAL))
TIMING_REAL_ARG := --real
TIMING_USER_ARG :=
else
TIMING_REAL_ARG :=
TIMING_USER_ARG :=
endif
endif

ifeq (0,$(TIMING_INCLUDE_MEM))
TIMING_INCLUDE_MEM_ARG := --no-include-mem
else
TIMING_INCLUDE_MEM_ARG :=
endif

ifeq (1,$(TIMING_SORT_BY_MEM))
TIMING_SORT_BY_MEM_ARG := --sort-by-mem
else
TIMING_SORT_BY_MEM_ARG :=
endif

make-pretty-timed-before:: TIME_OF_BUILD_FILE=$(TIME_OF_BUILD_BEFORE_FILE)
make-pretty-timed-after:: TIME_OF_BUILD_FILE=$(TIME_OF_BUILD_AFTER_FILE)
make-pretty-timed make-pretty-timed-before make-pretty-timed-after::
	$(HIDE)rm -f pretty-timed-success.ok
	$(HIDE)($(MAKE) --no-print-directory -f "$(PARENT)" $(TGTS) TIMED=1 2>&1 && touch pretty-timed-success.ok) | tee -a $(TIME_OF_BUILD_FILE)
	$(HIDE)rm pretty-timed-success.ok # must not be -f; must fail if the touch failed
print-pretty-timed::
	$(HIDE)$(COQMAKE_ONE_TIME_FILE) $(TIMING_INCLUDE_MEM_ARG) $(TIMING_SORT_BY_MEM_ARG) $(TIMING_REAL_ARG) $(TIME_OF_BUILD_FILE) $(TIME_OF_PRETTY_BUILD_FILE) $(TIME_OF_PRETTY_BUILD_EXTRA_FILES)
print-pretty-timed-diff::
	$(HIDE)$(COQMAKE_BOTH_TIME_FILES) --sort-by=$(TIMING_SORT_BY) $(TIMING_INCLUDE_MEM_ARG) $(TIMING_SORT_BY_MEM_ARG) $(TIMING_REAL_ARG) $(TIME_OF_BUILD_AFTER_FILE) $(TIME_OF_BUILD_BEFORE_FILE) $(TIME_OF_PRETTY_BOTH_BUILD_FILE) $(TIME_OF_PRETTY_BUILD_EXTRA_FILES)
ifeq (,$(BEFORE))
print-pretty-single-time-diff::
	@echo 'Error: Usage: $(MAKE) print-pretty-single-time-diff AFTER=path/to/file.v.after-timing BEFORE=path/to/file.v.before-timing'
	$(HIDE)false
else
ifeq (,$(AFTER))
print-pretty-single-time-diff::
	@echo 'Error: Usage: $(MAKE) print-pretty-single-time-diff AFTER=path/to/file.v.after-timing BEFORE=path/to/file.v.before-timing'
	$(HIDE)false
else
print-pretty-single-time-diff::
	$(HIDE)$(COQMAKE_BOTH_SINGLE_TIMING_FILES) --fuzz=$(TIMING_FUZZ) --sort-by=$(TIMING_SORT_BY) $(TIMING_USER_ARG) $(AFTER) $(BEFORE) $(TIME_OF_PRETTY_BUILD_FILE) $(TIME_OF_PRETTY_BUILD_EXTRA_FILES)
endif
endif
pretty-timed:
	$(HIDE)$(MAKE) --no-print-directory -f "$(PARENT)" make-pretty-timed
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" print-pretty-timed
.PHONY: pretty-timed make-pretty-timed make-pretty-timed-before make-pretty-timed-after print-pretty-timed print-pretty-timed-diff print-pretty-single-time-diff

# Extension points for actions to be performed before/after the all target
pre-all::
	@# Extension point
	$(HIDE)if [ "$(COQMAKEFILE_VERSION)" != "$(COQ_VERSION)" ]; then\
	  echo "W: This Makefile was generated by Coq $(COQMAKEFILE_VERSION)";\
	  echo "W: while the current Coq version is $(COQ_VERSION)";\
	fi
.PHONY: pre-all

post-all::
	@# Extension point
.PHONY: post-all

real-all: $(VOFILES) $(if $(USEBYTE),bytefiles,optfiles)
.PHONY: real-all

real-all.timing.diff: $(VOFILES:.vo=.v.timing.diff)
.PHONY: real-all.timing.diff

bytefiles: $(CMOFILES) $(CMAFILES)
.PHONY: bytefiles

optfiles: $(if $(DO_NATDYNLINK),$(CMXSFILES))
.PHONY: optfiles

# FIXME, see Ralf's bugreport
# quick is deprecated, now renamed vio
vio: $(VOFILES:.vo=.vio)
.PHONY: vio
quick: vio
	$(warning "'make quick' is deprecated, use 'make vio' or consider using 'vos' files")
.PHONY: quick

vio2vo:
	$(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) \
		-schedule-vio2vo $(J) $(VOFILES:%.vo=%.vio)
.PHONY: vio2vo

# quick2vo is undocumented
quick2vo:
	$(HIDE)make -j $(J) vio
	$(HIDE)VIOFILES=$$(for vofile in $(VOFILES); do \
	  viofile="$$(echo "$$vofile" | sed "s/\.vo$$/.vio/")"; \
	  if [ "$$vofile" -ot "$$viofile" -o ! -e "$$vofile" ]; then printf "$$viofile "; fi; \
	done); \
	echo "VIO2VO: $$VIOFILES"; \
	if [ -n "$$VIOFILES" ]; then \
	  $(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) -schedule-vio2vo $(J) $$VIOFILES; \
	fi
.PHONY: quick2vo

checkproofs:
	$(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) \
		-schedule-vio-checking $(J) $(VOFILES:%.vo=%.vio)
.PHONY: checkproofs

vos: $(VOFILES:%.vo=%.vos)
.PHONY: vos

vok: $(VOFILES:%.vo=%.vok)
.PHONY: vok

validate: $(VOFILES)
	$(TIMER) $(COQCHK) $(COQCHKFLAGS) $(COQLIBS_NOML) $^
.PHONY: validate

only: $(TGTS)
.PHONY: only

# Documentation targets #######################################################

html: $(GLOBFILES) $(VFILES)
	$(SHOW)'COQDOC -d html $(GAL)'
	$(HIDE)mkdir -p html
	$(HIDE)$(COQDOC) \
		-toc $(COQDOCFLAGS) -html $(GAL) $(COQDOCLIBS) -d html $(VFILES)

mlihtml: $(MLIFILES:.mli=.cmi)
	$(SHOW)'CAMLDOC -d $@'
	$(HIDE)mkdir $@ || rm -rf $@/*
	$(HIDE)$(CAMLDOC) -html \
		-d $@ -m A $(CAMLDEBUG) $(CAMLDOCFLAGS) $(MLIFILES)

all-mli.tex: $(MLIFILES:.mli=.cmi)
	$(SHOW)'CAMLDOC -latex $@'
	$(HIDE)$(CAMLDOC) -latex \
		-o $@ -m A $(CAMLDEBUG) $(CAMLDOCFLAGS) $(MLIFILES)

all.ps: $(VFILES)
	$(SHOW)'COQDOC -ps $(GAL)'
	$(HIDE)$(COQDOC) \
		-toc $(COQDOCFLAGS) -ps $(GAL) $(COQDOCLIBS) \
		-o $@ `$(COQDEP) -sort $(VFILES)`

all.pdf: $(VFILES)
	$(SHOW)'COQDOC -pdf $(GAL)'
	$(HIDE)$(COQDOC) \
		-toc $(COQDOCFLAGS) -pdf $(GAL) $(COQDOCLIBS) \
		-o $@ `$(COQDEP) -sort $(VFILES)`

# FIXME: not quite right, since the output name is different
gallinahtml: GAL=-g
gallinahtml: html

all-gal.ps: GAL=-g
all-gal.ps: all.ps

all-gal.pdf: GAL=-g
all-gal.pdf: all.pdf

# ?
beautify: $(BEAUTYFILES)
	for file in $^; do mv $${file%.beautified} $${file%beautified}old && mv $${file} $${file%.beautified}; done
	@echo 'Do not do "make clean" until you are sure that everything went well!'
	@echo 'If there were a problem, execute "for file in $$(find . -name \*.v.old -print); do mv $${file} $${file%.old}; done" in your shell/'
.PHONY: beautify

# Installation targets ########################################################
#
# There rules can be extended in Makefile.local
# Extensions can't assume when they run.

install:
	$(HIDE)code=0; for f in $(FILESTOINSTALL); do\
	 if ! [ -f "$$f" ]; then >&2 echo $$f does not exist; code=1; fi \
	done; exit $$code
	$(HIDE)for f in $(FILESTOINSTALL); do\
	 df="`$(COQMKFILE) -destination-of "$$f" $(COQLIBS)`";\
	 if [ "$$?" != "0" -o -z "$$df" ]; then\
	   echo SKIP "$$f" since it has no logical path;\
	 else\
	   install -d "$(COQLIBINSTALL)/$$df" &&\
	   install -m 0644 "$$f" "$(COQLIBINSTALL)/$$df" &&\
	   echo INSTALL "$$f" "$(COQLIBINSTALL)/$$df";\
	 fi;\
	done
	$(HIDE)$(MAKE) install-extra -f "$(SELF)"
install-extra::
	@# Extension point
.PHONY: install install-extra

install-byte:
	$(HIDE)for f in $(BYTEFILESTOINSTALL); do\
	 df="`$(COQMKFILE) -destination-of "$$f" $(COQLIBS)`";\
	 if [ "$$?" != "0" -o -z "$$df" ]; then\
	   echo SKIP "$$f" since it has no logical path;\
	 else\
	   install -d "$(COQLIBINSTALL)/$$df" &&\
	   install -m 0644 "$$f" "$(COQLIBINSTALL)/$$df" &&\
	   echo INSTALL "$$f" "$(COQLIBINSTALL)/$$df";\
	 fi;\
	done

install-doc:: html mlihtml
	@# Extension point
	$(HIDE)install -d "$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/html"
	$(HIDE)for i in html/*; do \
	 dest="$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/$$i";\
	 install -m 0644 "$$i" "$$dest";\
	 echo INSTALL "$$i" "$$dest";\
	done
	$(HIDE)install -d \
		"$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/mlihtml"
	$(HIDE)for i in mlihtml/*; do \
	 dest="$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/$$i";\
	 install -m 0644 "$$i" "$$dest";\
	 echo INSTALL "$$i" "$$dest";\
	done
.PHONY: install-doc

uninstall::
	@# Extension point
	$(HIDE)for f in $(FILESTOINSTALL); do \
	 df="`$(COQMKFILE) -destination-of "$$f" $(COQLIBS)`" &&\
	 instf="$(COQLIBINSTALL)/$$df/`basename $$f`" &&\
	 rm -f "$$instf" &&\
	 echo RM "$$instf" &&\
	 (rmdir "$(COQLIBINSTALL)/$$df/" 2>/dev/null || true); \
	done
.PHONY: uninstall

uninstall-doc::
	@# Extension point
	$(SHOW)'RM $(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/html'
	$(HIDE)rm -rf "$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/html"
	$(SHOW)'RM $(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/mlihtml'
	$(HIDE)rm -rf "$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/mlihtml"
	$(HIDE) rmdir "$(COQDOCINSTALL)/$(INSTALLCOQDOCROOT)/" || true
.PHONY: uninstall-doc

# Cleaning ####################################################################
#
# There rules can be extended in Makefile.local
# Extensions can't assume when they run.

clean::
	@# Extension point
	$(SHOW)'CLEAN'
	$(HIDE)rm -f $(CMOFILES)
	$(HIDE)rm -f $(CMIFILES)
	$(HIDE)rm -f $(CMAFILES)
	$(HIDE)rm -f $(CMOFILES:.cmo=.cmx)
	$(HIDE)rm -f $(CMXAFILES)
	$(HIDE)rm -f $(CMXSFILES)
	$(HIDE)rm -f $(CMOFILES:.cmo=.o)
	$(HIDE)rm -f $(CMXAFILES:.cmxa=.a)
	$(HIDE)rm -f $(MLGFILES:.mlg=.ml)
	$(HIDE)rm -f $(ALLDFILES)
	$(HIDE)rm -f $(NATIVEFILES)
	$(HIDE)find . -name .coq-native -type d -empty -delete
	$(HIDE)rm -f $(VOFILES)
	$(HIDE)rm -f $(VOFILES:.vo=.vio)
	$(HIDE)rm -f $(VOFILES:.vo=.vos)
	$(HIDE)rm -f $(VOFILES:.vo=.vok)
	$(HIDE)rm -f $(BEAUTYFILES) $(VFILES:=.old)
	$(HIDE)rm -f all.ps all-gal.ps all.pdf all-gal.pdf all.glob all-mli.tex
	$(HIDE)rm -f $(VFILES:.v=.glob)
	$(HIDE)rm -f $(VFILES:.v=.tex)
	$(HIDE)rm -f $(VFILES:.v=.g.tex)
	$(HIDE)rm -f pretty-timed-success.ok
	$(HIDE)rm -rf html mlihtml
.PHONY: clean

cleanall:: clean
	@# Extension point
	$(SHOW)'CLEAN *.aux *.timing'
	$(HIDE)rm -f $(foreach f,$(VFILES:.v=),$(dir $(f)).$(notdir $(f)).aux)
	$(HIDE)rm -f $(TIME_OF_BUILD_FILE) $(TIME_OF_BUILD_BEFORE_FILE) $(TIME_OF_BUILD_AFTER_FILE) $(TIME_OF_PRETTY_BUILD_FILE) $(TIME_OF_PRETTY_BOTH_BUILD_FILE)
	$(HIDE)rm -f $(VOFILES:.vo=.v.timing)
	$(HIDE)rm -f $(VOFILES:.vo=.v.before-timing)
	$(HIDE)rm -f $(VOFILES:.vo=.v.after-timing)
	$(HIDE)rm -f $(VOFILES:.vo=.v.timing.diff)
	$(HIDE)rm -f .lia.cache .nia.cache
.PHONY: cleanall

archclean::
	@# Extension point
	$(SHOW)'CLEAN *.cmx *.o'
	$(HIDE)rm -f $(NATIVEFILES)
	$(HIDE)rm -f $(CMOFILES:%.cmo=%.cmx)
.PHONY: archclean


# Compilation rules ###########################################################

$(MLIFILES:.mli=.cmi): %.cmi: %.mli
	$(SHOW)'CAMLC -c $<'
	$(HIDE)$(TIMER) $(CAMLC) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) $<

$(MLGFILES:.mlg=.ml): %.ml: %.mlg
	$(SHOW)'COQPP $<'
	$(HIDE)$(COQPP) $<

# Stupid hack around a deficient syntax: we cannot concatenate two expansions
$(filter %.cmo, $(MLFILES:.ml=.cmo) $(MLGFILES:.mlg=.cmo)): %.cmo: %.ml
	$(SHOW)'CAMLC -c $<'
	$(HIDE)$(TIMER) $(CAMLC) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) $<

# Same hack
$(filter %.cmx, $(MLFILES:.ml=.cmx) $(MLGFILES:.mlg=.cmx)): %.cmx: %.ml
	$(SHOW)'CAMLOPT -c $(FOR_PACK) $<'
	$(HIDE)$(TIMER) $(CAMLOPTC) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) $(FOR_PACK) $<


$(MLLIBFILES:.mllib=.cmxs): %.cmxs: %.cmxa
	$(SHOW)'CAMLOPT -shared -o $@'
	$(HIDE)$(TIMER) $(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) \
		-linkall -shared -o $@ $<

$(MLLIBFILES:.mllib=.cma): %.cma: | %.mllib
	$(SHOW)'CAMLC -a -o $@'
	$(HIDE)$(TIMER) $(CAMLLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) -a -o $@ $^

$(MLLIBFILES:.mllib=.cmxa): %.cmxa: | %.mllib
	$(SHOW)'CAMLOPT -a -o $@'
	$(HIDE)$(TIMER) $(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) -a -o $@ $^


$(MLPACKFILES:.mlpack=.cmxs): %.cmxs: %.cmxa
	$(SHOW)'CAMLOPT -shared -o $@'
	$(HIDE)$(TIMER) $(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) \
		-shared -linkall -o $@ $<

$(MLPACKFILES:.mlpack=.cmxa): %.cmxa: %.cmx
	$(SHOW)'CAMLOPT -a -o $@'
	$(HIDE)$(TIMER) $(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) -a -o $@ $<

$(MLPACKFILES:.mlpack=.cma): %.cma: %.cmo | %.mlpack
	$(SHOW)'CAMLC -a -o $@'
	$(HIDE)$(TIMER) $(CAMLLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) -a -o $@ $^

$(MLPACKFILES:.mlpack=.cmo): %.cmo: | %.mlpack
	$(SHOW)'CAMLC -pack -o $@'
	$(HIDE)$(TIMER) $(CAMLLINK) $(CAMLDEBUG) $(CAMLFLAGS) -pack -o $@ $^

$(MLPACKFILES:.mlpack=.cmx): %.cmx: | %.mlpack
	$(SHOW)'CAMLOPT -pack -o $@'
	$(HIDE)$(TIMER) $(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) -pack -o $@ $^

# This rule is for _CoqProject with no .mllib nor .mlpack
$(filter-out $(MLLIBFILES:.mllib=.cmxs) $(MLPACKFILES:.mlpack=.cmxs) $(addsuffix .cmxs,$(PACKEDFILES)) $(addsuffix .cmxs,$(LIBEDFILES)),$(MLFILES:.ml=.cmxs) $(MLGFILES:.mlg=.cmxs)): %.cmxs: %.cmx
	$(SHOW)'[deprecated,use-mllib-or-mlpack] CAMLOPT -shared -o $@'
	$(HIDE)$(TIMER) $(CAMLOPTLINK) $(CAMLDEBUG) $(CAMLFLAGS) $(CAMLPKGS) \
		-shared -o $@ $<

ifneq (,$(TIMING))
TIMING_EXTRA = > $<.$(TIMING_EXT)
else
TIMING_EXTRA =
endif

$(VOFILES): %.vo: %.v | $(VDFILE)
	$(SHOW)COQC $<
	$(HIDE)$(TIMER) $(COQC) $(COQDEBUG) $(TIMING_ARG) $(COQFLAGS) $(COQLIBS) $< $(TIMING_EXTRA)
ifeq ($(COQDONATIVE), "yes")
	$(SHOW)COQNATIVE $@
	$(HIDE)$(COQNATIVE) $(COQLIBS) $@
endif

# FIXME ?merge with .vo / .vio ?
$(GLOBFILES): %.glob: %.v
	$(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) $<

$(VFILES:.v=.vio): %.vio: %.v
	$(SHOW)COQC -vio $<
	$(HIDE)$(TIMER) $(COQC) -vio $(COQDEBUG) $(COQFLAGS) $(COQLIBS) $<

$(VFILES:.v=.vos): %.vos: %.v
	$(SHOW)COQC -vos $<
	$(HIDE)$(TIMER) $(COQC) -vos $(COQDEBUG) $(COQFLAGS) $(COQLIBS) $<

$(VFILES:.v=.vok): %.vok: %.v
	$(SHOW)COQC -vok $<
	$(HIDE)$(TIMER) $(COQC) -vok $(COQDEBUG) $(COQFLAGS) $(COQLIBS) $<

$(addsuffix .timing.diff,$(VFILES)): %.timing.diff : %.before-timing %.after-timing
	$(SHOW)PYTHON TIMING-DIFF $*.{before,after}-timing
	$(HIDE)$(MAKE) --no-print-directory -f "$(SELF)" print-pretty-single-time-diff BEFORE=$*.before-timing AFTER=$*.after-timing TIME_OF_PRETTY_BUILD_FILE="$@"

$(BEAUTYFILES): %.v.beautified: %.v
	$(SHOW)'BEAUTIFY $<'
	$(HIDE)$(TIMER) $(COQC) $(COQDEBUG) $(COQFLAGS) $(COQLIBS) -beautify $<

$(TEXFILES): %.tex: %.v
	$(SHOW)'COQDOC -latex $<'
	$(HIDE)$(COQDOC) $(COQDOCFLAGS) -latex $< -o $@

$(GTEXFILES): %.g.tex: %.v
	$(SHOW)'COQDOC -latex -g $<'
	$(HIDE)$(COQDOC) $(COQDOCFLAGS) -latex -g $< -o $@

$(HTMLFILES): %.html: %.v %.glob
	$(SHOW)'COQDOC -html $<'
	$(HIDE)$(COQDOC) $(COQDOCFLAGS) -html $< -o $@

$(GHTMLFILES): %.g.html: %.v %.glob
	$(SHOW)'COQDOC -html -g $<'
	$(HIDE)$(COQDOC) $(COQDOCFLAGS)  -html -g $< -o $@

# Dependency files ############################################################

ifndef MAKECMDGOALS
  -include $(ALLDFILES)
else
  ifneq ($(filter-out archclean clean cleanall printenv make-pretty-timed make-pretty-timed-before make-pretty-timed-after print-pretty-timed print-pretty-timed-diff print-pretty-single-time-diff,$(MAKECMDGOALS)),)
   -include $(ALLDFILES)
 endif
endif

.SECONDARY: $(ALLDFILES)

redir_if_ok = > "$@" || ( RV=$$?; rm -f "$@"; exit $$RV )

GENMLFILES:=$(MLGFILES:.mlg=.ml)
$(addsuffix .d,$(ALLSRCFILES)): $(GENMLFILES)

$(addsuffix .d,$(MLIFILES)): %.mli.d: %.mli
	$(SHOW)'CAMLDEP $<'
	$(HIDE)$(CAMLDEP) $(OCAMLLIBS) "$<" $(redir_if_ok)

$(addsuffix .d,$(MLGFILES)): %.mlg.d: %.ml
	$(SHOW)'CAMLDEP $<'
	$(HIDE)$(CAMLDEP) $(OCAMLLIBS) "$<" $(redir_if_ok)

$(addsuffix .d,$(MLFILES)): %.ml.d: %.ml
	$(SHOW)'CAMLDEP $<'
	$(HIDE)$(CAMLDEP) $(OCAMLLIBS) "$<" $(redir_if_ok)

$(addsuffix .d,$(MLLIBFILES)): %.mllib.d: %.mllib
	$(SHOW)'OCAMLLIBDEP $<'
	$(HIDE)$(OCAMLLIBDEP) -c $(OCAMLLIBS) "$<" $(redir_if_ok)

$(addsuffix .d,$(MLPACKFILES)): %.mlpack.d: %.mlpack
	$(SHOW)'OCAMLLIBDEP $<'
	$(HIDE)$(OCAMLLIBDEP) -c $(OCAMLLIBS) "$<" $(redir_if_ok)

# If this makefile is created using a _CoqProject we have coqdep get
# options from it. This avoids argument length limits for pathological
# projects. Note that extra options might be on the command line.
VDFILE_FLAGS:=$(if _CoqProject,-f _CoqProject,) $(CMDLINE_COQLIBS) $(CMDLINE_VFILES)

$(VDFILE): _CoqProject $(VFILES)
	$(SHOW)'COQDEP VFILES'
	$(HIDE)$(COQDEP) -vos -dyndep var $(VDFILE_FLAGS) $(redir_if_ok)

# Misc ########################################################################

byte:
	$(HIDE)$(MAKE) all "OPT:=-byte" -f "$(SELF)"
.PHONY: byte

opt:
	$(HIDE)$(MAKE) all "OPT:=-opt" -f "$(SELF)"
.PHONY:	opt

# This is deprecated.  To extend this makefile use
# extension points and Makefile.local
printenv::
	$(warning printenv is deprecated)
	$(warning write extensions in Makefile.local or include Makefile.conf)
	@echo 'COQLIB = $(COQLIB)'
	@echo 'COQCORELIB = $(COQCORELIB)'
	@echo 'DOCDIR = $(DOCDIR)'
	@echo 'OCAMLFIND = $(OCAMLFIND)'
	@echo 'HASNATDYNLINK = $(HASNATDYNLINK)'
	@echo 'SRC_SUBDIRS = $(SRC_SUBDIRS)'
	@echo 'COQ_SRC_SUBDIRS = $(COQ_SRC_SUBDIRS)'
	@echo 'COQCORE_SRC_SUBDIRS = $(COQCORE_SRC_SUBDIRS)'
	@echo 'OCAMLFIND = $(OCAMLFIND)'
	@echo 'PP = $(PP)'
	@echo 'COQFLAGS = $(COQFLAGS)'
	@echo 'COQLIB = $(COQLIBS)'
	@echo 'COQLIBINSTALL = $(COQLIBINSTALL)'
	@echo 'COQDOCINSTALL = $(COQDOCINSTALL)'
.PHONY:	printenv

# Generate a .merlin file.  If you need to append directives to this
# file you can extend the merlin-hook target in Makefile.local
.merlin:
	$(SHOW)'FILL .merlin'
	$(HIDE)echo 'FLG $(COQMF_CAMLFLAGS)' > .merlin
	$(HIDE)echo 'B $(COQCORELIB)' >> .merlin
	$(HIDE)echo 'S $(COQCORELIB)' >> .merlin
	$(HIDE)$(foreach d,$(COQCORE_SRC_SUBDIRS), \
		echo 'B $(COQCORELIB)$(d)' >> .merlin;)
	$(HIDE)$(foreach d,$(COQ_SRC_SUBDIRS), \
		echo 'S $(COQLIB)$(d)' >> .merlin;)
	$(HIDE)$(foreach d,$(SRC_SUBDIRS), echo 'B $(d)' >> .merlin;)
	$(HIDE)$(foreach d,$(SRC_SUBDIRS), echo 'S $(d)' >> .merlin;)
	$(HIDE)$(MAKE) merlin-hook -f "$(SELF)"
.PHONY: merlin

merlin-hook::
	@# Extension point
.PHONY: merlin-hook

# prints all variables
debug:
	$(foreach v,\
		$(sort $(filter-out $(INITIAL_VARS) INITIAL_VARS,\
	       		$(.VARIABLES))),\
	       	$(info $(v) = $($(v))))
.PHONY: debug

.DEFAULT_GOAL := all

# Users can create Makefile.local-late to hook into double-colon rules
# or add other needed Makefile code, using defined
# variables if necessary.
-include Makefile.local-late

# Local Variables:
# mode: makefile-gmake
# End:


==> anc/package/Proofs/CBS_CSS.v <==
Require Import Arith_base.
Require Import Morphisms.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.MustCan.
Require Import Esterel.Semantics.StateMustCan.
Require Import Esterel.Semantics.CBS.
Require Import Esterel.Semantics.CSS.


Set Implicit Arguments.
Open Scope CEsterel_scope.


Ltac is_stmt p' :=
  let Heq := fresh "Heq" in
  lazymatch goal with
    | Hred : sCSS ?p _ _ 0 p' |- _ =>
        assert (Heq : p' == Tstmt p) by (rewrite <- (sCSS_inert_derivative Hred); discriminate);
        destruct p' as [p' | p']; simpl in Heq; tauto || change (p' == p) in Heq
    | Hred : sCSS ?p _ _ (S (S ?k)) p' |- _ =>
        assert (Heq : p' == Tstmt p) by (rewrite <- (sCSS_inert_derivative Hred); discriminate);
        destruct p' as [p' | p']; simpl in Heq; tauto || change (p' == p) in Heq
    | Hred : rCSS ?p _ _ 0 p' |- _ =>
        assert (Heq : p' == base p) by (rewrite <- (rCSS_inert_derivative Hred); discriminate);
        destruct p' as [p' | p']; simpl in Heq; tauto || change (p' == base p) in Heq
    | Hred : rCSS ?p _ _ (S (S ?k)) p' |- _ =>
        assert (Heq : p' == base p) by (rewrite <- (rCSS_inert_derivative Hred); discriminate);
        destruct p' as [p' | p']; simpl in Heq; tauto || change (p' == base p) in Heq
  end.

Ltac is_state p' :=
  lazymatch goal with
    | Hred : sCSS _ _ _ 1 p' |- _ =>
        destruct p' as [p' | p'];
        [ idtac 
        | cut (1 <> 1);
          [ let Habs := fresh "Habs" in now intro Habs; elim Habs
          | rewrite (sCSS_inert_derivative Hred); f_equal; change p' with (base (Tstmt p')); apply (sCSS_base Hred)]]
    | Hred : rCSS _ _ _ 1 p' |- _ =>
        destruct p' as [p' | p'];
        [ idtac 
        | cut (1 <> 1);
          [ let Habs := fresh "Habs" in now intro Habs; elim Habs
          | rewrite (rCSS_inert_derivative Hred); f_equal; change p' with (base (Tstmt p')); apply (rCSS_base Hred)]]
  end.

(** The CBS and CSS semantics coincide. **)
Theorem sCSS_CBS : forall p E E' k p', sCSS p E E' k p' -> CBS p E E' k (δ k (expand p')).
Proof.
intros p E E' k p' red. induction red.
* (* nothing *)
  constructor.
* (* pause *)
  constructor.
* (* !s *)
  now constructor.
* (* exit n *)
  constructor.
* (* awimm s with s⁺ ∈ E *)
  now constructor.
* (* awimm s with s⁻ ∈ E *)
  now constructor.
* (* { p } *)
  rewrite delta_down.
  replace (δ k (expand {p'})) with (δ k {δ k (expand p')})
    by (reduce_code; now is_state p').
  now constructor.
* (* ↑p *)
  rewrite delta_up.
  replace (δ k (expand ↑p')) with (δ k ↑(δ k (expand p')))
    by (reduce_code; now is_state p').
  now constructor.
* (* s ⊃ p *)
  replace (δ k (expand (s ⊃ p'))) with (δ k (awimm (Snot s); s ⊃ (δ k (expand p'))))
    by (reduce_code; now is_state p').
  now constructor.
* (* s ? p, q with s⁺ ∈ E *)
  replace (δ k (expand (s ? p', q))) with (δ k (expand p'))
    by (reduce_code; now is_state p').
  now constructor.
* (* s ? p, q with s⁻ ∈ E *)
  replace (δ k (expand (s ? p, q'))) with (δ k (expand q'))
    by (reduce_code; now is_state q').
  now constructor.
* (* p; q with p not finishing *)
  replace (δ k (expand (p'; q))) with (δ k (δ k (expand p'); q))
    by (reduce_code; now is_state p').
  now constructor.
* (* p; q with p finishing *)
  replace (δ k (expand (p; q'))) with (δ k (expand q'))
    by (reduce_code; now is_state q').
  econstructor; eauto.
* (* p || q *)
  replace (δ (Init.Nat.max k₁ k₂) (expand (δ (Init.Nat.max k₁ k₂) (p' || q'))))
    with (δ (Init.Nat.max k₁ k₂) (δ k₁ (expand p') || δ k₂ (expand q'))).
  + now constructor.
  + destruct k₁ as [| [| [| k₁]]], k₂ as [| [| [| k₂]]]; reflexivity || autorewrite with delta_1;
    simpl; now is_state p' || is_stmt p'; is_state q' || is_stmt q'.
* (* p\s with s ∈ Must p (s⊥ ++ E) *)
  replace (δ k (expand (p'\s))) with (δ k (δ k (expand p'))\s)
    by (reduce_code; now is_state p').
  now constructor.
* (* p\s with s ∉ Can⁺ p (s⊥ ++ E) *)
  replace (δ k (expand (p'\s))) with (δ k (δ k (expand p'))\s)
    by (reduce_code; now is_state p').
  now constructor.
* (* compatibility *)
  now setoid_congruence.
Qed.


(** This is Lemma 5 of Chapter 8 in the Constructive Esterel Book. *)
Theorem rCSS_CBS : forall p E E' k p', rCSS p E E' k p' -> CBS (expand p) E E' k (δ k (expand p')).
Proof.
intros p E E' k p' red. induction red.
* (* § *)
  now constructor.
* (* awimm s with s⁺ ∈ E *)
  now constructor.
* (* awimm s with s⁻ ∈ E *)
  now constructor.
* (* { hat(p) } *)
  rewrite delta_down.
  replace (δ k (expand {p'})) with (δ k {δ k (expand p')})
    by (reduce_code; now is_state p').
  now constructor.
* (* ↑hat(p) *)
  rewrite delta_up.
  replace (δ k (expand ↑p')) with (δ k ↑(δ k (expand p')))
    by (reduce_code; now is_state p').
  now constructor.
* (* s ⊃ hat(p) with s⁺ ∈ E *)
  constructor; try discriminate; [].
  constructor. now rewrite Snot_Some.
* (* s ⊃ hat(p) with s⁻ ∈ E *)
  replace (δ k (expand (s ⊃ p'))) with (δ k (awimm (Snot s); s ⊃ (δ k (expand p'))))
    by (reduce_code; now is_state p').
  simpl expand at 1; foldstmt. rewrite <- (CSunion_empty_l (reflexivity E')), <- (rCSS_dom red) at 1.
  econstructor.
  + constructor. now rewrite Snot_Some.
  + now constructor.
* (* s ? hat(p), q *)
  reduce_code. now is_state p'.
* (* s ? p, hat(q) *)
  reduce_code. now is_state q'.
* (* p; q with p non terminating *)
  replace (δ k (expand (p'; q))) with (δ k (δ k (expand p'); q))
    by (reduce_code; now is_state p').
  now constructor.
* (* p; q with p terminating *)
  replace (δ k (expand (base p; q'))) with (δ k (expand q'))
    by (reduce_code; now is_state q').
  econstructor; eauto; [].
  now apply sCSS_CBS.
* (* p; q with q reducing *)
  reduce_code. now is_state q'.
* (* hat(p) || q *)
  (* BUG?: why is TParallelL not infered here? *)
  replace (δ k (Texpand (@par _ _ _ TParallelL p' q))) with (δ k (δ k (expand p') || Cnothing))
    by (reduce_code; now is_state p').
  simpl expand at 1; foldstmt. rewrite <- Nat.max_0_r at 1 2.
  rewrite <- (CSunion_empty_r (reflexivity E')). rewrite <- (rCSS_dom red) at 2.
  constructor; trivial; [].
  constructor.
* (* p || hat(q) *)
  (* BUG?: idem *)
  replace (δ k (Texpand (@par _ _ _ TParallelR p q'))) with (δ k (Cnothing || δ k (expand q')))
    by (reduce_code; now is_state q').
  simpl expand at 1; foldstmt. rewrite <- Nat.max_0_l at 1 2.
  rewrite <- (CSunion_empty_l (reflexivity E')), <- (rCSS_dom red) at 1.
  constructor; trivial; [].
  constructor.
* (* hat(p) || hat(q) *)
  replace (δ (Init.Nat.max k₁ k₂) (expand (δ (Init.Nat.max k₁ k₂) (p' || q'))))
    with (δ (Init.Nat.max k₁ k₂) (δ k₁ (expand p') || δ k₂ (expand q'))).
(*     by (reduce_code; now is_state p'; is_state q'). *)
  + now constructor.
  + destruct k₁ as [| [| [| k₁]]], k₂ as [| [| [| k₂]]]; reflexivity || autorewrite with delta_1;
    simpl; now is_state p' || is_stmt p'; is_state q' || is_stmt q'.
* (* p\s with s ∈ Must p (s⊥ ++ E) *)
  replace (δ k (expand (p'\s))) with (δ k (δ k (expand p'))\s)
    by (reduce_code; now is_state p').
  rewrite sMust_expand_Must in *.
  now constructor.
* (* p\s with s ∉ Can⁺ p (s⊥ ++ E) *)
  replace (δ k (expand (p'\s))) with (δ k (δ k (expand p'))\s)
    by (reduce_code; now is_state p').
  rewrite sCan_expand_Can in *.
  now constructor.
* (* rewriting events *)
  now setoid_congruence.
Qed.

(** The converse implication ensures that both semantics are equivalent. *)
Local Hint Constructors sCSS rCSS : core.

Theorem CBS_sCSS : forall p E E' k p', CBS p E E' k p' -> ∃ q, sCSS p E E' k q ∧ p' == δ k (expand q).
Proof.
intros p E E' k p' red. induction red;
try solve [ eexists; split; reflexivity || now constructor
          | now destruct IHred as [p'' [Hred Heq]]; eexists; split; [now constructor; eauto |];
                rewrite Heq; reduce_code; []; now is_state p'' ].
+ (* p; q with p finishing *)
  destruct IHred1 as [p'' [? ?]], IHred2 as [q'' [? ?]]. is_stmt p''.
  exists (p; q''). simpl (δ 0 _) in * |-. split; [| now destruct q''].
  econstructor; eauto.
+ (* p || q *)
  destruct IHred1 as [p'' [Hredp Heqp]], IHred2 as [q'' [Hredq Heqq]].
  eexists; split; try eauto; [].
  destruct k₁ as [| [| k₁]], k₂ as [| [| k₂]]; rewrite Heqp, Heqq;
  is_stmt p'' || is_state p''; is_stmt q'' || is_state q''; reflexivity.
+ (* rewriting events *)
  now setoid_congruence.
Qed.

Theorem CBS_rCSS : forall p E E' k p', CBS (expand p) E E' k p' -> ∃ q, rCSS p E E' k q ∧ p' == δ k (expand q).
Proof.
intro p. induction p; foldstate; intros E E' k p' Hred; simpl in Hred; foldstmt in Hred.
* (* § *)
  CBSinv Hred. eexists. split; reflexivity || now constructor.
* (* awimm s *)
  CBSinv Hred; eexists; split; reflexivity || now constructor.
* (* { hat(p) } *)
  CBSinv Hred. apply IHp in Hred.
  destruct Hred as [p'' [Hred Heq]]. setoid_congruence.
  exists {p''}. split; auto; [].
  reduce_code. now is_state p''.
* (* ↑hat(p) *)
  CBSinv Hred. apply IHp in Hred.
  destruct Hred as [p'' [Hred Heq]]. setoid_congruence.
  exists ↑p''. split; auto; [].
  reduce_code. now is_state p''.
* (* s ⊃ hat(p) *)
  CBSinv Hred.
  + (* s⁻ ∈ E *)
    CBSinv Hred₁; try congruence; []. CBSinv Hred₂. rewrite Snot_Some in Hs. simpl in Hs.
    apply IHp in Hred₂. destruct Hred₂ as [p'' [Hred Heqp]].
    exists (s ⊃ p''). rewrite (rCSS_dom Hred) at 2.
    rewrite CSunion_empty_l; reflexivity || split; auto; []. setoid_congruence.
    reduce_code. now is_state p''.
  + (* s⁺ ∈ E *)
    CBSinv Hred; try congruence; []. rewrite Snot_Some in Hs. simpl in Hs.
    exists (s ⊃ Tstate p). split; auto; reflexivity.
* (* s ? hat(p), q *)
  apply IHp in Hred. destruct Hred as [p'' [Hred ?]].
  exists (s ? p'', q). split; auto; [].
  reduce_code. now is_state p''.
* (* s ? p, hat(q) *)
  apply IHp in Hred. destruct Hred as [q'' [Hred ?]].
  exists (s ? p, q''). split; auto; [].
  reduce_code. now is_state q''.
* (* hat(p); q *)
  CBSinv Hred.
  + (* p finishes *)
    apply IHp in Hred₁. destruct Hred₁ as [p'' [Hred₁ Heq₁]].
    is_stmt p''. rewrite Heq0 in *.
    apply CBS_sCSS in Hred₂. destruct Hred₂ as [q' [Hred₂ Heq₂]].
    exists (base p; q'). split; eauto; [].
    reduce_code. now is_state q'.
  + (* p does not finish *)
    apply IHp in Hred. destruct Hred as [p'' [Hred Heq]].
    exists (p''; q). split; auto; [].
    rewrite Heq. reduce_code. now is_state p''.
* (* p; hat(q) *)
  apply IHp in Hred. destruct Hred as [q'' [Hred Heq]].
  exists (p; q''). split; auto; [].
  rewrite Heq. reduce_code. now is_state q''.
* (* hat(p) || hat(q) *)
  CBSinv Hred.
  destruct (IHp1 _ _ _ _ Hred₁) as [p₁ [Hp₁ Heq₁]], (IHp2 _ _ _ _ Hred₂) as [p₂ [Hp₂ Heq₂]].
  exists (δ (max k₁ k₂) (p₁ || p₂)). split; auto; [].
  setoid_congruence.
  destruct k₁ as [| [| k₁]], k₂ as [| [| k₂]]; try reflexivity;
  now is_stmt p₁ || is_state p₁; is_stmt p₂ || is_state p₂.
* (* hat(p) || q *)
  CBSinv Hred. CBSinv Hred₂. rewrite Nat.max_0_r in *.
  destruct (IHp _ _ _ _ Hred₁) as [p₁ [Hp₁ Heq₁]].
  exists (p₁ || Tstmt q).
  split.
  + constructor. rewrite CSunion_empty_r; trivial; []. symmetry. eapply CBS_dom; eauto.
  + rewrite Heq. reduce_code. now is_state p₁.
* (* p || hat(q) *)
  CBSinv Hred. CBSinv Hred₁. rewrite Nat.max_0_l in *.
  destruct (IHp _ _ _ _ Hred₂) as [p₂ [Hp₂ Heq₂]].
  exists (Tstmt p || p₂).
  split.
  + constructor. rewrite CSunion_empty_l; trivial; []. symmetry. eapply CBS_dom; eauto.
  + rewrite Heq. reduce_code. now is_state p₂.
* (* hat(p)\s *)
  CBSinv Hred.
  + apply IHp in Hred. destruct Hred as [p'' [Hred Heq']]. rewrite <- sMust_expand_Must in Hs.
    exists (p''\s). split; auto; [].
    rewrite Heq'. reduce_code. now is_state p''.
  + apply IHp in Hred. destruct Hred as [p'' [Hred Heq']]. rewrite <- sCan_expand_Can in Hs.
    exists (p''\s). split; auto; [].
    rewrite Heq'. reduce_code. now is_state p''.
Qed.


==> anc/package/Proofs/CBS_LBS.v <==
Require Import Arith_base.
Require Import Morphisms.
Require Import RelationPairs.
Require Import SetoidList.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.MustCan.
Require Import Esterel.Semantics.StateMustCan.
Require Import Esterel.Semantics.CBS.
Require Import Esterel.Semantics.LBS.


Set Implicit Arguments.


(** **  Conversion betweeen classical and constructive events  **)

(** ***  From classical to contructive  **)

Definition K2C {A} (E : S.t A) := S.map (@OK A) E.

Global Instance K2C_compat A : Proper (S.eq ==> S.eq) (@K2C A).
Proof. intros ? ? Heq. unfold K2C. rewrite Heq. reflexivity. Qed.

Lemma K2C_spec : forall A (E : S.t A) s v, S.find s (K2C E) = Some (OK v) <-> S.find s E = Some v.
Proof.
intros. unfold K2C. rewrite S.map_spec. split; intro Hin.
+ destruct Hin as [u [Hu Heq]]. inversion Heq. now subst.
+ exists v. tauto.
Qed.

Lemma K2C_None : forall A (E : S.t A) s, S.find s (K2C E) = None <-> S.find s E = None.
Proof. intros. unfold K2C. rewrite S.map_None. reflexivity. Qed.

Lemma K2C_KO : forall A (E : S.t A) s, ¬S.find s (K2C E) = Some KO.
Proof.
intros. intro Habs. destruct (S.find s E) as [v |] eqn:Hin.
+ now rewrite <- K2C_spec, Habs in Hin.
+ now rewrite <- K2C_None, Habs in Hin.
Qed.

Corollary K2C_Some : forall A (E : S.t A) s v,
  S.find s (K2C E) = Some v <-> ∃ v', S.find s E = Some v' ∧ v = OK v'.
Proof.
intros. destruct v.
+ rewrite K2C_spec. split; eauto. intros [v' [? Heq]]. now inversion_clear Heq.
+ split; intro Hin.
  - elim (K2C_KO Hin).
  - now destruct Hin as  [? [_ ?]].
Qed.

Lemma K2C_add : forall A (E : S.t A) s v, S.eq (K2C (S.add s v E)) (S.add s (OK v) (K2C E)).
Proof.
intros A E s v s'. destruct (Signal.eq_dec s' s) as [Heq | Heq].
+ rewrite Heq, S.add_same, K2C_spec, S.add_same. reflexivity.
+ rewrite S.add_other; trivial. destruct (S.find s' (K2C E)) as [v' |] eqn:Hin.
  - rewrite K2C_Some in Hin. destruct Hin as [? [Hin ?]]. subst. now rewrite K2C_spec, S.add_other.
  - rewrite K2C_None in *. rewrite S.add_other; assumption.
Qed.

(** ***  From contructive to classical  **)

(** We remove the signals bound to [KO] so that if [E] is not total,
    [C2K E] does not have the same domain. **)
Definition C2K (E : S.t (status bool)) :=
  S.from_elements
    (List.map (fun xv => (fst xv, match snd xv with OK b => b | _ => false end))
      (List.filter (fun xv => match snd xv with KO => false | OK _ => true end) (S.elements E))).

Lemma C2K_spec : forall E s b, S.find s (C2K E) = Some b <-> S.find s E = Some (OK b).
Proof.
intros E s b. unfold C2K. rewrite S.from_elements_spec.
rewrite (InA_map_iff (Signal.eq * eq)%signature (Signal.eq * eq)%signature); autoclass; [|].
setoid_rewrite filter_InA. setoid_rewrite S.elements_spec.
* split.
  + intros [[s' [b' |]] [Heq [Hin ?]]]; simpl in *; try discriminate. destruct Heq as [Heq₁ Heq₂].
    hnf in Heq₁, Heq₂; simpl in Heq₁, Heq₂. now rewrite <- Heq₁, <- Heq₂.
  + intro Hin. exists (s, OK b). simpl. repeat split; auto.
* clear x b. intros [x b] [x' b'] [Heqx Heqb].
  hnf in Heqx, Heqb; simpl in Heqx, Heqb. now rewrite Heqx, Heqb.
* clear b. intros [x b] [x' b'] [Heqx Heqb]. hnf in Heqx, Heqb; simpl in Heqx, Heqb.
  subst b'. split; trivial. simpl. destruct b; reflexivity.
* rewrite (@NoDupA_inj_map _ _ (Signal.eq @@1)%signature); autoclass; [| |].
  + eapply NoDupA_filter; autoclass; [].
    eapply SortA_NoDupA, S.elements_Sorted; autoclass.
  + intros [x ?] [x' ?] Heq. now hnf in *; simpl in *.
  + intros [x ?] [x' ?] Heq. now hnf in *; simpl in *.
Qed.

Corollary C2K_None : forall E s,
  S.find s (C2K E) = None <-> S.find s E = None ∨ S.find s E = Some KO.
Proof.
intros E s. destruct (S.find s (C2K E)) eqn:HinKE.
+ rewrite C2K_spec in HinKE. rewrite HinKE. intuition discriminate.
+ destruct (S.find s E) as [[? |] |] eqn:HinE; try tauto; [].
  now rewrite <- C2K_spec, HinKE in HinE.
Qed.

Corollary C2K_In : forall s E, Total E -> S.In s (C2K E) <-> S.In s E.
Proof.
intros s E HE. split; intros [v Hin].
+ rewrite C2K_spec in Hin. now exists (OK v).
+ destruct v as [v |].
  - exists v. now rewrite C2K_spec.
  - apply HE in Hin. elim Hin.
Qed.

Global Instance C2K_compat : Proper (S.eq ==> S.eq) C2K.
Proof.
intros E₁ E₂ Heq s. destruct (S.find s (C2K E₂)) eqn:Hin.
+ now rewrite C2K_spec, Heq in *.
+ now rewrite C2K_None, Heq in *.
Qed.

Theorem K2C_C2K : forall E, Total E -> S.eq (K2C (C2K E)) E.
Proof.
intros E HE s. destruct (S.find s E) as [[v |] |] eqn:Hin.
+ now rewrite K2C_spec, C2K_spec.
+ apply HE in Hin. elim Hin.
+ rewrite K2C_None, C2K_None. tauto.
Qed.

Lemma C2K_constant : forall b E, Total E -> S.eq (C2K (S.constant (OK b) E)) (S.constant b (C2K E)).
Proof.
intros b E HE s. destruct (S.find s (S.constant b (C2K E))) eqn:Hin.
+ rewrite S.constant_Some in Hin. destruct Hin as [[v Hin] ?]. subst.
  rewrite C2K_spec in *. rewrite S.constant_Some. split; trivial. now exists (OK v).
+ rewrite C2K_None, S.constant_None. left. rewrite S.constant_None in Hin. intros [[v |] Hv].
  - apply Hin. exists v. now rewrite C2K_spec.
  - apply (HE _ Hv).
Qed.

Lemma C2K_add : forall E s b, S.eq (C2K (S.add s (OK b) E)) (S.add s b (C2K E)).
Proof.
intros E s b s'. destruct (S.find s' (S.add s b (C2K E))) eqn:Hin.
+ rewrite C2K_spec. destruct (Signal.eq_dec s' s) as [Heq | Heq].
  - rewrite Heq, S.add_same. rewrite Heq, S.add_same in Hin. now inversion_clear Hin.
  - rewrite S.add_other; trivial; []. rewrite S.add_other in Hin; trivial; [].
    now rewrite C2K_spec in Hin.
+ rewrite S.add_None in Hin. destruct Hin. rewrite C2K_None in *.
  rewrite S.add_None, S.add_other; tauto.
Qed.

Lemma C2K_union : forall E₁ E₂, Total E₁ -> Total E₂ -> S.eq (C2K (E₁ ∪ E₂)) ((C2K E₁) ∪ (C2K E₂)).
Proof.
intros E₁ E₂ HE₁ HE₂ s. destruct (S.find s ((C2K E₁) ∪ (C2K E₂))) as [[|] |] eqn:Hin.
+ rewrite Sunion_true_spec in Hin. repeat rewrite C2K_spec in *.
  now rewrite <- CSunion_true_spec in Hin.
+ rewrite Sunion_false_spec in Hin. repeat rewrite C2K_spec in *.
  rewrite CSunion_false_spec. decompose [and or] Hin.
  - now left.
  - right; left. rewrite C2K_None in H1. destruct H1. tauto. now apply HE₂ in H0.
  - do 2 right. rewrite C2K_None in H. destruct H. tauto. now apply HE₁ in H.
+ rewrite Sunion_out_spec in Hin. repeat rewrite C2K_None in *.
  rewrite CSunion_KO_spec, CSunion_out_spec. tauto.
Qed.

Lemma C2K_update : forall s v E E', S.find s E <> Some KO ->
  S.eq (C2K (update s (OK v) E E')) (update s v (C2K E) (C2K E')).
Proof.
intros s v E E' HE s'. destruct (Signal.eq_dec s' s) as [Heq | Heq].
* rewrite Heq, update_same. destruct (S.mem s (C2K E)) eqn:Hmem.
  + rewrite C2K_spec. rewrite update_same; trivial; []. destruct (S.mem s E) eqn:Habs; trivial; [].
    rewrite S.mem_spec in Hmem. destruct Hmem as [v' Hin].
    rewrite C2K_spec in Hin. now rewrite S.mem_false, Hin in Habs.
  + rewrite C2K_None. rewrite update_same; trivial; []. destruct (S.mem s E) eqn:Habs; auto; [].
    rewrite S.mem_spec in Habs. destruct Habs as [v' Hin].
    rewrite S.mem_false, C2K_None in Hmem. destruct Hmem.
    - now rewrite Hin in *.
    - contradiction.
* rewrite update_other; trivial. destruct (S.find s' (C2K E')) eqn:Hin.
  - rewrite C2K_spec in *. now rewrite update_other.
  - rewrite C2K_None in *. now rewrite update_other.
Qed.

(** Stronger versions of the connection between CBS and Must/Can with LBS instead of CBS. **)
Theorem Must_Can_LBS : forall p E E' k p', LBS p E E' k p' ->
  ((forall s, s ∈ fst (Must p (K2C E)) -> (s⁺ ∈ E')%KEsterel)
  /\ (snd (Must p (K2C E)) <> None -> snd (Must p (K2C E)) = Some k))
  /\ ((forall s, (s⁺ ∈ E')%KEsterel -> s ∈ fst (Can⁺ p (K2C E)))
  /\ k ∈ snd (Can⁺ p (K2C E))).
Proof.
intros p E E' k p' red. induction red; simpl in *.
* (* nothing *)
  repeat split; auto; try fsetdec; [].
  intros s Hin. rewrite S.constant_Some in Hin. now destruct Hin.
* (* pause *)
  repeat split; auto; try fsetdec; [].
  intros s Hin. rewrite S.constant_Some in Hin. now destruct Hin.
* (* emit s *)
  repeat split; auto; try fsetdec; [|].
  + intros s' Hs'. rewrite S.add_Some. left. split; trivial; []. fsetdec.
  + intros s' Hs'. rewrite S.add_Some, S.constant_Some in Hs'.
    destruct Hs' as [[Hs' _] | [_ [_ ?]]].
    - rewrite Hs'. fsetdec.
    - discriminate.
* (* exit T *)
  repeat split; auto; try fsetdec; [].
  intros s Hin. rewrite S.constant_Some in Hin. now destruct Hin.
* (* awimm s with s⁺ ∈ E *)
  rewrite <- K2C_spec in H. rewrite H.
  simpl. do 2 split.
  + SSfsetdec.
  + auto.
  + intro. rewrite S.constant_Some; intuition.
  + SSfsetdec.
* (* awimm s with s⁻ ∈ E *)
  rewrite <- K2C_spec in H. rewrite H.
  simpl. do 2 split.
  + SSfsetdec.
  + auto.
  + intro. rewrite S.constant_Some; intuition.
  + SSfsetdec.
* (* { p } *)
  do 2 split.
  + now apply IHred.
  + intro Hrec. destruct (snd (Must p (K2C E))).
    - rewrite (proj2 (proj1 IHred)); reflexivity || discriminate.
    - now elim Hrec.
  + now apply IHred.
  + unfold Cdown. rewrite Cmap_spec. exists k. split. reflexivity. apply IHred.
* (* ↑p *)
  do 2 split; try apply IHred.
  + intro Hrec. destruct (snd (Must p (K2C E))).
    - rewrite (proj2 (proj1 IHred)); reflexivity || discriminate.
    - elim Hrec. reflexivity.
  + unfold Cup. rewrite Cmap_spec. exists k. split. reflexivity. apply IHred.
* (* s ⊃ p *)
  now apply IHred.
* (* s ? p · q with s⁺ ∈ E *)
  rewrite <- K2C_spec in H. rewrite H. apply IHred.
* (* s ? p · q with s- ∈ E *)
  rewrite <- K2C_spec in H. rewrite H. apply IHred.
* (* p; q with p terminating *)
  split.
  + { (* Must *)
      destruct (snd (Must p (K2C E))) as [[| n] |] eqn:Hmust; simpl.
      * split.
        + intros. rewrite Sunion_true_spec.
          rewrite SigSet.union_spec in H. destruct H.
          - left. now apply IHred1.
          - right. now apply IHred2.
        + intro Habs. now apply IHred2.
      * rewrite Hmust. split.
        + intros ? Hs. rewrite Sunion_true_spec. left. apply IHred1. auto.
        + intro Habs. apply IHred1 in Habs. inv Habs.
      * split.
        + intros ? Hs. rewrite Sunion_true_spec. left. apply IHred1. auto.
        + intro Habs. rewrite Hmust in Habs. elim Habs; reflexivity. }
  + { (* Can *)
      destruct (C.mem 0 (snd (Can true p (K2C E)))) eqn:Hcan;
      [destruct (snd (Must p (K2C E))) as [[| n] |] eqn:Hmust |];
      simpl; change (Sunion E₁ E₂) with (E₁ ∪ E₂).
      * split.
        + intros ? Hs. rewrite SigSet.union_spec. rewrite Sunion_true_spec in Hs. destruct Hs.
          - left. now apply IHred1.
          - right. now apply IHred2.
        + rewrite C.union_spec. right. apply IHred2.
      * split.
        + intros ? Hs. rewrite SigSet.union_spec. rewrite Sunion_true_spec in Hs. destruct Hs.
          - left. now apply IHred1.
          - right. now apply Can_true_false_fst, IHred2.
        + rewrite C.union_spec. right. apply Can_true_false_snd, IHred2.
      * split.
        + intros ? Hs. rewrite SigSet.union_spec. rewrite Sunion_true_spec in Hs. destruct Hs.
          - left. now apply IHred1.
          - right. now apply Can_true_false_fst, IHred2.
        + rewrite C.union_spec. right. apply Can_true_false_snd, IHred2.
      * exfalso. cut (C.In 0 (snd (Can true p (K2C E)))).
        + intro Habs. rewrite <- C.mem_spec, Hcan in Habs. discriminate Habs.
        + apply IHred1. }
* (* p; q with p non terminating *)
  split.
  + (* Must *)
    destruct (snd (Must p (K2C E))) as [[| n] |] eqn:Hmust;
    simpl; try rewrite Hmust; try apply IHred.
    elim H. cut (Some 0 = Some k).
    - intro Heq. now inv Heq.
    - now apply IHred.
  + (* Can *)
    destruct (C.mem 0 (snd (Can true p (K2C E)))) eqn:Hcan.
    - destruct (snd (Must p (K2C E))) as [[| n] |] eqn:Hmust; simpl; split;
      solve [ intros ? Hs; rewrite SigSet.union_spec; left; apply IHred; assumption
            | rewrite C.union_spec, C.remove_spec; left;
              split; try (now apply IHred); intro Habs; apply H; auto ].
    - apply IHred.
* (* p || q *)
  do 2 split.
  + intros s Hs. change (S.find s (E₁ ∪ E₂) = Some true).
    rewrite Sunion_true_spec. rewrite SigSet.union_spec in Hs.
    destruct Hs; solve [left; eapply IHred1; eassumption | right; eapply IHred2; eassumption].
  + intros HE. apply proj1, proj2 in IHred1. apply proj1, proj2 in IHred2.
    destruct (snd (Must p (K2C E))) eqn:Hp,
             (snd (Must q (K2C E))) eqn:Hq; (elim HE; reflexivity) || simpl in HE.
    rewrite IHred1, IHred2; discriminate || auto.
  + intros s Hs. rewrite SigSet.union_spec.
    change (S.find s (E₁ ∪ E₂) = Some true) in Hs. rewrite Sunion_true_spec in Hs.
    destruct Hs; (left; apply IHred1; assumption) || (right; apply IHred2; auto).
  + rewrite Cmax_spec. exists k₁, k₂.
    now repeat split; apply IHred1 || apply IHred2 || (rewrite H; apply max_compat).
* (* p\s where s is emitted in p *)
  assert (Hle : (s⊥ ++ K2C E [<=Ble] s⁺ ++ K2C E)%CEsterel).
  { apply Sadd_le_compat; now try left. }
  split.
  + { (* Must *)
      destruct (SigSet.mem s (fst (Must p (s⊥ ++ K2C E)))) eqn:Hmust;
      [| destruct (SigSet.mem s (fst (Can true p (s⊥ ++ K2C E)))) eqn:Hcan]; simpl.
      + (* s ∈ Must p E*s⊥ *)
        split.
        - intros s' Hin. rewrite SigSet.remove_spec, <- K2C_add in Hin. destruct Hin as [Hin ?].
          rewrite update_other; trivial. apply IHred. assumption.
        - rewrite <- K2C_add. apply IHred.
      + (* s ∈ Can + p E*s⊥ and s ∉ Must p E*s⊥ *)
        split.
        - setoid_rewrite SigSet.remove_spec. intros s' [Hin Heq]. rewrite update_other; trivial; [].
          apply IHred. clear Heq. revert s' Hin. apply Must_le_compat_fst. now rewrite K2C_add.
        - intro Hsnd. destruct (snd (Must p (s⊥ ++ K2C E))) eqn:Hk; try (elim Hsnd; reflexivity).
          rewrite <- (proj2 (proj1 IHred)), K2C_add.
          symmetry. revert Hk. now apply Must_le_compat_snd.
          intro Habs. apply Hsnd. rewrite <- Habs, K2C_add.
          symmetry. revert Hk. now apply Must_le_compat_snd.
      + (* s ∉ Can + p E*s⊥ *)
        cut (false = true); try discriminate; [].
        rewrite <- Hcan, SigSet.mem_spec. apply IHred in H. rewrite K2C_add in H.
        revert H. apply Can_le_compat_fst; auto. reflexivity. }
  + { (* Can *)
      destruct (SigSet.mem s (fst (Can true p (s⊥ ++ K2C E)))) eqn:Hcan;
      [destruct (SigSet.mem s (fst (Must p (s⊥ ++ K2C E)))) eqn:Hmust |]; simpl.
      + (* s ∈ Must p E*s⊥ *)
        split.
        - intros s' Hin. rewrite SigSet.remove_spec, <- K2C_add.
          assert (Heq : ¬Signal.eq s' s).
          { intro Habs. rewrite Habs, update_same in Hin. destruct (S.mem s E); discriminate Hin. }
          split; trivial. rewrite update_other in Hin; trivial. now apply IHred.
        - rewrite <- K2C_add. apply IHred.
      + (* s ∈ Can + p E*s⊥ and s ∉ Must p E*s⊥ *)
        split.
        - intros s' Hin. rewrite SigSet.remove_spec.
          assert (Heq : ¬Signal.eq s' s).
          { intro Habs. rewrite Habs, update_same in Hin. destruct (S.mem s E); discriminate Hin. }
          split; trivial. rewrite update_other in Hin; trivial. apply IHred in Hin. revert Hin.
          apply Can_le_compat_fst; try reflexivity; [].
          rewrite K2C_add. apply Sadd_le_compat; now try left.
        - do 2 apply proj2 in IHred. revert IHred. rewrite K2C_add. now apply Can_le_compat_snd.
      + (* s ∉ Can + p E*s⊥ *)
        cut (false = true); try discriminate; [].
        rewrite <- Hcan, SigSet.mem_spec. apply IHred in H. rewrite K2C_add in H.
        revert H. now apply Can_le_compat_fst. }
* (* p\s where s is not emitted in p *)
  assert (Hle : (s⊥ ++ K2C E [<=Ble] s⁻ ++ K2C E)%CEsterel).
  { apply Sadd_le_compat; try left; reflexivity. }
  split.
  + { (* Must *)
      destruct (SigSet.mem s (fst (Must p (s⊥ ++ K2C E)))) eqn:Hmust;
      [| destruct (SigSet.mem s (fst (Can true p (s⊥ ++ K2C E)))) eqn:Hcan]; simpl.
      + (* s ∈ Must p E*s⊥ *)
        cut (Some false = Some true); try discriminate; [].
        rewrite <- H. apply IHred. rewrite SigSet.mem_spec in Hmust. revert Hmust.
        rewrite K2C_add. now apply Must_le_compat_fst.
      + (* s ∈ Can + p E*s⊥ and s ∉ Must p E*s⊥ *)
        split.
        - setoid_rewrite SigSet.remove_spec. intros s' [Hin Heq]. rewrite update_other; trivial; [].
          apply IHred. clear Heq. revert s' Hin. apply Must_le_compat_fst. now rewrite K2C_add.
        - intro Hsnd. destruct (snd (Must p (s⊥ ++ K2C E))) eqn:Hk; try (elim Hsnd; reflexivity); [].
          rewrite <- (proj2 (proj1 IHred)), K2C_add.
          -- symmetry. revert Hk. now apply Must_le_compat_snd.
          -- intro Habs. apply Hsnd. rewrite <- Habs, K2C_add.
             symmetry. revert Hk. now apply Must_le_compat_snd.
      + (* s ∉ Can + p E*s⊥ *)
        split.
        - intros s' Hin. rewrite SigSet.remove_spec in Hin. destruct Hin as [Hin ?].
          rewrite <- K2C_add in Hin. apply IHred in Hin. now rewrite update_other.
        - rewrite <- K2C_add. apply IHred. }
  + { (* Can *)
      destruct (SigSet.mem s (fst (Can true p (s⊥ ++ K2C E)))) eqn:Hcan;
      [destruct (SigSet.mem s (fst (Must p (s⊥ ++ K2C E)))) eqn:Hmust |]; simpl.
      + (* s ∈ Must p E*s⊥ *)
        do 2 apply proj1 in IHred. rewrite IHred in H. discriminate H. revert Hmust.
        rewrite K2C_add, SigSet.mem_spec. now apply Must_le_compat_fst.
      + (* s ∈ Can + p E*s⊥ and s ∉ Must p E*s⊥ *)
        split.
        - intros s' Hin. rewrite SigSet.remove_spec.
          assert (Heq : ¬Signal.eq s' s).
          { intro Habs. rewrite Habs, update_same in Hin. now destruct (S.mem s E). }
          rewrite update_other in Hin; trivial; []. split; trivial; [].
          apply IHred in Hin. revert Hin. rewrite K2C_add. now apply Can_le_compat_fst.
        - do 2 apply proj2 in IHred. revert IHred. rewrite K2C_add. now apply Can_le_compat_snd.
      + (* s ∉ Can + p E*s⊥ *)
        split.
        - intros s' Hin. rewrite SigSet.remove_spec.
          assert (Heq : ¬Signal.eq s' s).
          { intro Habs. rewrite Habs, update_same in Hin. destruct (S.mem s E); discriminate Hin. }
          rewrite update_other in Hin; trivial; []. split; trivial; [].
          apply IHred in Hin. now rewrite <- K2C_add.
        - rewrite <- K2C_add. apply IHred. }
* (* Set compatibility *)
  setoid_rewrite <- H. setoid_rewrite <- H0. setoid_rewrite <- H1. apply IHred.
Qed.

Corollary Must_LBS_fst : forall p s E E' k p',
  LBS p E E' k p' -> s ∈ fst (Must p (K2C E)) -> (s⁺ ∈ E')%KEsterel.
Proof. intros * Hred Hmust. now apply (Must_Can_LBS Hred). Qed.

Global Hint Constructors LBS : Esterel.

(** The constructive semantics is a refinement of the classical one. **)
(* The totality of [E] is required for [C2K] (and anyway, its meaning is not clear otherwise). *)
Theorem CBS_LBS : forall p E E' k p', Total E -> CBS p E E' k p' -> LBS p (C2K E) (C2K E') k p'.
Proof.
intros * HE red. induction red;
try solve [ now constructor; auto; simpl; now rewrite C2K_spec
          | rewrite C2K_constant; trivial; constructor; now rewrite C2K_spec ].
* (* !s *)
  rewrite C2K_add. rewrite C2K_constant; trivial; []. constructor. simpl. now rewrite C2K_In.
* (* p; q with p terminating *)
  apply CBS_Total in red1; trivial. apply CBS_Total in red2; trivial.
  rewrite C2K_union; trivial; []. econstructor; [apply (IHred1 HE) | apply (IHred2 HE)].
* (* p || q *)
  apply CBS_Total in red1; trivial. apply CBS_Total in red2; trivial.
  rewrite C2K_union; trivial; []. constructor; [apply (IHred1 HE) | apply (IHred2 HE)].
* (* p\s with s ∈ fst (Must p s⊥ ++ E) *)
  assert (HEs : Total (s⁺ ++ E)%CEsterel) by now apply Total_add.
  rewrite C2K_update; trivial; []. constructor.
  + rewrite <- C2K_add. now apply IHred.
  + eapply Must_LBS_fst. apply (IHred HEs). rewrite K2C_C2K; trivial; []. revert H.
    apply Must_le_compat_fst. apply Sadd_le_compat; now try left.
* (* p\s with s ∉ fst (Can⁺ p s⊥ ++ E) *)
  rewrite (C2K_update false E'). apply LBSsignalM.
  + rewrite <- C2K_add. apply IHred. now apply Total_add.
  + apply CBS_Can in red. destruct red as [red _]. specialize (red s).
    rewrite C2K_spec. rewrite <- red.
    - intro Habs. apply H. revert Habs.
      apply Can_le_compat_fst; try reflexivity; [].
      unfold flip. f_equiv. now left.
    - simpl. rewrite S.add_In. now left.
  + apply HE.
* (* Compatibility *)
  rewrite <- H0 in HE. eapply LBScompat; eauto; now apply C2K_compat.
Qed.


==> anc/package/Proofs/CSS_Micro.v <==
From Coq Require Import Setoid Bool Morphisms.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.CSS.
Require Import Esterel.Semantics.Microstate.
Require Import Esterel.Semantics.Microstep.
Require Import Esterel.Proofs.ValidColoring.
Require Import Esterel.Semantics.Microsteps.
Require Import Esterel.Proofs.MicroConfluence.
Require Import Esterel.Proofs.MicrostepsFacts.
Require Import Esterel.Proofs.MicroMustCan.


Open Scope CEsterel.


(** **  The constructive and microstep semantics coincide  **)

(** ***  The microstep semantics simulates the constructive one **)

Theorem sCSS_microsteps : forall res p p' E E' k,
  (** If the environment [E] declares all signals of the inert statement [p], *)
  valid_dom E p ->
  (** and if [p] has a semantics with the state semantics in the environment [E], *)
  sCSS p E E' k p' ->
  (** then [from_stmt p] also has a semantics if started in the microsteps semantics *)
  exists p'', microsteps E (set_input_color (gr_Go (OK res)) (from_stmt p)) p''
  (** producing the same (total) derivative, completion code and output event. *)
    ∧ p' == to_term p'' E ∧ Mtotal p'' ∧ get_output_color p'' = Black k ∧ to_event p'' E == E'.
Proof.
assert (1 ≠ 0) by discriminate.
intros res p p' E E' k HE.
dep_eq (OK res). intros res' Hres'. assert (Hres : res' ≠ KO) by now subst. clear res Hres'.
intro red. revert res' Hres. induction red; intros res Hres; cbn -[equiv]; foldmicro.
* (* nothing *)
  exists (Colors⁻ (gr_Go res) nothing (Black 0)).
  split_and; try reflexivity; [|].
  + apply micro_microsteps. now constructor.
  + repeat split; trivial; discriminate || constructor.
* (* pause *)
  exists (Colors⁻ (gr_Go res) pause (Black 1)).
  split_and; try reflexivity; [|].
  + apply micro_microsteps. constructor; simpl; trivial; Cfsetdec.
  + repeat split; trivial; discriminate || constructor.
* (* emit s *)
  exists (Colors⁻ (gr_Go res) !s (Black 0)).
  split_and; try reflexivity; [| |].
  + apply micro_microsteps. now constructor.
  + repeat split; trivial; discriminate || constructor.
  + simpl. intro x. destruct (Signal.eq_dec x s) as [Heq | Hneq].
    - revert_one inset. intros [v Hv].
      erewrite Heq, S.add_same, S.update_same, S.Some_constant; eauto.
    - now rewrite S.add_other, S.update_other.
* (* exit n *)
  exists (Colors⁻ (gr_Go res) (exit k) (Black (S (S k)))).
  split_and; try reflexivity; [|].
  + apply micro_microsteps. now constructor.
  + repeat split; trivial; discriminate || constructor.
* (* awimm s with s⁺ ∈ E *)
  exists (Colors⁻ (gr_Go res) (awimm s) (Black 0)).
  split_and; try reflexivity; [|].
  + apply micro_microsteps. constructor; trivial; Cfsetdec || now left.
  + repeat split; trivial; discriminate || constructor.
* (* awimm s with s⁻ ∈ E *)
  exists (Colors⁻ (gr_Go res) (awimm s) (Black 1)).
  split_and; try reflexivity; [|].
  + apply micro_microsteps. constructor; trivial; Cfsetdec || now left.
  + repeat split; trivial; discriminate || constructor.
* (* { p } *)
  change down_out with (@down output_color _).
  inv HE. cleaning. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁻ (gr_Go res) { p'' } ↓(get_output_color p'')).
  split_and; nb_goals 5.
  + pose (ctxt := fun x => Colors⁻ (gr_Go res) { x } ↓(get_output_color (from_stmt p))).
    transitivity (ctxt (set_input_color (gr_Go res) (from_stmt p)));
    [| transitivity (ctxt p'')]; unfold ctxt.
    (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
    - apply trap_transmit_input. now rewM.
    - now apply microsteps_trap_compat, Hred.
    - apply trap_transmit_output. simpl. f_equiv. micro_le.
  + now rewrite Heq.
  + repeat split; trivial; try discriminate; [].
    now apply down_out_total, Mtotal_out_total.
  + now rewrite Hk.
  + now rewrite HE.
* (* ↑p *)
  inv HE. cleaning. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁻ (gr_Go res) ↑p'' ↑(get_output_color p'')).
  split_and; nb_goals 5.
  + pose (ctxt := fun x => Colors⁻ (gr_Go res) ↑x ↑(get_output_color (from_stmt p))).
    transitivity (ctxt (set_input_color (gr_Go res) (from_stmt p)));
    [| transitivity (ctxt p'')]; unfold ctxt.
    (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
    - apply shift_transmit_input. now rewM.
    - now apply microsteps_shift_compat, Hred.
    - apply shift_transmit_output. simpl. f_equiv. micro_le.
  + now rewrite Heq.
  + repeat split; trivial; try discriminate; [].
    now apply up_out_total, Mtotal_out_total.
  + now rewrite Hk.
  + now rewrite HE.
* (* s ⊃ p *)
  inv HE. destruct (IHred ltac:(assumption) (OK false) ltac:(discriminate))
            as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁻ (gr_Go res) (s ⊃ p'') (SuspNow (OK false) (get_output_color p''))).
  split_and; nb_goals 5.
  + pose (ctxt := fun x => Colors⁻ (gr_Go res) (s ⊃ x)
                                   (White (C.add 1 (out2C (get_output_color (from_stmt p)))))).
    transitivity (ctxt (set_input_color (gr_Go (OK false)) (from_stmt p)));
    [| transitivity (ctxt p'')]; unfold ctxt.
    (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
    - rewrite set_input_color_set_Go_Res. simpl Go. simpl Res.
      assert (Hres' : OK false = Band (Band (Res (gr_Go res)) (OK (get_Sel (from_stmt p))))
                                      (Bneg (get_val s E))) by now rewM.
      rewrite Hres' at 1.
      apply suspend_transmit_input; rewM; now left.
    - now apply microsteps_suspend_compat, Hred.
    - assert (Hsusp : OK false = Band (Band (Res (gr_Go res)) (OK (get_Sel p''))) (get_val s E)).
      { rewrite <- (microsteps_Sel Hred). now rewM. }
      rewrite Hsusp.
      apply suspend_transmit_output.
      transitivity (SuspNow (OK false) (get_output_color (from_stmt p))).
      -- destruct (from_stmt_colors p) as [? [? [Hp ?]]]; rewrite Hp. apply SuspNow_le.
      -- rewrite Hsusp. f_equiv. micro_le.
  + now rewrite (lift_term_compat (Ssuspend s) (Csuspend s) _ _ _ _ Heq).
  + repeat split; trivial; try discriminate; [].
    now apply SuspNow_total, Mtotal_out_total.
  + now rewrite Hk.
  + now rewrite HE.
* (* s ? p, q with s⁺ ∈ E *)
  inv HE. cleaning. change out_union with union. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁻ (gr_Go res) (s ? p'', dead_stmt res q) (get_output_color p'')).
  split_and; nb_goals 5.
  + remember (get_output_color (from_stmt p) ∪ get_output_color (from_stmt q)) as out.
    pose (ctxtp := fun x => Colors⁻ (gr_Go res) (s ? x, from_stmt q) out).
    pose (ctxtq := fun x => Colors⁻ (gr_Go res) (s ? p'', x) out).
    transitivity (ctxtp (set_input_color (gr_Go res) (from_stmt p)));
    [| transitivity (ctxtp p'');
    [| transitivity (ctxtq (set_input_color (gr_noGo res) (from_stmt q)));
    [| transitivity (ctxtq (dead_stmt res q))]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - replace (gr_Go res) with (val_Go (Band (Go (gr_Go res)) (get_val s E)) (gr_Go res)) at 3
        by now rewM.
      apply if_transmit_input_l; rewM; now left.
    - apply microsteps_if_compat_l, Hred.
    (* 2 starting rules (bundled as one) + 1 context rule on the right *)
    - replace (gr_noGo res)
        with (val_Go (Band (Go (gr_Go res)) (Bneg (get_val s E))) (gr_Go res)) by now rewM.
      apply if_transmit_input_r; rewM; now left.
    - rewM. apply microsteps_if_compat_r. now apply microsteps_dead_from_stmt.
    (* 1 ending rule *)
    - rewrite Heqout,
              <- (out_union_empty_r (get_output_color p'')),
              <- (dead_stmt_output_color res q).
      apply if_transmit_output.
      apply out_union_le_compat; try micro_le || (rewM; constructor); [].
      destruct (from_stmt_colors q) as[? [? [Hq ?]]]. rewrite Hq. rewM.
      simpl. unfold out_le. Cfsetdec.
  + assert (Proper (equiv ==> equiv) (fun x => SifL s x q)). { intros ? ? Hx. now rewrite Hx. }
    assert (Proper (equiv ==> equiv) (fun x => Cif s x q)).  { intros ? ? Hx. now rewrite Hx. }
    rewrite (lift_term_compat _ _ _ _ _ _ Heq).
    simpl. now destruct (to_term p'' E); simpl; rewM.
  + repeat split; auto using dead_stmt_total, Mtotal_out_total; discriminate.
  + now rewrite Hk.
  + cbn -[equiv]. rewM. rewrite HE. apply CSunion_empty_r. now rewrite (sCSS_dom red).
* (* s ? p, q with s⁻ ∈ E *)
  inv HE. cleaning. change out_union with union. destruct IHred as [q'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁻ (gr_Go res) (s ? dead_stmt res p, q'') (get_output_color q'')).
  split_and; nb_goals 5.
  + remember (get_output_color (from_stmt p) ∪ get_output_color (from_stmt q)) as out.
    pose (ctxtp := fun x => Colors⁻ (gr_Go res) (s ? x, from_stmt q) out).
    pose (ctxtq := fun x => Colors⁻ (gr_Go res) (s ? dead_stmt res p, x) out).
    transitivity (ctxtp (set_input_color (gr_noGo res) (from_stmt p)));
    [| transitivity (ctxtp (dead_stmt res p));
    [| transitivity (ctxtq (set_input_color (gr_Go res) (from_stmt q)));
    [| transitivity (ctxtq q'')]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - replace (gr_noGo res)
        with (val_Go (Band (Go (gr_Go res)) (get_val s E)) (gr_Go res)) by now rewM.
      apply if_transmit_input_l; rewM; now left.
    - now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
    (* 2 starting rules (bundled as one) + 1 context rule on the right *)
    - replace (gr_Go res)
        with (val_Go (Band (Go (gr_Go res)) (Bneg (get_val s E))) (gr_Go res)) at 3 by now rewM.
      apply if_transmit_input_r; rewM; now left.
    - apply microsteps_if_compat_r, Hred.
    (* 1 ending rule *)
    - rewrite Heqout,
              <- (out_union_empty_l (get_output_color q'')),
              <- (dead_stmt_output_color res p).
      apply if_transmit_output.
      apply out_union_le_compat; try micro_le || (rewM; constructor); [].
      destruct (from_stmt_colors p) as[? [? [Hp ?]]]. rewrite Hp. rewM.
      simpl. unfold out_le. Cfsetdec.
  + rewrite Heq. simpl. rewM. now destruct (to_term q'' E).
  + repeat split; auto using dead_stmt_total, Mtotal_out_total; discriminate.
  + now rewrite Hk.
  + cbn -[equiv]. rewM. rewrite HE. apply CSunion_empty_l. now rewrite (sCSS_dom red).
* (* p; q with p not finishing *)
  inv HE. change out_union with union. cleaning. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁻ (gr_Go res) (p''; dead_stmt res q)
                  (SEQrestrict (get_output_color p'') ∪ get_output_color (dead_stmt res q))).
  split_and; nb_goals 5.
  + remember (SEQrestrict (get_output_color (from_stmt p)) ∪ get_output_color (from_stmt q)) as out.
    pose (ctxtp := fun x => Colors⁻ (gr_Go res) (x; from_stmt q) out).
    pose (ctxtq := fun x => Colors⁻ (gr_Go res) (p''; x) out).
    transitivity (ctxtp (set_input_color (gr_Go res) (from_stmt p)));
    [| transitivity (ctxtp p'');
    [| transitivity (ctxtq (set_Go (OK false) (from_stmt q)));
    [| transitivity (ctxtq (set_input_color (gr_noGo res) (from_stmt q)));
    [| transitivity (ctxtq (dead_stmt res q))]]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply seq_transmit_input_l; now rewM.
    - now apply microsteps_seq_compat_l, Hred.
    (* 2 starting rules (including 1 transfer rule) + 1 context rule on the right *)
    - apply micro_microsteps, MseqNoGoR.
      -- now rewrite Hk.
      -- now rewM.
    - rewrite set_input_color_set_Go_Res. simpl Go. simpl Res.
      apply seq_transmit_input_r; rewM; now left.
    - now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
    (* 1 ending rule *)
    - apply seq_transmit_output.
      subst. apply out_union_le_compat; try (f_equiv; micro_le) || (rewM; constructor); [].
      destruct (from_stmt_colors q) as[? [? [Hq ?]]]. rewrite Hq. rewM.
      simpl. unfold out_le. Cfsetdec.
  + assert (Proper (equiv ==> equiv) (fun x => SseqL x q)). { intros ? ? Hx. now rewrite Hx. }
    assert (Proper (equiv ==> equiv) (fun x => Cseq x q)). { intros ? ? Hx. now rewrite Hx. }
    rewrite (lift_term_compat (fun x => SseqL x q) (fun x => Cseq x q) _ _ _ _ Heq).
    simpl. rewM. now destruct (to_term p'' E).
  + repeat split; auto using dead_stmt_total; try discriminate; [].
    rewM. now apply SEQrestrict_total, Mtotal_out_total.
  + rewrite Hk. simpl. rewM. destruct k; simpl; intuition.
  + cbn -[equiv]. rewM. rewrite HE. apply CSunion_empty_r. now rewrite (sCSS_dom red).
* (* p; q with p finishing *)
  inv HE. change out_union with union. cleaning.
  destruct IHred1 as [p'' [Hred1 [Heq1 [Htotal1 [Hk1 HE1]]]]],
           IHred2 as [q'' [Hred2 [Heq2 [Htotal2 [Hk2 HE2]]]]].
  exists (Colors⁻ (gr_Go res) (p''; q'') (SEQrestrict (get_output_color p'') ∪ get_output_color q'')).
  split_and; nb_goals 5.
  + remember (SEQrestrict (get_output_color (from_stmt p)) ∪ get_output_color (from_stmt q)) as out.
    pose (ctxtp := fun x => Colors⁻ (gr_Go res) (x; from_stmt q) out).
    pose (ctxtq := fun x => Colors⁻ (gr_Go res) (p''; x) out).
    transitivity (ctxtp (set_input_color (gr_Go res) (from_stmt p)));
    [| transitivity (ctxtp p'');
    [| transitivity (ctxtq (set_Go (OK true) (from_stmt q)));
    [| transitivity (ctxtq (set_input_color (gr_Go res) (from_stmt q)));
    [| transitivity (ctxtq q'')]]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply seq_transmit_input_l. now rewM.
    - apply microsteps_seq_compat_l, Hred1.
    (* 2 starting rules (including 1 transfer rule) + 1 context rule on the right *)
    - eapply micro_microsteps, MseqGoR.
      -- now rewrite Hk1.
      -- now rewM.
    - rewrite set_input_color_set_Go_Res.
      apply seq_transmit_input_r; rewM; now left.
    - apply microsteps_seq_compat_r, Hred2.
    (* 1 ending rule *)
    - apply seq_transmit_output.
      subst. apply out_union_le_compat; try micro_le || (f_equiv; micro_le); [].
      rewrite Hk1. simpl. constructor.
  + apply sCSS_inert_derivative, proj1 in red1. cleaning.
    rewrite Heq2. rewrite Heq1 in red1. simpl.
    destruct (to_term p'' E), (to_term q'' E); simpl in *; tauto || now split.
  + repeat split; trivial; try discriminate; [].
    rewrite Hk1. simpl SEQrestrict. rewM. now apply Mtotal_out_total.
  + now rewrite Hk1, Hk2.
  + cbn -[equiv]. now rewrite HE1, HE2.
* (* p || q *)
  inv HE. cleaning. change out_union with union.
  destruct IHred1 as [p'' [Hred1 [Heq1 [Htotal1 [Hk1 HE1]]]]],
           IHred2 as [q'' [Hred2 [Heq2 [Htotal2 [Hk2 HE2]]]]].
  exists (Colors⁻ (gr_Go res) (p'' || q'')
                  (synchronize (get_Sel p'') (get_Sel q'') (get_output_color p'') (get_output_color q''))).
  split_and; nb_goals 5.
  + remember (get_output_color (from_stmt p) ∪ get_output_color (from_stmt q)) as out.
    pose (ctxtp := fun x => Colors⁻ (gr_Go res) (x || from_stmt q) out).
    pose (ctxtq := fun x => Colors⁻ (gr_Go res) (p'' || x) out).
    transitivity (ctxtp (set_input_color (gr_Go res) (from_stmt p)));
    [| transitivity (ctxtp p'');
    [| transitivity (ctxtq (set_input_color (gr_Go res) (from_stmt q)));
    [| transitivity (ctxtq q'')]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply par_transmit_input_l. now rewM.
    - apply microsteps_par_compat_l, Hred1.
    (* 2 starting rules (bundled as one) + 1 context rule on the right *)
    - apply par_transmit_input_r. now rewM.
    - apply microsteps_par_compat_r, Hred2.
    (* 1 ending rule *)
    - apply par_transmit_output.
      transitivity (synchronize (get_Sel p'') (get_Sel q'')
                   (get_output_color (from_stmt p)) (get_output_color (from_stmt q))).
      -- destruct (from_stmt_colors p) as [? [? [Heqp ?]]],
                  (from_stmt_colors q) as [? [? [Heqq ?]]].
         subst. rewrite Heqp, Heqq, <- (microsteps_Sel Hred1), <- (microsteps_Sel Hred2).
         rewM. simpl. unfold out_le. apply Cmax_subset_Cunion.
      -- apply synchronize_le_compat; reflexivity || micro_le.
  + rewrite <- (microsteps_Sel Hred1), <- (microsteps_Sel Hred2).
    apply sCSS_inert_derivative, proj1 in red1. apply sCSS_inert_derivative, proj1 in red2.
    apply microsteps_base in Hred1. apply microsteps_base in Hred2.
    revert Hred1 Hred2. rewM. intros Hred1 Hred2.
    destruct k₁ as [| []], k₂ as [| []]; simpl; cleaning;
    rewM; rewrite Hk1, Hk2; simpl; rewrite ?Heq1, ?Heq2 in *;
    destruct (to_term p'' E) eqn:Hterm1, (to_term q'' E) eqn:Hterm2; simpl in *; try tauto;
    simpl; cong; simpl; rewM; split; trivial;
    try (reflexivity || now rewrite <- ?Hred1, <- ?Hred2); nb_goals 4.
    - apply (f_equal base) in Hterm1. simpl in Hterm1. rewrite <- Hterm1. rewM. now rewrite <- Hred1.
    - apply (f_equal base) in Hterm1. simpl in Hterm1. rewrite <- Hterm1. rewM. now rewrite <- Hred1.
    - apply (f_equal base) in Hterm2. simpl in Hterm2. rewrite <- Hterm2. rewM. now rewrite <- Hred2.
    - apply (f_equal base) in Hterm2. simpl in Hterm2. rewrite <- Hterm2. rewM. now rewrite <- Hred2.
  + repeat split; trivial; try discriminate; []. rewrite Hk1, Hk2.
    apply synchronize_total. do 2 right. rewrite <- (microsteps_Sel Hred1), <- (microsteps_Sel Hred2).
    rewM. simpl.  split; constructor.
  + rewrite Hk1, Hk2, <- (microsteps_Sel Hred1), <- (microsteps_Sel Hred2). now rewM.
  + cbn -[equiv]. now rewrite HE1, HE2.
* (* p \ s with s⁺ *)
  inv HE. specialize (IHred ltac:(revert_all; apply valid_dom_compat; f_equiv) res). cleaning.
  destruct IHred as [p1 [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁻ (gr_Go res) p1\s (get_output_color p1)).
  assert (Hvalid : valid_dom (s⊥ ++ E) p).
  { assert (Hdom : S.dom_eq (s⊥ ++ E) (S.add s v E)) by f_equiv. now rewrite Hdom. }
  destruct (Must_to_event_start_fst p (s⊥ ++ E)) with s as [p2 [Hp2 Hs]]; eauto; [].
  assert (Hle' : input_le (get_input_color (set_Go (OK true) (from_stmt p))) (gr_Go res)).
  { rewM. repeat split; now left + right. }
  assert (Hcolor : valid_coloring (s⊥ ++ E) (set_Go (OK true) (from_stmt p))).
  { apply valid_coloring_Ble_Go_compat; rewM; auto; now left. }
  assert (Hgr : input_invariant (get_Sel (set_Go (OK true) (from_stmt p))) (gr_Go res)).
  { rewM. auto. }
  destruct (microsteps_input_le_compat Hcolor Hgr Hle' Hp2) as [q [Hredq1 Hredq2]]. rewM in Hredq1.
  assert (Hcolor' : valid_coloring (s⁺ ++ E) (set_input_color (gr_Go res) (from_stmt p))).
  { apply valid_coloring_input_le_compat; nb_goals 3.
    - rewM. now repeat split; left.
    - now rewM.
    - assert (Hdom : S.dom_eq (s⁺ ++ E) (S.add s v E)) by f_equiv.
      apply from_stmt_invariant. now rewrite Hdom. }
  assert (Hle : s⊥ ++ E <<= s⁺ ++ E). { f_equiv. now left. }
  assert (Hredq1' := microsteps_Dom_le_compat Hle Hredq1).
  assert (Hred' := microsteps_final_confluence Hcolor' Hred (@Mtotal_Mterminal _ Htotal _) Hredq1').
  assert (Hto_event : s⁺ ∈ (to_event p1 s⊥ ++ E)).
  { eapply le_InOK; eauto; []. rewrite <- set_input_color_to_event.
    apply to_event_Mle_compat; try (now f_equiv); []. transitivity q; eapply microsteps_le; eauto. }
  split_and; nb_goals 5.
  + remember (get_output_color (from_stmt p)) as out.
    pose (ctxt := fun x => Colors⁻ (gr_Go res) x\s out).
    transitivity (ctxt (set_input_color (gr_Go res) (from_stmt p)));
    [| transitivity (ctxt q);
    [| transitivity (ctxt (p1))]]; unfold ctxt.
    (* 2 starting rule (bundled as one), 2 context rules and 1 ending rule
       Context rules: - one under [s⊥ ++ E] to compute the value of s
                      - one under [s⁺ ++ E] to compute the rest *)
    - apply signal_transmit_input. now rewM.
    - apply microsteps_signal_compat. rewM.
      cut (get_val s (to_event (from_stmt p) s⊥ ++ E) = KO); [intro Hevent; now rewrite Hevent |].
      apply Ble_true_false_is_KO.
      ++ replace (OK true) with (get_val s (to_event p2 s⊥ ++ E)) by now rewM.
         f_equiv. rewrite <- set_Go_to_event. apply to_event_Mle_compat; try reflexivity; [].
         eapply microsteps_le, Hp2.
      ++ replace (OK false) with (get_val s (∅∅ s⊥ ++ E)).
         -- f_equiv. apply from_stmt_to_event.
         -- unfold get_val. erewrite S.Some_constant; trivial; apply S.add_same.
    - apply microsteps_signal_compat.
      assert (Hevent : get_val s (to_event q s⊥ ++ E) = OK true).
      { rewrite <- Ble_OK.
        replace (OK true) with (get_val s (to_event p2 s⊥ ++ E)) by now rewM.
        f_equiv. rewrite <- set_input_color_to_event.
        apply to_event_Mle_compat; try reflexivity; [].
        eapply microsteps_le, Hredq2. }
      now rewrite Hevent.
    - apply signal_transmit_output. rewrite Heqout. micro_le.
  + assert (Proper (equiv ==> equiv) (λ p : state, Ssignal s p)) by now intros ? ? Hx; rewrite Hx.
    assert (Proper (equiv ==> equiv) (λ p : stmt, Csignal s p)) by now intros ? ? Hx; rewrite Hx.
    rewrite (lift_term_compat _ _ _ _ _ _ Heq). simpl. now rewM.
  + repeat split; auto using Mtotal_out_total; discriminate.
  + now rewrite Hk.
  + cbn. rewrite <- HE. apply update_compat, to_event_compat; try reflexivity; []. f_equiv.
* (* p \ s with s⁻ *)
  inv HE. specialize (IHred ltac:(revert_all; apply valid_dom_compat; f_equiv) res). cleaning.
  destruct IHred as [p1 [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁻ (gr_Go res) p1\s (get_output_color p1)).
  assert (Hvalid : valid_dom (s⊥ ++ E) p).
  { assert (Hdom : S.dom_eq (s⊥ ++ E) (S.add s v E)) by f_equiv. now rewrite Hdom. }
  destruct (Can_true_to_event_start_fst p (s⊥ ++ E)) with s as [p2 [Hp2 Hs]];
  eauto; try (simpl; rewrite S.add_In; now left); [].
  assert (Hle' : input_le (get_input_color (set_Go (OK true) (from_stmt p))) (gr_Go res)).
  { rewM. repeat split; now left + right. }
  assert (Hcolor : valid_coloring (s⊥ ++ E) (set_Go (OK true) (from_stmt p))).
  { apply valid_coloring_Ble_Go_compat; rewM; auto; now left. }
  assert (Hgr : input_invariant (get_Sel (set_Go (OK true) (from_stmt p))) (gr_Go res)).
  { rewM. auto. }
  destruct (microsteps_input_le_compat Hcolor Hgr Hle' Hp2) as [q [Hredq1 Hredq2]]. rewM in Hredq1.
  assert (Hcolor' : valid_coloring (s⁻ ++ E) (set_input_color (gr_Go res) (from_stmt p))).
  { apply valid_coloring_input_le_compat; nb_goals 3.
    - rewM. now repeat split; left.
    - now rewM.
    - assert (Hdom : S.dom_eq (s⁻ ++ E) (S.add s v E)) by f_equiv.
      apply from_stmt_invariant. now rewrite Hdom. }
  assert (Hle : s⊥ ++ E <<= s⁻ ++ E). { f_equiv. now left. }
  assert (Hredq1' := microsteps_Dom_le_compat Hle Hredq1).
  assert (Hred' := microsteps_final_confluence Hcolor' Hred (@Mtotal_Mterminal _ Htotal _) Hredq1').
  assert (Hto_event : s⁻ ∈ (to_event p1 s⊥ ++ E)).
  { eapply le_InOK; eauto; []. rewrite <- set_input_color_to_event.
    apply to_event_Mle_compat; try (now f_equiv); []. transitivity q; eapply microsteps_le; eauto. }
  split_and; nb_goals 5.
  + remember (get_output_color (from_stmt p)) as out.
    pose (ctxt := fun x => Colors⁻ (gr_Go res) x\s out).
    transitivity (ctxt (set_input_color (gr_Go res) (from_stmt p)));
    [| transitivity (ctxt q);
    [| transitivity (ctxt (p1))]]; unfold ctxt.
    (* 2 starting rule (bundled as one), 2 context rules and 1 ending rule
       Context rules: - one under [s⊥ ++ E] to compute the value of s
                      - one under [s⁺ ++ E] to compute the rest *)
    - apply signal_transmit_input. now rewM.
    - assert (Habs : get_val s (to_event (from_stmt p) s⊥ ++ E) <> OK true).
      { assert (Hval := proj2 (from_stmt_to_event p (s⊥ ++ E)) s (OK true)). unfold get_val in *.
        destruct (S.find s (to_event (from_stmt p) s⊥ ++ E)) as [[[] |] |] eqn:Hfind;
        try discriminate; []. cleaning. setoid_rewrite Ble_OK in Hval.
        destruct Hval as [? [Hval ?]]. subst. erewrite S.constant_Some in Hval.
        destruct Hval. discriminate. }
      destruct (get_val s (to_event (from_stmt p) s⊥ ++ E)) as [[] |] eqn:Hevent; try tauto; [|].
      -- apply microsteps_signal_compat. rewM. rewrite Hevent. apply Hredq1'.
      -- transitivity (Colors⁻ (gr_Go res) q\s out);
         apply microsteps_signal_compat; rewM; try (now rewrite Hevent); [].
         assert (Hevent2 : get_val s (to_event q s⊥ ++ E) = OK false).
         { rewrite <- Ble_OK.
           replace (OK false) with (get_val s (to_event p2 s⊥ ++ E)) by now rewM.
           f_equiv. rewrite <- set_input_color_to_event.
           apply to_event_Mle_compat; try reflexivity; [].
           eapply microsteps_le, Hredq2. }
         now rewrite Hevent2.
    - apply microsteps_signal_compat.
      assert (Hevent : get_val s (to_event q s⊥ ++ E) = OK false).
      { rewrite <- Ble_OK.
        replace (OK false) with (get_val s (to_event p2 s⊥ ++ E)) by now rewM.
        f_equiv. rewrite <- set_input_color_to_event.
        apply to_event_Mle_compat; try reflexivity; [].
        eapply microsteps_le, Hredq2. }
      now rewrite Hevent.
    - apply signal_transmit_output. rewrite Heqout. micro_le.
  + assert (Proper (equiv ==> equiv) (λ p : state, Ssignal s p)) by now intros ? ? Hx; rewrite Hx.
    assert (Proper (equiv ==> equiv) (λ p : stmt, Csignal s p)) by now intros ? ? Hx; rewrite Hx.
    rewrite (lift_term_compat _ _ _ _ _ _ Heq). simpl. now rewM.
  + repeat split; auto using Mtotal_out_total; discriminate.
  + now rewrite Hk.
  + cbn. rewrite <- HE. apply update_compat, to_event_compat; try reflexivity; []. f_equiv.
* (* rewriting *)
  setoid_congruence. apply IHred; trivial; []. now setoid_congruence.
Qed.

Arguments sCSS_microsteps res {p} {p'} {E} {E'} {k} _ _.


Theorem rCSS_microsteps : forall p p' E E' k,
  (** If the environment [E] declares all signals of the inert statement [base p], *)
  valid_dom E (base p) ->
  (** and if [p] has a semantics with the state semantics in the environment [E], *)
  rCSS p E E' k p' ->
  (** then [from_state p] also has a semantics if resumed in the microsteps semantics *)
  exists p'', microsteps E (set_input_color (gr_Res) (from_state p)) p''
  (** producing the same (total) derivative, completion code and output event. *)
    ∧ p' == to_term p'' E ∧ Mtotal p'' ∧ get_output_color p'' = Black k ∧ to_event p'' E == E'.
Proof.
assert (1 ≠ 0) by discriminate.
intros p p' E E' k HE red. induction red;
cbn -[equiv union par_term_term]; foldmicro; nb_goals 18.
* (* § *)
  exists (Colors⁺ gr_Res pause (Black 0)).
  split_and; try reflexivity; [|].
  + apply micro_microsteps. constructor; reflexivity || Cfsetdec.
  + repeat split; constructor || discriminate.
* (* awimm s with s⁺ ∈ E *)
  exists (Colors⁺ gr_Res (awimm s) (Black 0)).
  split_and; try reflexivity; [|].
  + apply micro_microsteps. constructor; trivial; Cfsetdec || now right.
  + repeat split; constructor || discriminate.
* (* awimm s with  s⁻ ∈ E *)
  exists (Colors⁺ gr_Res (awimm s) (Black 1)).
  split_and; try reflexivity; [|].
  + apply micro_microsteps. constructor; trivial; Cfsetdec || now right.
  + repeat split; constructor || discriminate.
* (* { p } *)
  change down_out with (@down output_color _). change down_nat with (@down nat _).
  inv HE. cleaning. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res {p''} ↓(get_output_color p'')).
  split_and; nb_goals 5.
  + pose (ctxt := fun x => Colors⁺ gr_Res { x } ↓(get_output_color (from_state p))).
    transitivity (ctxt (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxt p'')]; unfold ctxt.
    (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
    - apply trap_transmit_input. now rewM.
    - apply microsteps_trap_compat, Hred.
    - apply trap_transmit_output. simpl. f_equiv. micro_le.
  + now rewrite Heq.
  + repeat split; trivial; try discriminate; [].
    now apply down_out_total, Mtotal_out_total.
  + now rewrite Hk.
  + now rewrite HE.
* (* ↑p *)
  change up_nat with (@up nat _ _).
  inv HE. cleaning. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res ↑p'' ↑(get_output_color p'')).
  split_and; nb_goals 5.
  + pose (ctxt := fun x => Colors⁺ gr_Res ↑x ↑(get_output_color (from_state p))).
    transitivity (ctxt (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxt p'')]; unfold ctxt.
    (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
    - apply shift_transmit_input. now rewM.
    - apply microsteps_shift_compat, Hred.
    - apply shift_transmit_output. simpl. f_equiv. micro_le.
  + now rewrite Heq.
  + repeat split; trivial; try discriminate; [].
    now apply up_out_total, Mtotal_out_total.
  + now rewrite Hk.
  + now rewrite HE.
* (* s ⊃ p with s⁺ ∈ E *)
  inv HE.
  exists (Colors⁺ gr_Res (s ⊃ dead_state p) (Black 1)).
  split_and; nb_goals 5.
  + pose (ctxt := fun x => Colors⁺ gr_Res (s ⊃ x)
                                   (White (C.add 1 (out2C (get_output_color (from_state p)))))).
    transitivity (ctxt (set_input_color (gr_noGo (OK false)) (from_state p)));
    [| transitivity (ctxt (dead_state p))]; unfold ctxt.
    (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
    - assert (Hres : OK false = Band (Band (Res gr_Res) (OK (get_Sel (from_state p))))
                                    (Bneg (get_val s E))) by now rewM.
      rewrite set_input_color_set_Go_Res. simpl Res. simpl Go. rewrite Hres at 1.
      apply suspend_transmit_input; rewM; now left.
    - apply microsteps_suspend_compat. now apply microsteps_dead_state.
    - change (Black 1) with (SuspNow (OK true) (White ∅)).
      replace (OK true)
        with (Band (Band (Res gr_Res) (OK (get_Sel (dead_state p)))) (get_val s E)) by now rewM.
      rewrite <- dead_state_output_color.
      apply suspend_transmit_output. rewM.
      destruct (from_state_colors p) as [pp [K [Heq HK]]].
      cong. simpl. Cfsetdec.
  + simpl. rewM. simpl. now split.
  + repeat split; try discriminate || constructor || apply dead_state_total.
  + reflexivity.
  + simpl. now rewM.
* (* s ⊃ p with s⁻ ∈ E *)
  inv HE. cleaning. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res (s ⊃ p'') (get_output_color p'')).
  split_and; nb_goals 5.
  + pose (ctxt := fun x => Colors⁺ gr_Res (s ⊃ x)
                                   (White (C.add 1 (out2C (get_output_color (from_state p)))))).
    transitivity (ctxt (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxt p'')]; unfold ctxt.
    (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
    - assert (Hres : OK true = Band (Band (Res gr_Res) (OK (get_Sel (from_state p)))) (Bneg (get_val s E)))
        by now rewM.
      rewrite set_input_color_set_Go_Res. simpl Res. simpl Go. rewrite Hres.
      apply suspend_transmit_input; rewM; now left.
    - apply microsteps_suspend_compat. now apply Hred.
    - pose (susp := Band (Band (Res gr_Res) (OK (get_Sel p''))) (get_val s E)).
      setoid_replace (get_output_color p'')
        with (SuspNow susp (get_output_color p'')) by now unfold susp; rewM.
      apply suspend_transmit_output.
      transitivity (SuspNow susp (get_output_color (from_state p))).
      -- destruct (from_state_colors p) as [? [? [Heqp ?]]]; rewrite Heqp. apply SuspNow_le.
      -- f_equiv. micro_le.
  + assert (HSsuspend : Proper (equiv ==> equiv) (Ssuspend s)). { intros ? ? Hx. now rewrite Hx. }
    assert (HCsuspend : Proper (equiv ==> equiv) (Csuspend s)). { intros ? ? Hx. now rewrite Hx. }
    rewrite (lift_term_compat _ _ HSsuspend HCsuspend _ _ Heq). simpl. now rewM.
  + repeat split; auto using Mtotal_out_total; discriminate.
  + simpl. assumption.
  + simpl. assumption.
* (* s ? hat(p), q *)
  inv HE. cleaning. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res (s ? p'', dead_stmt (OK true) q)
                  (get_output_color p'' ∪ get_output_color (dead_stmt (OK true) q))).
  split_and; nb_goals 5.
  + remember (get_output_color (from_state p) ∪ get_output_color (from_stmt q)) as out.
    pose (ctxtp := fun x => Colors⁺ gr_Res (s ? x, from_stmt q) out).
    pose (ctxtq := fun x => Colors⁺ gr_Res (s ? p'', x) out).
    transitivity (ctxtp (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxtp p'');
    [| transitivity (ctxtq (set_input_color gr_Res (from_stmt q)));
    [| transitivity (ctxtq (dead_stmt (OK true) q))]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply if_transmit_input_l; rewM; now left.
    - now apply microsteps_if_compat_l, Hred.
    (* 2 starting rules (bundled as one) + 1 context rule on the right *)
    - apply if_transmit_input_r; rewM; now left.
    - now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    (* 1 ending rule *)
    - apply if_transmit_output. rewrite Heqout.
      apply out_union_le_compat; try micro_le || (rewM; constructor); [].
      destruct (from_stmt_colors q) as [? [? [Hq ?]]]. rewrite Hq. rewM. simpl. Cfsetdec.
  + assert (Proper (equiv ==> equiv) (fun p => SifL s p q)). { intros ? ? Hx. now rewrite Hx. }
    assert (Proper (equiv ==> equiv) (fun p => Cif s p q)). { intros ? ? Hx. now rewrite Hx. }
    rewrite (lift_term_compat _ _ _ _ _ _ Heq). simpl. now rewM.
  + repeat split; rewM; auto using Mtotal_out_total; try apply dead_stmt_total; discriminate.
  + simpl. rewM. now rewrite Hk.
  + cbn -[union]. rewM. rewrite HE. apply CSunion_empty_r. symmetry. eapply rCSS_dom; eauto.
* (* s ? p, hat(q) *)
  inv HE. cleaning. destruct IHred as [q'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res (s ? dead_stmt (OK true) p, q'')
                  (get_output_color (dead_stmt (OK true) p) ∪ get_output_color q'')).
  split_and; nb_goals 5.
  + remember (get_output_color (from_stmt p) ∪ get_output_color (from_state q)) as out.
    pose (ctxtp := fun x => Colors⁺ gr_Res (s ? x, from_state q) out).
    pose (ctxtq := fun x => Colors⁺ gr_Res (s ? dead_stmt (OK true) p, x) out).
    transitivity (ctxtp (set_input_color gr_Res (from_stmt p)));
    [| transitivity (ctxtp (dead_stmt (OK true) p));
    [| transitivity (ctxtq (set_input_color gr_Res (from_state q)));
    [| transitivity (ctxtq q'')]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply if_transmit_input_l; rewM; now left.
    - now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
    (* 2 starting rules (bundled as one) + 1 context rule on the right *)
    - apply if_transmit_input_r; rewM; now left.
    - now apply microsteps_if_compat_r, Hred.
    (* 1 ending rule *)
    - apply if_transmit_output. rewrite Heqout.
      apply out_union_le_compat; try micro_le || (rewM; constructor); [].
      destruct (from_stmt_colors p) as[? [? [Hp ?]]]. rewrite Hp. rewM. simpl. Cfsetdec.
  + rewrite Heq. simpl. now rewM.
  + repeat split; rewM; auto using Mtotal_out_total; try apply dead_stmt_total; discriminate.
  + simpl. rewM. now rewrite Hk.
  + cbn -[union]. rewM. rewrite HE. apply CSunion_empty_l. symmetry. eapply rCSS_dom; eauto.
* (* hat(p); q with p not finishing *)
  inv HE. cleaning. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res (p''; dead_stmt (OK true) q)
                  (SEQrestrict (get_output_color p'') ∪ get_output_color (dead_stmt (OK true) q))).
  split_and; nb_goals 5.
  + remember (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q)) as out.
    pose (ctxtp := fun x => Colors⁺ gr_Res (x; from_stmt q) out).
    pose (ctxtq := fun x => Colors⁺ gr_Res (p''; x) out).
    transitivity (ctxtp (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxtp p'');
    [| transitivity (ctxtq (set_Go (OK false) (from_stmt q)));
    [| transitivity (ctxtq (set_input_color gr_Res (from_stmt q)));
    [| transitivity (ctxtq (dead_stmt (OK true) q))]]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply seq_transmit_input_l. now rewM.
    - apply microsteps_seq_compat_l, Hred.
    (* 2 starting rules + 1 context rule on the right *)
    - apply micro_microsteps, MseqNoGoR; now rewrite Hk || rewM.
    - rewrite set_input_color_set_Go_Res.
      apply seq_transmit_input_r; rewM; now left.
    - apply microsteps_seq_compat_r. now apply microsteps_dead_from_stmt.
    (* 1 ending rule *)
    - apply seq_transmit_output. rewrite Heqout.
      apply out_union_le_compat; try (f_equiv; micro_le) || (rewM; constructor); [].
      destruct (from_stmt_colors q) as[? [? [Hq ?]]]. rewrite Hq. rewM.
      simpl. Cfsetdec.
  + assert (Proper (equiv ==> equiv) (fun p => SseqL p q)). { intros ? ? Hx. now rewrite Hx. }
    assert (Proper (equiv ==> equiv) (fun p => Cseq p q)). { intros ? ? Hx. now rewrite Hx. }
    rewrite (lift_term_compat _ _ _ _ _ _ Heq). simpl. now rewM.
  + repeat split; rewM; auto using Mtotal_out_total, SEQrestrict_total;
    try apply dead_stmt_total; discriminate.
  + simpl. rewM. rewrite Hk. now destruct k.
  + cbn -[union]. rewM. rewrite HE. apply CSunion_empty_r. symmetry. eapply rCSS_dom; eauto.
* (* hat(p); q with p finishing *)
  inv HE. cleaning. revert_one sCSS. intro Hredq.
  destruct IHred as [p'' [Hred1 [Heq1 [Htotal1 [Hk1 HE1]]]]],
           (sCSS_microsteps true ltac:(eassumption) Hredq) as [q'' [Hred2 [Heq2 [Htotal2 [Hk2 HE2]]]]].
  exists (Colors⁺ gr_Res (p''; q'') (SEQrestrict (get_output_color p'') ∪ get_output_color q'')).
  split_and; nb_goals 5.
  + remember (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q)) as out.
    pose (ctxtp := fun x => Colors⁺ gr_Res (x; from_stmt q) out).
    pose (ctxtq := fun x => Colors⁺ gr_Res (p''; x) out).
    transitivity (ctxtp (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxtp p'');
    [| transitivity (ctxtq (set_Go (OK true) (from_stmt q)));
    [| transitivity (ctxtq (set_input_color (gr_Go (OK true)) (from_stmt q)));
    [| transitivity (ctxtq q'')]]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply seq_transmit_input_l. now rewM.
    - apply microsteps_seq_compat_l, Hred1.
    (* 2 starting rules (including 1 transfer rule) + 1 context rule on the right *)
    - eapply micro_microsteps, MseqGoR; now rewrite Hk1 || rewM.
    - rewrite set_input_color_set_Go_Res. cbn; foldmicro.
      apply seq_transmit_input_r; rewM; now left.
    - apply microsteps_seq_compat_r, Hred2.
    (* 1 ending rule *)
    - apply seq_transmit_output. rewrite Heqout.
      apply out_union_le_compat; try micro_le || (f_equiv; micro_le); [].
      rewrite Hk1. simpl. constructor.
  + apply rCSS_inert_derivative, proj1 in red. cleaning. rewrite Heq1 in red.
    rewrite Heq2, Hk1. simpl. destruct (to_term p'' E); try (simpl in *; tauto); [].
    destruct (to_term q'' E); simpl in *; now split.
  + rewrite Hk1, Hk2. repeat split; trivial; discriminate || constructor.
  + now rewrite Hk1, Hk2.
  + simpl. now rewrite HE1, HE2.
* (* p; hat(q) *)
  inv HE. cleaning. destruct IHred as [q'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res (dead_stmt (OK true) p; q'')
                  (SEQrestrict (get_output_color (dead_stmt (OK true) p)) ∪ get_output_color q'')).
  split_and; nb_goals 5.
  + remember (SEQrestrict (get_output_color (from_stmt p)) ∪ get_output_color (from_state q)) as out.
    pose (ctxtp := fun x => Colors⁺ gr_Res (x; from_state q) out).
    pose (ctxtq := fun x => Colors⁺ gr_Res (dead_stmt (OK true) p; x) out).
    transitivity (ctxtp (set_input_color gr_Res (from_stmt p)));
    [| transitivity (ctxtp (dead_stmt (OK true) p));
    [| transitivity (ctxtq (set_Go (OK false) (from_state q)));
    [| transitivity (ctxtq (set_input_color gr_Res (from_state q)));
    [| transitivity (ctxtq q'')]]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply seq_transmit_input_l. now rewM.
    - apply microsteps_seq_compat_l. now apply microsteps_dead_from_stmt.
    (* 2 starting rules (including 1 transfer rule) + 1 context rule on the right *)
    - apply micro_microsteps, MseqNoGoR; rewM; trivial. cbn. Cfsetdec.
    - rewrite set_input_color_set_Go_Res. rewM.
      apply seq_transmit_input_r; rewM; now left.
    - apply microsteps_seq_compat_r, Hred.
    (* 1 ending rule *)
    - apply seq_transmit_output. rewrite Heqout.
      apply out_union_le_compat; try (micro_le) || (rewM; constructor); [].
      destruct (from_stmt_colors p) as[? [? [Hp ?]]]. rewrite Hp. rewM. simpl. Cfsetdec.
  + rewrite Heq. simpl. now rewM.
  + repeat split; rewM; trivial; try apply dead_stmt_total; try discriminate; [].
    rewrite Hk. simpl. constructor.
  + simpl. rewM. now rewrite Hk.
  + cbn -[union]. rewM. rewrite HE. apply CSunion_empty_l. symmetry. eapply rCSS_dom; eauto.
* (* hat(p) || q *)
  inv HE. cleaning. destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res (p'' || dead_stmt (OK true) q)
                  (synchronize true false
                               (get_output_color p'') (get_output_color (dead_stmt (OK true) q)))).
  split_and; nb_goals 5.
  + remember (get_output_color (from_state p) ∪ get_output_color (from_stmt q)) as out.
    pose (ctxtp := fun x => Colors⁺ gr_Res (x || from_stmt q) out).
    pose (ctxtq := fun x => Colors⁺ gr_Res (p'' || x) out).
    transitivity (ctxtp (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxtp p'');
    [| transitivity (ctxtq (set_input_color gr_Res (from_stmt q)));
    [| transitivity (ctxtq (dead_stmt (OK true) q))]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply par_transmit_input_l. now rewM.
    - apply microsteps_par_compat_l, Hred.
    (* 2 starting rules (bundled as one) + 1 context rule on the right *)
    - apply par_transmit_input_r. now rewM.
    - apply microsteps_par_compat_r. now apply microsteps_dead_from_stmt.
    (* 1 ending rule *)
    - replace true with (get_Sel p'') at 5 by now rewrite <- (microsteps_Sel Hred); rewM.
      replace false with (get_Sel (dead_stmt (OK true) q)) by now rewM.
      apply par_transmit_output.
      rewrite <- (microsteps_Sel Hred). rewM.
      destruct (from_state_colors p) as [p1 [K1 [Heq1 HK1]]],
               (from_stmt_colors q) as [p2 [K2 [Heq2 HK2]]].
      transitivity (synchronize true false (get_output_color (from_state p)) (White K2)).
      -- rewrite Heqout, Heq1, Heq2. apply out_union_le_synchronize_White.
      -- apply synchronize_le_compat; try micro_le || reflexivity; []. simpl. Cfsetdec.
  + rewrite Heq, Hk. simpl. rewM.
    destruct k as [| [| ?]]; simpl; try reflexivity; [].
    apply rCSS_inert_derivative, proj1 in red. cleaning.
    rewrite <- Heq, red, <- (microsteps_base Hred). now rewM.
  + rewM. rewrite Hk. repeat split; trivial; try apply dead_stmt_total; discriminate || constructor.
  + rewM. now rewrite Hk.
  + simpl. rewM. rewrite HE. apply CSunion_empty_r. symmetry. eapply rCSS_dom; eauto.
* (* p || hat(q) *)
  inv HE. cleaning. destruct IHred as [q'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res (dead_stmt (OK true) p || q'')
                  (synchronize false true
                               (get_output_color (dead_stmt (OK true) p)) (get_output_color q''))).
  split_and; nb_goals 5.
  + remember (get_output_color (from_stmt p) ∪ get_output_color (from_state q)) as out.
    pose (ctxtp := fun x => Colors⁺ gr_Res (x || from_state q) out).
    pose (ctxtq := fun x => Colors⁺ gr_Res (dead_stmt (OK true) p || x) out).
    transitivity (ctxtp (set_input_color gr_Res (from_stmt p)));
    [| transitivity (ctxtp (dead_stmt (OK true) p));
    [| transitivity (ctxtq (set_input_color gr_Res (from_state q)));
    [| transitivity (ctxtq q'')]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply par_transmit_input_l. now rewM.
    - apply microsteps_par_compat_l. now apply microsteps_dead_from_stmt.
    (* 2 starting rules (bundled as one) + 1 context rule on the right *)
    - apply par_transmit_input_r. now rewM.
    - apply microsteps_par_compat_r, Hred.
    (* 1 ending rule *)
    - replace true with (get_Sel q'') at 5 by now rewrite <- (microsteps_Sel Hred); rewM.
      replace false with (get_Sel (dead_stmt (OK true) p)) by now rewM.
      apply par_transmit_output.
      rewrite <- (microsteps_Sel Hred). rewM.
      destruct (from_stmt_colors p) as [p1 [K1 [Heq1 HK1]]],
               (from_state_colors q) as [p2 [K2 [Heq2 HK2]]].
      transitivity (synchronize false true (White K1) (get_output_color (from_state q))).
      -- rewrite Heqout, Heq1, Heq2. apply out_union_le_synchronize_White.
      -- apply synchronize_le_compat; try micro_le || reflexivity; []. simpl. Cfsetdec.
  + rewrite Heq, Hk. simpl. rewM.
    destruct (to_term q'' E), k as [| [| ?]]; simpl; try (now split); [|];
    apply rCSS_inert_derivative, proj1 in red; cleaning; rewrite Heq in red; try tauto; [].
    split; try reflexivity; []. rewrite <- (microsteps_base Hred). now rewM.
  + rewM. rewrite Hk. repeat split; trivial; try apply dead_stmt_total; discriminate || constructor.
  + rewM. now rewrite Hk.
  + simpl. rewM. rewrite HE. apply CSunion_empty_l. symmetry. eapply rCSS_dom; eauto.
* (* hat(p) || hat(q) *)
  inv HE. cleaning. destruct IHred1 as [p'' [Hred1 [Heq1 [Htotal1 [Hk1 HE1]]]]],
                             IHred2 as [q'' [Hred2 [Heq2 [Htotal2 [Hk2 HE2]]]]].
  exists (Colors⁺ gr_Res (p'' || q'') (synchronize true true (get_output_color p'') (get_output_color q''))).
  split_and; nb_goals 5.
  + remember (get_output_color (from_state p) ∪ get_output_color (from_state q)) as out.
    pose (ctxtp := fun x => Colors⁺ gr_Res (x || from_state q) out).
    pose (ctxtq := fun x => Colors⁺ gr_Res (p'' || x) out).
    transitivity (ctxtp (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxtp p'');
    [| transitivity (ctxtq (set_input_color gr_Res (from_state q)));
    [| transitivity (ctxtq q'')]]]; unfold ctxtp, ctxtq.
    (* 2 starting rules (bundled as one) + 1 context rule on the left *)
    - apply par_transmit_input_l. now rewM.
    - apply microsteps_par_compat_l, Hred1.
    (* 2 starting rules (bundled as one) + 1 context rule on the right *)
    - apply par_transmit_input_r. now rewM.
    - apply microsteps_par_compat_r, Hred2.
    (* 1 ending rule *)
    - replace true with (get_Sel p'') at 3 by now rewrite <- (microsteps_Sel Hred1); rewM.
      replace true with (get_Sel q'') at 3 by now rewrite <- (microsteps_Sel Hred2); rewM.
      apply par_transmit_output.
      rewrite <- (microsteps_Sel Hred1), <- (microsteps_Sel Hred2). rewM.
      destruct (from_state_colors p) as [p1 [K1 [Heqp1 HK1]]],
               (from_state_colors q) as [p2 [K2 [Heqp2 HK2]]].
      transitivity (synchronize true true (get_output_color (from_state p)) (get_output_color (from_state q))).
      -- rewrite Heqout, Heqp1, Heqp2. apply out_union_le_synchronize_White.
      -- apply synchronize_le_compat; micro_le || reflexivity.
  + rewrite Hk1, Hk2. simpl.
    assert (Hbase1 := rCSS_base red1). assert (Hbase2 := rCSS_base red2). simpl in Hbase1, Hbase2.
    apply rCSS_inert_derivative, proj1 in red1. apply rCSS_inert_derivative, proj1 in red2.
    apply microsteps_base in Hred1. apply microsteps_base in Hred2.
    destruct (max k₁ k₂) as [| [| ?]] eqn:Hmax; cbn -[term_eq];
    try solve [ now rewrite Heq1, Heq2
              | rewrite Heq1, Heq2, par_term_term_base; simpl; now rewM ]; [].
    assert (k₁ = 0 ∧ k₂ = 0). { destruct k₁, k₂; simpl in Hmax; discriminate || now split. }
    cong. cleaning. now rewrite <- Heq1, <- Heq2, red1, red2.
  + rewrite Hk1, Hk2. repeat split; trivial; try apply dead_stmt_total; discriminate || constructor.
  + now rewrite Hk1, Hk2.
  + simpl. now rewrite HE1, HE2.
* (* p \ s with s⁺ *)
  inv HE. specialize (IHred ltac:(revert_all; apply valid_dom_compat; f_equiv)). cleaning.
  destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res p''\s (get_output_color p'')).
  assert (valid_dom (s⊥ ++ E) (base p)).
  { assert (Hdom : S.dom_eq (s⊥ ++ E) (S.add s v E)) by f_equiv. now rewrite Hdom. }
  assert (valid_dom (s⁺ ++ E) (base p)).
  { assert (Hdom : S.dom_eq (s⁺ ++ E) (S.add s v E)) by f_equiv. now rewrite Hdom. }
  destruct (Must_to_event_resume_fst p (s⊥ ++ E)) with s as [p1 [Hred1 Hs]]; eauto; [].
  assert (Hdom_le : s⊥ ++ E <<= s⁺ ++ E) by now f_equiv; left.
  assert (Hred1' := microsteps_Dom_le_compat Hdom_le Hred1).
  assert (Hvalid' : valid_coloring (s⁺ ++ E) (set_input_color gr_Res (from_state p))).
  { apply valid_coloring_input_le_compat; try (now rewM); []. now apply from_state_invariant. }
  assert (Hterminal : Mterminal (s⁺ ++ E) p'') by now apply Mtotal_Mterminal.
  assert (Hred2 := microsteps_final_confluence Hvalid' Hred Hterminal Hred1').
  assert (Hto_event : s⁺ ∈ (to_event p'' s⊥ ++ E)).
  { eapply le_InOK; eauto; [].
    apply to_event_Mle_compat; try (now f_equiv); []. eapply microsteps_le; eauto. }
  split_and; nb_goals 5.
  + pose (ctxt := fun x => Colors⁺ gr_Res x\s (get_output_color (from_state p))).
    transitivity (ctxt (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxt p1);
    [| transitivity (ctxt p'')]]; unfold ctxt.
    - apply signal_transmit_input. now rewM.
    - eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred1.
      f_equiv. now left.
    - apply microsteps_signal_compat. rewM. apply Hred2.
    - apply signal_transmit_output. micro_le.
  + assert (Proper (equiv ==> equiv) (λ p : state, Ssignal s p)) by now intros ? ? Hx; rewrite Hx.
    assert (Proper (equiv ==> equiv) (λ p : stmt, Csignal s p)) by now intros ? ? Hx; rewrite Hx.
    rewrite (lift_term_compat _ _ _ _ _ _ Heq). simpl. now rewM.
  + repeat split; auto using Mtotal_out_total; discriminate.
  + now rewrite Hk.
  + cbn. rewrite <- HE. apply update_compat, to_event_compat; try reflexivity; []. f_equiv.
* (* p \ s with s⁻ *)
  inv HE. specialize (IHred ltac:(revert_all; apply valid_dom_compat; f_equiv)). cleaning.
  destruct IHred as [p'' [Hred [Heq [Htotal [Hk HE]]]]].
  exists (Colors⁺ gr_Res p''\s (get_output_color p'')).
  assert (valid_dom (s⊥ ++ E) (base p)).
  { assert (Hdom : S.dom_eq (s⊥ ++ E) (S.add s v E)) by f_equiv. now rewrite Hdom. }
  assert (valid_dom (s⁻ ++ E) (base p)).
  { assert (Hdom : S.dom_eq (s⁻ ++ E) (S.add s v E)) by f_equiv. now rewrite Hdom. }
  destruct (Can_true_to_event_resume_fst p (s⊥ ++ E)) with s as [p1 [Hred1 Hs]];
  eauto; try (now simpl; rewrite S.add_In; left); [].
  assert (Hdom_le : s⊥ ++ E <<= s⁻ ++ E) by now f_equiv; left.
  assert (Hred1' := microsteps_Dom_le_compat Hdom_le Hred1).
  assert (Hvalid' : valid_coloring (s⁻ ++ E) (set_input_color gr_Res (from_state p))).
  { apply valid_coloring_input_le_compat; try (now rewM); [].
    now apply from_state_invariant. }
  assert (Hterminal : Mterminal (s⁻ ++ E) p'') by (now apply Mtotal_Mterminal).
  assert (Hred2 := microsteps_final_confluence Hvalid' Hred Hterminal Hred1').
  assert (Hto_event : s⁻ ∈ (to_event p'' s⊥ ++ E)).
  { eapply le_InOK; eauto; [].
    apply to_event_Mle_compat; try (now f_equiv); []. eapply microsteps_le; eauto. }
  split_and; nb_goals 5.
  + pose (ctxt := fun x => Colors⁺ gr_Res x\s (get_output_color (from_state p))).
    transitivity (ctxt (set_input_color gr_Res (from_state p)));
    [| transitivity (ctxt p1);
    [| transitivity (ctxt p'')]].
    - apply signal_transmit_input. now rewM.
    - eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred1.
      f_equiv. now left.
    - apply microsteps_signal_compat. rewM. apply Hred2.
    - apply signal_transmit_output. micro_le.
  + assert (Proper (equiv ==> equiv) (λ p : state, Ssignal s p)) by now intros ? ? Hx; rewrite Hx.
    assert (Proper (equiv ==> equiv) (λ p : stmt, Csignal s p)) by now intros ? ? Hx; rewrite Hx.
    rewrite (lift_term_compat _ _ _ _ _ _ Heq). simpl. now rewM.
  + repeat split; auto using Mtotal_out_total; discriminate.
  + now rewrite Hk.
  + cbn. rewrite <- HE. apply update_compat, to_event_compat; try reflexivity; []. f_equiv.
* (* rewriting *)
  setoid_congruence. apply IHred; trivial; []. now setoid_congruence.
Qed.

Arguments rCSS_microsteps [p] [p'] [E] [E'] [k] _ _.


==> anc/package/Proofs/MicroConfluence.v <==
From Coq Require Import Setoid Morphisms Lia.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.Microstate.
Require Import Esterel.Semantics.Microstep.
Require Import Esterel.Proofs.ValidColoring.
Require Import Esterel.Semantics.Microsteps.


Set Implicit Arguments.


(* TODO: Should we instead use a general proof of Newmann's lemma? *)
(** We do not have the following diamond property:
    [[
    ∀ E p p₁ p₂, p₁ =/= p₂ -> micro E p p₁ -> micro E p p₂ -> ∃ p', micro E p₁ p' /\ micro E p₂ p'.
    ]]

    Indeed, whenever we consider a context rule and a ending rule, performing both on the ending
    rule side may require two rules: the first one to perform the context rule, the second to
    propagate its change to the output color by the ending rule again.

    Instead, we have local confluence and confluence (through termination and Newmann's lemma). *)

Ltac destruct_output Heq :=
  match goal with
    | |- microsteps _ (Colors _ _ _ ?out1) (Colors _ _ _ ?out2) =>
      destruct (out_eq_dec out1 out2) as [Heq | Heq]
    | |- _ ∧ microsteps _ (Colors _ _ _ ?out1) (Colors _ _ _ ?out2) =>
      destruct (out_eq_dec out1 out2) as [Heq | Heq]
    | |- microsteps _ (Colors _ _ _ ?out1) (Colors _ _ _ ?out2) ∧ _ =>
      destruct (out_eq_dec out1 out2) as [Heq | Heq]
  end.

(** We need the valid coloring hypothesis to ensure that all states that we may encounter do not
    contain absurd situations.  For instance, with [s? p, q] we need to know that the output colors
    of [p] and [q] are exclusive.
    Otherwise, the union of their output colors is not well-defined. *)
Theorem micro_local_confluence : forall E p p₁ p₂, valid_coloring E p ->
  micro E p p₁ -> micro E p p₂ -> ∃ p', microsteps E p₁ p' /\ microsteps E p₂ p'.
Proof.
assert (H10 : 1 ≠ 0) by discriminate.
intros E p p₁ p₂ Hcolor red₁. revert p₂.
induction red₁; intros p₂ Hred₂; try micro_inv Hred₂; nb_goals 280.
(* nothing *)
* congruence.
* setoid_congruence. eexists. split; reflexivity.
* setoid_congruence. eexists. split; reflexivity.
* congruence.
(* pause *)
(* -- 1st rule = MpauseNoGo0 *)
* simpl in *. cong. eexists. split; reflexivity.
* simpl in *. do 2 cong.
  exists (Colors sel gr Mpause (White (C.remove 1 (C.remove 0 K)))).
  split.
  + apply micro_microsteps, MpauseNoGo1; trivial; []. cong. Cfsetdec.
  + setoid_replace (C.remove 1 (C.remove 0 K)) with (C.remove 0 (C.remove 1 K)) by (intro; Cfsetdec).
    apply micro_microsteps, MpauseNoGo0; trivial; []. Cfsetdec.
* eexists. split; [| reflexivity]. simpl in *. cong.
  apply micro_microsteps. constructor; trivial; []. Cfsetdec.
* intuition congruence.
(* -- 1st rule = MpauseNoGo1 *)
* simpl in *. do 2 cong.
  exists (Colors sel gr Mpause (White (C.remove 0 (C.remove 1 K)))).
  split.
  + apply micro_microsteps, MpauseNoGo0; try tauto; []. cong. Cfsetdec.
  + setoid_replace (C.remove 0 (C.remove 1 K)) with (C.remove 1 (C.remove 0 K)) by (intro; Cfsetdec).
    apply micro_microsteps, MpauseNoGo1; trivial; []. Cfsetdec.
* simpl in *. cong. eexists. split; reflexivity.
* congruence.
* eexists. split; [| reflexivity]. simpl in *. cong.
  apply micro_microsteps. constructor; trivial; []. Cfsetdec.
(* -- 1st rule = MpauseGo *)
* eexists. split; [reflexivity |]. simpl in *. cong.
  apply micro_microsteps. constructor; trivial; []. Cfsetdec.
* congruence.
* cbn -[equiv] in *. setoid_congruence. eexists. split; reflexivity.
* inv Hcolor. unfold input_invariant in *. simpl in *. cleaning. congruence.
(* -- 1st rule = MpauseRes *)
* intuition congruence.
* eexists. split; [reflexivity |]. simpl in *. cong.
  apply micro_microsteps. constructor; trivial; []. Cfsetdec.
* inv Hcolor. unfold input_invariant in *. cleaning. congruence.
* cbn -[equiv] in *. setoid_congruence. eexists. split; reflexivity.
(* !s *)
* setoid_congruence. eexists. split; reflexivity.
* intuition congruence.
* intuition congruence.
* setoid_congruence. eexists. split; reflexivity.
(* exit n *)
* congruence.
* setoid_congruence. eexists. split; reflexivity.
* setoid_congruence. eexists. split; reflexivity.
* congruence.
(* awimm s *)
(* -- 1st rule = MawimmNoGo0 *)
* simpl in *. cong. eexists. split; reflexivity.
* simpl in *. do 2 cong.
  exists (Colors sel gr (awimm s) (White (C.remove 1 (C.remove 0 K)))).
  split.
  + apply micro_microsteps, MawimmNoGo1; trivial; []. cong. Cfsetdec.
  + setoid_replace (C.remove 1 (C.remove 0 K)) with (C.remove 0 (C.remove 1 K)) by (intro; Cfsetdec).
    apply micro_microsteps, MawimmNoGo0; trivial; []. Cfsetdec.
* intuition; congruence || exfalso; eauto using exec_contradiction.
* eexists. split; [| reflexivity]. simpl in *. cong.
  apply micro_microsteps. constructor; trivial; []. Cfsetdec.
(* -- 1st rule = MawimmNoGo1 *)
* simpl in *. do 2 cong.
  exists (Colors sel gr (awimm s) (White (C.remove 0 (C.remove 1 K)))).
  split.
  + apply micro_microsteps, MawimmNoGo0; trivial; []. cong. Cfsetdec.
  + setoid_replace (C.remove 0 (C.remove 1 K)) with (C.remove 1 (C.remove 0 K)) by (intro; Cfsetdec).
    apply micro_microsteps, MawimmNoGo1; trivial; []. Cfsetdec.
* simpl in *. cong. eexists. split; reflexivity.
* eexists. split; [| reflexivity]. simpl in *. cong.
  apply micro_microsteps. constructor; trivial; []. Cfsetdec.
* intuition; congruence || exfalso; eauto using exec_contradiction.
(* -- 1st rule = MawimmP *)
* intuition; congruence || exfalso; eauto using exec_contradiction.
* eexists. split; [reflexivity |]. simpl in *. cong.
  apply micro_microsteps. constructor; trivial; []. Cfsetdec.
* cbn -[equiv] in *. setoid_congruence. eexists. split; reflexivity.
* congruence.
(* -- 1st rule = MawimmM *)
* eexists. split; [reflexivity |]. simpl in *. cong.
  apply micro_microsteps. constructor; trivial; []. Cfsetdec.
* intuition; congruence || exfalso; eauto using exec_contradiction.
* congruence.
* cbn -[equiv] in *. setoid_congruence. eexists. split; reflexivity.
(* { p } *)
(* -- 1st rule = MtrapGo *)
* setoid_congruence. eexists. split; reflexivity.
* exists (Colors sel gr {set_Res (Res gr) (set_Go (Go gr) p)} out).
  split; apply micro_microsteps; [| rewrite <- set_Go_set_Res_comm; cong]; now constructor; rewM.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p))) by now left.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr { p'' } out). split.
  + rewrite set_Go_set_input_color. apply micro_microsteps. now constructor.
  + setoid_congruence. unfold get_Go in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr {set_Go (Go gr) p'} out); auto; [].
    rewrite set_Go_set_input_color. now apply microsteps_trap_compat.
* exists (Colors sel gr {set_Go (Go gr) p} ↓(get_output_color (set_Go (Go gr) p))).
  split.
  + apply micro_microsteps. constructor. now rewM.
  + rewM. apply micro_microsteps. setoid_congruence. now constructor.
(* -- 1st rule = MtrapRes *)
* exists (Colors sel gr {set_Go (Go gr) (set_Res (Res gr) p)} out).
  split; apply micro_microsteps; [| rewrite set_Go_set_Res_comm; cong]; try now constructor; rewM.
* setoid_congruence. eexists. split; reflexivity.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p))) by now right.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr { p'' } out). split.
  + rewrite set_Res_set_input_color. apply micro_microsteps. now constructor.
  + setoid_congruence. unfold get_Res in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr {set_Res (Res gr) p'} out); auto; [].
    rewrite set_Res_set_input_color. now apply microsteps_trap_compat.
* exists (Colors sel gr {set_Res (Res gr) p} ↓(get_output_color (set_Res (Res gr) p))).
  split.
  + apply micro_microsteps. constructor. now rewM.
  + rewM. apply micro_microsteps. setoid_congruence. now constructor.
(* -- 1st rule = MtrapC *)
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p))) by now left.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr { p'' } out). split.
  + unfold get_Go in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr {set_Go (Go gr) p'} out); auto; [].
    rewrite set_Go_set_input_color. now apply microsteps_trap_compat.
  + setoid_congruence. rewrite set_Go_set_input_color. apply micro_microsteps. now constructor.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p))) by now right.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr { p'' } out). split.
  + unfold get_Res in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr {set_Res (Res gr) p'} out); auto; [].
    rewrite set_Res_set_input_color. now apply microsteps_trap_compat.
  + setoid_congruence. rewrite set_Res_set_input_color. apply micro_microsteps. now constructor.
* inv Hcolor. revert_one micro. intro Hred.
  apply IHred₁ in Hred; trivial; []. destruct Hred as [p'' [Hred' Hred'']].
  exists (Colors (get_Sel p) gr { p'' } out).
  setoid_congruence. now split; apply microsteps_trap_compat.
* exists (Colors sel gr { p' } ↓(get_output_color p')).
  split.
  + apply micro_microsteps. constructor. eapply out_lt_le_trans; eauto; [].
    apply down_out_le_compat. eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
  + setoid_congruence.
    destruct_output Heq.
    - rewrite <- Heq. apply micro_microsteps. now constructor.
    - right with (Colors sel gr {p'} ↓(get_output_color p)); auto; [].
      apply micro_microsteps. constructor. rewrite out_lt_le_and_neq.
      split; trivial; []. apply down_out_le_compat. eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
(* -- 1st rule = MtrapE *)
* exists (Colors sel gr {set_Go (Go gr) p} ↓(get_output_color (set_Go (Go gr) p))).
  split.
  + rewM. apply micro_microsteps. now constructor.
  + setoid_congruence. apply micro_microsteps. constructor. now rewM.
* exists (Colors sel gr {set_Res (Res gr) p} ↓(get_output_color (set_Res (Res gr) p))).
  split.
  + rewM. apply micro_microsteps. now constructor.
  + setoid_congruence. apply micro_microsteps. constructor. now rewM.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  exists (Colors sel gr { p' } ↓(get_output_color p')).
  split.
  + destruct_output Heq.
    - rewrite <- Heq. apply micro_microsteps. now constructor.
    - right with (Colors sel gr {p'} ↓(get_output_color p)); auto; [].
      apply micro_microsteps. constructor. rewrite out_lt_le_and_neq.
      split; trivial; []. eapply down_out_le_compat, Mle_out_le, Mlt_Mle, micro_lt; eassumption.
  + setoid_congruence. apply micro_microsteps. constructor. eapply out_lt_le_trans; eauto; [].
    apply down_out_le_compat. eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
* setoid_congruence. eexists. split; reflexivity.
(* ↑p *)
(* -- 1st rule = MshiftGo *)
* setoid_congruence. eexists. split; reflexivity.
* exists (Colors sel gr ↑(set_Res (Res gr) (set_Go (Go gr) p)) out).
  split; apply micro_microsteps; [| rewrite <- set_Go_set_Res_comm; cong]; now constructor; rewM.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p))) by now left.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr ↑p'' out). split.
  + rewrite set_Go_set_input_color. apply micro_microsteps. now constructor.
  + setoid_congruence. unfold get_Go in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr ↑(set_Go (Go gr) p') out); auto; [].
    rewrite set_Go_set_input_color. now apply microsteps_shift_compat.
* exists (Colors sel gr ↑(set_Go (Go gr) p) ↑(get_output_color (set_Go (Go gr) p))).
  split.
  + apply micro_microsteps. constructor. now rewM.
  + rewM. apply micro_microsteps. setoid_congruence. now constructor.
(* -- 1st rule = MshiftRes *)
* exists (Colors sel gr ↑(set_Go (Go gr) (set_Res (Res gr) p)) out).
  split; apply micro_microsteps; [| rewrite set_Go_set_Res_comm; cong]; try now constructor; rewM.
* setoid_congruence. eexists. split; reflexivity.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p))) by now right.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr ↑p'' out). split.
  + rewrite set_Res_set_input_color. apply micro_microsteps. now constructor.
  + setoid_congruence. unfold get_Res in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr ↑(set_Res (Res gr) p') out); auto; [].
    rewrite set_Res_set_input_color. now apply microsteps_shift_compat.
* exists (Colors sel gr ↑(set_Res (Res gr) p) ↑(get_output_color (set_Res (Res gr) p))).
  split.
  + apply micro_microsteps. constructor. now rewM.
  + rewM. apply micro_microsteps. setoid_congruence. now constructor.
(* -- 1st rule = MshiftC *)
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p))) by now left.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr ↑p'' out). split.
  + unfold get_Go in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr ↑(set_Go (Go gr) p') out); auto; [].
    rewrite set_Go_set_input_color. now apply microsteps_shift_compat.
  + setoid_congruence. rewrite set_Go_set_input_color. apply micro_microsteps. now constructor.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p))) by now right.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr ↑p'' out). split.
  + unfold get_Res in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr ↑(set_Res (Res gr) p') out); auto; [].
    rewrite set_Res_set_input_color. now apply microsteps_shift_compat.
  + setoid_congruence. rewrite set_Res_set_input_color. apply micro_microsteps. now constructor.
* inv Hcolor. revert_one micro. intro Hred.
  apply IHred₁ in Hred; trivial; []. destruct Hred as [p'' [Hred' Hred'']].
  exists (Colors (get_Sel p) gr ↑p'' out).
  setoid_congruence. now split; apply microsteps_shift_compat.
* exists (Colors sel gr ↑p' ↑(get_output_color p')).
  split.
  + apply micro_microsteps. constructor. eapply out_lt_le_trans; eauto; [].
    apply up_out_le_compat. eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
  + setoid_congruence.
    destruct_output Heq.
    - rewrite <- Heq. apply micro_microsteps. now constructor.
    - right with (Colors sel gr ↑p' ↑(get_output_color p)); auto; [].
      apply micro_microsteps. constructor. rewrite out_lt_le_and_neq.
      split; trivial; []. apply up_out_le_compat. eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
(* -- 1st rule = MshiftE *)
* exists (Colors sel gr ↑(set_Go (Go gr) p) ↑(get_output_color (set_Go (Go gr) p))).
  split.
  + rewM. apply micro_microsteps. now constructor.
  + setoid_congruence. apply micro_microsteps. constructor. now rewM.
* exists (Colors sel gr ↑(set_Res (Res gr) p) ↑(get_output_color (set_Res (Res gr) p))).
  split.
  + rewM. apply micro_microsteps. now constructor.
  + setoid_congruence. apply micro_microsteps. constructor. now rewM.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  exists (Colors sel gr ↑p' ↑(get_output_color p')).
  split.
  + destruct_output Heq.
    - rewrite <- Heq. apply micro_microsteps. now constructor.
    - right with (Colors sel gr ↑p' ↑(get_output_color p)); auto; [].
      apply micro_microsteps. constructor. rewrite out_lt_le_and_neq.
      split; trivial; []. eapply up_out_le_compat, Mle_out_le, Mlt_Mle, micro_lt; eassumption.
  + setoid_congruence. apply micro_microsteps. constructor. eapply out_lt_le_trans; eauto; [].
    apply up_out_le_compat. eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
* setoid_congruence. eexists. split; reflexivity.
(* s ⊃ p *)
(* -- 1st rule = MsuspendGo *)
* setoid_congruence. eexists. split; reflexivity.
* remember (Band (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E))) as res.
  exists (Colors sel gr (s ⊃ set_Go (Go gr) (set_Res res p)) out).
  split.
  + rewrite set_Go_set_Res_comm. rewrite Heqres, <- (set_Go_get_Sel (Go gr)).
    apply micro_microsteps. apply MsuspendRes. rewM. now rewrite <- Heqres.
  + apply micro_microsteps. rewrite Hred₂. constructor. now rewM.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  rewrite set_Go_set_input_color. setoid_congruence.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p))).
  { left. now destruct p as [[] ? ?]. }
  destruct (micro_input_lt_compat ltac:(eassumption) Hred) as [p'' [Hred' [Hlt' Hred'']]].
  rewrite <- set_Go_set_input_color in *. rewrite (micro_toplevel_input Hred) in *.
  exists (Colors sel gr (s ⊃ p'') out). split.
  + apply micro_microsteps. now constructor.
  + right with (Colors sel gr (s ⊃ set_Go (Go gr) p') out).
    - constructor. unfold get_Go in *. now rewrite <- (micro_toplevel_input Hred).
    - apply microsteps_suspend_compat. now rewrite set_Go_set_input_color.
* exists (Colors sel gr (s ⊃ set_Go (Go gr) p) (SuspNow KO (get_output_color p))).
  split.
  + rewrite <- (set_Go_output_color (Go gr)) in *.
    apply micro_microsteps. now constructor.
  + setoid_congruence. eauto.
* exists (Colors sel gr (s ⊃ set_Go (Go gr) p)
            (SuspNow (Band (Band (Res gr) (OK (get_Sel p))) (get_val s E)) (get_output_color p))).
  split.
  + rewrite <- (set_Go_output_color (Go gr)), <- (set_Go_get_Sel (Go gr)) in *.
    now apply micro_microsteps, MsuspendE.
  + setoid_congruence. eauto.
(* -- 1st rule = MsuspendRes *)
* exists (Colors sel gr (s ⊃ set_Go (Go gr) (set_Res res p)) out).
  split.
  + apply micro_microsteps. constructor. now rewM.
  + rewrite set_Go_set_Res_comm. unfold res. rewrite <- (set_Go_get_Sel (Go gr)).
    apply micro_microsteps. setoid_congruence. apply MsuspendRes. now rewM.
* setoid_congruence. eexists. split; reflexivity.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  revert_one @equiv. intro Heq. rewrite set_Res_set_input_color. setoid_rewrite Heq.
  assert (Hlt : input_lt (get_input_color p) (val_Res res (get_input_color p))).
  { right. now destruct p as [[] ? ?]. }
  destruct (micro_input_lt_compat ltac:(eassumption) Hred) as [p'' [Hred' [Hlt' Hred'']]].
  rewrite <- set_Res_set_input_color in *. rewrite (micro_toplevel_input Hred) in *.
  exists (Colors sel gr (s ⊃ p'') out).
  split.
  + apply micro_microsteps. now constructor.
  + right with (Colors sel gr (s ⊃ set_Res res p') out).
    - unfold res. rewrite (micro_Sel Hred).
      apply MsuspendRes. unfold get_Res. now rewrite <- (micro_toplevel_input Hred), <- (micro_Sel Hred).
    - apply microsteps_suspend_compat. now rewrite set_Res_set_input_color.
* exists (Colors sel gr (s ⊃ set_Res res p) (SuspNow KO (get_output_color p))).
  split.
  + rewrite <- (set_Res_output_color res) in *.
    apply micro_microsteps. now constructor.
  + setoid_congruence. apply micro_microsteps. now constructor.
* exists (Colors sel gr (s ⊃ set_Res res p)
            (SuspNow (Band (Band (Res gr) (OK (get_Sel p))) (get_val s E)) (get_output_color p))).
  split.
  + rewrite <- (set_Res_output_color res), <- (set_Res_get_Sel res) in *.
    apply micro_microsteps. now constructor.
  + setoid_congruence. apply micro_microsteps. now constructor.
(* -- 1st rule = MsuspendC *)
* revert_one micro. intro Hred.
  assert (input_lt (get_input_color p) (get_input_color (set_Go (Go gr) p))).
  { rewrite set_Go_input_color. left. unfold get_Go in *. now destruct (get_input_color p); simpl. }
  destruct (micro_input_lt_compat ltac:(eassumption) Hred) as [p'' [Hred' [Hlt' Hred'']]].
  rewrite set_Go_set_input_color, set_input_color_input_color,
          (micro_toplevel_input Hred), <- set_Go_set_input_color in Hred''.
  rewrite set_input_color_get_input_color_set_Go in Hred'.
  exists (Colors sel gr (s ⊃ p'') out). split.
  + rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr (s ⊃ set_Go (Go gr) p') out).
    - constructor. unfold get_Go. now rewrite <- (micro_toplevel_input Hred).
    - now apply microsteps_suspend_compat.
  + apply micro_microsteps. setoid_congruence. now constructor.
* revert_one micro. intro Hred. setoid_congruence. rewrite set_Res_set_input_color.
  remember (Band (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E))) as res.
  assert (Hlt : input_lt (get_input_color p) (val_Res res (get_input_color p))).
  { right. now destruct p as [[] ? ?]. }
  destruct (micro_input_lt_compat ltac:(eassumption) Hred) as [p'' [Hred' [Hlt' Hred'']]].
  rewrite <- set_Res_set_input_color in *. rewrite (micro_toplevel_input Hred) in *.
  exists (Colors sel gr (s ⊃ p'') out). split.
  + right with (Colors sel gr (s ⊃ set_Res res p') out).
    - rewrite Heqres in *. rewrite (micro_Sel Hred).
      apply MsuspendRes. unfold get_Res in *.
      now rewrite <- (micro_toplevel_input Hred), <- (micro_Sel Hred).
    - apply microsteps_suspend_compat. now rewrite set_Res_set_input_color.
  + apply micro_microsteps. now constructor.
* inv Hcolor. setoid_congruence. edestruct IHred₁ as [p'' [? ?]]; eauto; [].
  exists (Colors (get_Sel p) gr (s ⊃ p'') out). now split; apply microsteps_suspend_compat.
* exists (Colors sel gr (s ⊃ p') (SuspNow KO (get_output_color p'))).
  split.
  + apply micro_microsteps. constructor. eapply out_lt_le_trans; eauto; []. f_equiv. micro_le.
  + setoid_congruence. 
    destruct_output Heq.
    - cong. apply micro_microsteps. now constructor.
    - right with (Colors sel gr (s ⊃ p') (SuspNow KO (get_output_color p))).
      -- now constructor.
      -- apply micro_microsteps. constructor.
         rewrite out_lt_le_and_neq. split; trivial; []. f_equiv. micro_le.
* setoid_congruence.
  pose (susp := (Band (Band (Res gr) (OK (get_Sel p))) (get_val s E))). fold susp.
  pose (susp' := (Band (Band (Res gr) (OK (get_Sel p'))) (get_val s E))).
  assert (Hsusp : susp = susp').
  { unfold susp, susp'. do 3 f_equiv. apply (micro_Sel red₁). }
  exists (Colors sel gr (s ⊃ p') (SuspNow susp' (get_output_color p'))).
  split.
  + apply micro_microsteps. constructor.
    rewrite <- (micro_Sel red₁).
    eapply out_lt_le_trans; eauto; []. f_equiv. micro_le.
  + destruct_output Heq.
    - rewrite Heq. apply micro_microsteps. now constructor.
    - right with (Colors sel gr (s ⊃ p') (SuspNow susp (get_output_color p))).
      -- now constructor.
      -- apply micro_microsteps. constructor.
         rewrite out_lt_le_and_neq. split; trivial; []. rewrite Hsusp. f_equiv. micro_le.
(* -- 1st rule = MsuspendEKO *)
* exists (Colors sel gr (s ⊃ set_Go (Go gr) p) (SuspNow KO (get_output_color p))).
  split.
  + eauto.
  + rewrite <- (set_Go_output_color (Go gr)) in *.
    apply micro_microsteps. setoid_congruence. now constructor.
* setoid_congruence.
  remember (Band (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E))) as res.
  exists (Colors sel gr (s ⊃ set_Res res p) (SuspNow KO (get_output_color p))).
  split.
  + rewrite Heqres in *. eauto.
  + rewrite <- (set_Res_output_color res) in *.
    apply micro_microsteps. now constructor.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  exists (Colors sel gr (s ⊃ p') (SuspNow KO (get_output_color p'))).
  split.
  + destruct_output Heq.
    - rewrite Heq. apply micro_microsteps. now constructor.
    - right with (Colors sel gr (s ⊃ p') (SuspNow KO (get_output_color p))).
      -- now constructor.
      -- apply micro_microsteps. constructor.
         rewrite out_lt_le_and_neq. split; trivial; []. f_equiv. micro_le.
  + apply micro_microsteps. setoid_congruence. constructor.
    eapply out_lt_le_trans; eauto; []. f_equiv. micro_le.
* setoid_congruence. eexists. split; reflexivity.
* pose (susp := Band (Band (Res gr) (OK (get_Sel p))) (get_val s E)).
  exists (Colors sel gr (s ⊃ p) (SuspNow susp (get_output_color p))).
  split.
  + destruct_output Heq.
    - now rewrite Heq.
    - apply micro_microsteps. constructor; try tauto; [].
      rewrite out_lt_le_and_neq. split; trivial; []. f_equiv. now left.
  + eauto.
(* -- 1st rule = MsuspendE *)
* exists (Colors sel gr (s ⊃ set_Go (Go gr) p) (SuspNow susp (get_output_color p))).
  split.
  + rewrite <- (set_Go_output_color (Go gr)) in *. eauto.
  + setoid_congruence. unfold susp.
    rewrite <- (set_Go_output_color (Go gr)) in *. rewrite <- (set_Go_get_Sel (Go gr)) in *.
    apply micro_microsteps, MsuspendE. revert_all. now rewM.
* remember (Band (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E))) as res.
  exists (Colors sel gr (s ⊃ set_Res res p) (SuspNow susp (get_output_color p))).
  split.
  + rewrite Heqres in *; eauto.
  + unfold susp. rewrite Hred₂, <- (set_Res_output_color res), <- (set_Res_get_Sel res).
    apply micro_microsteps, MsuspendE. now rewM.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  pose (susp' := Band (Band (Res gr) (OK (get_Sel p'))) (get_val s E)).
  assert (Hsusp : susp = susp').
  { unfold susp, susp'. now rewrite (micro_Sel Hred). }
  exists (Colors sel gr (s ⊃ p') (SuspNow susp' (get_output_color p'))).
  split.
  + destruct_output Heq.
    - rewrite Heq. apply micro_microsteps. now constructor.
    - right with (Colors sel gr (s ⊃ p') (SuspNow susp (get_output_color p))).
      -- now constructor.
      -- apply micro_microsteps. constructor.
         rewrite out_lt_le_and_neq. split; trivial; []. rewrite Hsusp. f_equiv. micro_le.
  + apply micro_microsteps. setoid_congruence. constructor.
    eapply out_lt_le_trans; eauto; []. rewrite Hsusp. f_equiv. micro_le.
* exists (Colors sel gr (s ⊃ p) (SuspNow susp (get_output_color p))).
  split.
  + eauto.
  + setoid_congruence. destruct_output Heq.
    - now cong.
    - apply micro_microsteps. constructor; try tauto; [].
      rewrite out_lt_le_and_neq. split; trivial; []. f_equiv. now left.
* setoid_congruence. eexists. split; reflexivity.
(* s ? p, q *)
(* -- 1st rule = MifGoL *)
* setoid_congruence. eexists. split; reflexivity.
* exists (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p,
                             set_Go (Band (Go gr) (Bneg (get_val s E))) q) out).
  setoid_congruence. split; eauto.
* exists (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) (set_Res (Res gr) p), q) out).
  split.
  + rewrite set_Go_set_Res_comm. apply micro_microsteps.
    constructor; trivial; []. now rewrite set_Go_get_Res.
  + apply micro_microsteps. setoid_congruence.
    constructor. now rewrite set_Res_get_Go.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Band (Go gr) (get_val s E)) (get_input_color p))).
  { left. unfold get_Go in *. destruct (get_input_color p); simpl; intuition. }
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (s ? p'', q) out).
  split.
  + apply microsteps_if_compat_l. rewrite <- set_Go_set_input_color in *. eauto.
  + rewrite (micro_toplevel_input Hred), <- set_Go_set_input_color in *.
    right with (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p', q) out).
    - setoid_congruence. constructor. unfold get_Go in *. now rewrite <- (micro_toplevel_input Hred).
    - now apply microsteps_if_compat_l.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p, q)
                     (get_output_color p ∪ get_output_color q)).
  split.
  + rewrite <- (set_Go_output_color (Band (Go gr) (get_val s E)) p) in *. eauto.
  + setoid_congruence. eauto.
(* -- 1st rule = MifGoR *)
* exists (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p,
                             set_Go (Band (Go gr) (Bneg (get_val s E))) q) out).
  setoid_congruence. split; eauto.
* setoid_congruence. eexists. split; reflexivity.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (s ? p, set_Go (Band (Go gr) (Bneg (get_val s E))) (set_Res (Res gr) q)) out).
  split.
  + rewrite set_Go_set_Res_comm. apply micro_microsteps.
    constructor; trivial; []. now rewrite set_Go_get_Res.
  + apply micro_microsteps. setoid_congruence.
    constructor. now rewrite set_Res_get_Go.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  assert (Hlt : input_lt (get_input_color q) 
                         (val_Go (Band (Go gr) (Bneg (get_val s E))) (get_input_color q))).
  { left. unfold get_Go in *. destruct (get_input_color q); simpl; intuition. }
  destruct (micro_input_lt_compat Hlt Hred) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (s ? p, q'') out).
  split.
  + apply microsteps_if_compat_r. rewrite <- set_Go_set_input_color in *. eauto.
  + rewrite (micro_toplevel_input Hred), <- set_Go_set_input_color in *.
    right with (Colors sel gr (s ? p, set_Go (Band (Go gr) (Bneg (get_val s E))) q') out).
    - setoid_congruence. constructor. unfold get_Go in *. now rewrite <- (micro_toplevel_input Hred).
    - now apply microsteps_if_compat_r.
* exists (Colors sel gr (s? p, set_Go (Band (Go gr) (Bneg (get_val s E))) q)
                     (get_output_color p ∪ get_output_color q)).
  split.
  + rewrite <- (set_Go_output_color (Band (Go gr) (Bneg (get_val s E))) q) in *. eauto.
  + setoid_congruence. eauto.
(* -- 1st rule = MifResL *)
* exists (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) (set_Res (Res gr) p), q) out).
  split.
  + apply micro_microsteps. constructor. now rewrite set_Res_get_Go.
  + rewrite set_Go_set_Res_comm. apply micro_microsteps.
    setoid_congruence. constructor; trivial; []. now rewrite set_Go_get_Res.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; reflexivity.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p))).
  { right. unfold get_Res in *. destruct (get_input_color p); simpl; intuition. }
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (s ? p'', q) out).
  split.
  + apply microsteps_if_compat_l. rewrite <- set_Res_set_input_color in *. eauto.
  + rewrite (micro_toplevel_input Hred), <- set_Res_set_input_color in *.
    right with (Colors sel gr (s ? set_Res (Res gr) p', q) out).
    - setoid_congruence. constructor; unfold get_Res in *; now try rewrite <- (micro_toplevel_input Hred).
    - now apply microsteps_if_compat_l.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (s ? set_Res (Res gr) p, q) (get_output_color p ∪ get_output_color q)).
  split.
  + apply micro_microsteps. rewrite <- (set_Res_output_color (Res gr) p).
    constructor. now rewrite set_Res_output_color.
  + setoid_congruence. eauto.
(* -- 1st rule = MifResR *)
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (s ? p, set_Go (Band (Go gr) (Bneg (get_val s E))) (set_Res (Res gr) q)) out).
  split.
  + apply micro_microsteps. constructor. now rewrite set_Res_get_Go.
  + rewrite set_Go_set_Res_comm. apply micro_microsteps.
    setoid_congruence. constructor; trivial; []. now rewrite set_Go_get_Res.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; reflexivity.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  assert (Hlt : input_lt (get_input_color q) (val_Res (Res gr) (get_input_color q))).
  { right. unfold get_Res in *. destruct (get_input_color q); simpl; intuition. }
  destruct (micro_input_lt_compat Hlt Hred) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (s ? p, q'') out).
  split.
  + apply microsteps_if_compat_r. rewrite <- set_Res_set_input_color in *. eauto.
  + rewrite (micro_toplevel_input Hred), <- set_Res_set_input_color in *.
    right with (Colors sel gr (s ? p, set_Res (Res gr) q') out).
    - setoid_congruence. constructor; unfold get_Res in *; now try rewrite <- (micro_toplevel_input Hred).
    - now apply microsteps_if_compat_r.
* exists (Colors sel gr (s ? p, set_Res (Res gr) q) (get_output_color p ∪ get_output_color q)).
  split.
  + apply micro_microsteps. rewrite <- (set_Res_output_color (Res gr) q).
    constructor. now rewrite set_Res_output_color.
  + setoid_congruence. eauto.
(* -- 1st rule = MifCL *)
* assert (Hlt : input_lt (get_input_color p) (val_Go (Band (Go gr) (get_val s E)) (get_input_color p))).
  { left. unfold get_Go in *. destruct (get_input_color p); simpl; intuition. }
  destruct (micro_input_lt_compat Hlt red₁) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (s ? p'', q) out).
  split.
  + rewrite (micro_toplevel_input red₁), <- set_Go_set_input_color in *.
    right with (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p', q) out).
    - constructor. unfold get_Go in *. now rewrite <- (micro_toplevel_input red₁).
    - now apply microsteps_if_compat_l.
  + setoid_congruence. apply microsteps_if_compat_l. rewrite <- set_Go_set_input_color in *. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p))).
  { right. unfold get_Res in *. destruct (get_input_color p); simpl; intuition. }
  destruct (micro_input_lt_compat Hlt red₁) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (s ? p'', q) out).
  split.
  + rewrite (micro_toplevel_input red₁), <- set_Res_set_input_color in *.
    right with (Colors sel gr (s ? set_Res (Res gr) p', q) out).
    - constructor; unfold get_Res in *; now try rewrite <- (micro_toplevel_input red₁).
    - now apply microsteps_if_compat_l.
  + setoid_congruence. apply microsteps_if_compat_l. rewrite <- set_Res_set_input_color in *. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* inv Hcolor. apply IHred₁ in Hred₂; trivial; []. destruct Hred₂ as [p''' [? ?]].
  exists (Colors (get_Sel p || get_Sel q) gr (s ? p''', q) out).
  setoid_congruence.
  split; eauto using microsteps_if_compat_l, microsteps_if_compat_r.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (s ? p', q) (get_output_color p' ∪ get_output_color q)).
  setoid_congruence. destruct_output Heq.
  + rewrite Heq in *. split; eauto.
  + assert (out_le (get_output_color p  ∪ get_output_color q)
                   (get_output_color p' ∪ get_output_color q)).
    { apply out_union_le_compat.
      + eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
      + reflexivity.
      + eapply valid_coloring_exclusive_out_exclusive. 
        - eapply valid_coloring_inductive; eauto. now inv Hcolor.
        - now inv Hcolor.
        - eapply valid_coloring_if_exclusive. eapply valid_coloring_inductive; eauto. }
    split.
    - assert (out < get_output_color p' ∪ get_output_color q) by (eapply out_lt_le_trans; eauto).
      eauto.
    - right with (Colors sel gr (s ? p', q) (get_output_color p ∪ get_output_color q)).
      -- eauto.
      -- apply micro_microsteps. constructor. now rewrite out_lt_le_and_neq.
(* -- 1st rule = MifCR *)
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* assert (Hlt : input_lt (get_input_color q)
                         (val_Go (Band (Go gr) (Bneg (get_val s E))) (get_input_color q))).
  { left. unfold get_Go in *. destruct (get_input_color q); simpl; intuition. }
  destruct (micro_input_lt_compat Hlt red₁) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (s ? p, q'') out).
  split.
  + rewrite (micro_toplevel_input red₁), <- set_Go_set_input_color in *.
    right with (Colors sel gr (s ? p, set_Go (Band (Go gr) (Bneg (get_val s E))) q') out).
    - constructor. unfold get_Go in *. now rewrite <- (micro_toplevel_input red₁).
    - now apply microsteps_if_compat_r.
  + setoid_congruence. apply microsteps_if_compat_r. rewrite <- set_Go_set_input_color in *. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* assert (Hlt : input_lt (get_input_color q) (val_Res (Res gr) (get_input_color q))).
  { right. unfold get_Res in *. destruct (get_input_color q); simpl; intuition. }
  destruct (micro_input_lt_compat Hlt red₁) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (s ? p, q'') out).
  split.
  + rewrite (micro_toplevel_input red₁), <- set_Res_set_input_color in *.
    right with (Colors sel gr (s ? p, set_Res (Res gr) q') out).
    - constructor; unfold get_Res in *; now try rewrite <- (micro_toplevel_input red₁).
    - now apply microsteps_if_compat_r.
  + setoid_congruence. apply microsteps_if_compat_r. rewrite <- set_Res_set_input_color in *. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* inv Hcolor. apply IHred₁ in Hred₂; trivial; []. destruct Hred₂ as [q''' [? ?]].
  exists (Colors (get_Sel p || get_Sel q) gr (s ? p, q''') out).
  setoid_congruence. split; eauto using microsteps_if_compat_l, microsteps_if_compat_r.
* exists (Colors sel gr (s ? p, q') (get_output_color p ∪ get_output_color q')).
  setoid_congruence. destruct_output Heq.
  + rewrite Heq in *. split; eauto.
  + assert (out_le (get_output_color p ∪ get_output_color q)
                   (get_output_color p ∪ get_output_color q')).
    { apply out_union_le_compat.
      + reflexivity.
      + eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
      + eapply valid_coloring_exclusive_out_exclusive. 
        - inv Hcolor; eassumption.
        - eapply valid_coloring_inductive; eauto. now inv Hcolor.
        - eapply valid_coloring_if_exclusive. eapply valid_coloring_inductive; eauto. }
    split.
    - assert (out < get_output_color p ∪ get_output_color q') by (eapply out_lt_le_trans; eauto).
      eauto.
    - right with (Colors sel gr (s ? p, q') (get_output_color p ∪ get_output_color q)).
      -- eauto.
      -- apply micro_microsteps. constructor. now rewrite out_lt_le_and_neq.
(* -- 1st rule = MifE *)
* exists (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p, q)
                    (get_output_color p ∪ get_output_color q)).
  split.
  + eauto.
  + rewrite <- (set_Go_output_color (Band (Go gr) (get_val s E)) p) in *. setoid_congruence. eauto.
* exists (Colors sel gr (s? p, set_Go (Band (Go gr) (Bneg (get_val s E))) q)
                     (get_output_color p ∪ get_output_color q)).
  split.
  + eauto.
  + rewrite <- (set_Go_output_color (Band (Go gr) (Bneg (get_val s E))) q) in *. setoid_congruence. eauto.
* exists (Colors sel gr (s ? set_Res (Res gr) p, q) (get_output_color p ∪ get_output_color q)).
  split.
  + eauto.
  + apply micro_microsteps. rewrite <- (set_Res_output_color (Res gr) p).
    setoid_congruence. constructor. now rewrite set_Res_output_color.
* exists (Colors sel gr (s ? p, set_Res (Res gr) q) (get_output_color p ∪ get_output_color q)).
  split.
  + eauto.
  + apply micro_microsteps. rewrite <- (set_Res_output_color (Res gr) q).
    setoid_congruence. constructor. now rewrite set_Res_output_color.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  exists (Colors sel gr (s ? p', q) (get_output_color p' ∪ get_output_color q)).
  destruct_output Heq.
  + rewrite Heq in *. setoid_congruence. split; eauto.
  + assert (out_le (get_output_color p  ∪ get_output_color q)
                   (get_output_color p' ∪ get_output_color q)).
    { apply out_union_le_compat.
      + eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
      + reflexivity.
      + eapply valid_coloring_exclusive_out_exclusive. 
        - eapply valid_coloring_inductive; eauto. now inv Hcolor.
        - now inv Hcolor.
        - eapply valid_coloring_if_exclusive. eapply valid_coloring_inductive; eauto. }
    split.
    - right with (Colors sel gr (s ? p', q) (get_output_color p ∪ get_output_color q)).
      -- eauto.
      -- apply micro_microsteps. constructor. now rewrite out_lt_le_and_neq.
    - assert (out < get_output_color p' ∪ get_output_color q) by (eapply out_lt_le_trans; eauto).
      setoid_congruence. eauto.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  exists (Colors sel gr (s ? p, q') (get_output_color p ∪ get_output_color q')).
  destruct_output Heq.
  + rewrite Heq in *. setoid_congruence. split; eauto.
  + assert (out_le (get_output_color p ∪ get_output_color q)
                   (get_output_color p ∪ get_output_color q')).
    { apply out_union_le_compat.
      + reflexivity.
      + eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
      + eapply valid_coloring_exclusive_out_exclusive. 
        - inv Hcolor; eassumption.
        - eapply valid_coloring_inductive; eauto. now inv Hcolor.
        - eapply valid_coloring_if_exclusive. eapply valid_coloring_inductive; eauto. }
    split.
    - right with (Colors sel gr (s ? p, q') (get_output_color p ∪ get_output_color q)).
      -- eauto.
      -- apply micro_microsteps. constructor. now rewrite out_lt_le_and_neq.
    - assert (out < get_output_color p ∪ get_output_color q') by (eapply out_lt_le_trans; eauto).
      setoid_congruence. eauto.
* setoid_congruence. eexists. split; reflexivity.
(* p; q *)
(* -- 1st rule = MseqGoL *)
* setoid_congruence. eexists. split; reflexivity.
* exists (Colors sel gr (set_Res (Res gr) (set_Go (Go gr) p); q) out).
  split; apply micro_microsteps; [| rewrite <- set_Go_set_Res_comm; cong]; now constructor; rewM.
* exists (Colors sel gr (set_Go (Go gr) p; set_Go (OK true) q) out).
  split.
  + apply micro_microsteps. econstructor; rewM; eassumption.
  + setoid_congruence. eauto.
* exists (Colors sel gr (set_Go (Go gr) p; set_Go (OK false) q) out).
  split.
  + apply micro_microsteps. now constructor; rewM.
  + setoid_congruence. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hsel : get_Sel p = get_Sel p') by eauto using micro_Sel.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p))) by now left; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p''; q) out).
  setoid_congruence. split.
  + rewrite set_Go_set_input_color. eauto.
  + unfold get_Go in *. rewrite ?(micro_toplevel_input Hred) in *.
    right with (Colors sel gr (set_Go (Go gr) p'; q) out).
    - eauto.
    - apply microsteps_seq_compat_l. now rewrite set_Go_set_input_color.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (set_Go (Go gr) p; q) (SEQrestrict (get_output_color p) ∪ get_output_color q)).
  split.
  + rewrite <- (set_Go_output_color (Go gr) p) in *. eauto.
  + setoid_congruence. eauto.
(* -- 1st rule = MseqResL *)
* exists (Colors sel gr (set_Res (Res gr) (set_Go (Go gr) p); q) out).
  split; apply micro_microsteps; [rewrite <- set_Go_set_Res_comm | cong]; now constructor; rewM.
* setoid_congruence. eexists. split; reflexivity.
* exists (Colors sel gr (set_Res (Res gr) p; set_Go (OK true) q) out).
  split.
  + apply micro_microsteps. econstructor; rewM; eassumption.
  + setoid_congruence. eauto.
* exists (Colors sel gr (set_Res (Res gr) p; set_Go (OK false) q) out).
  split.
  + apply micro_microsteps. now constructor; rewM.
  + setoid_congruence. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hsel : get_Sel p = get_Sel p') by eauto using micro_Sel.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p)))
    by now right; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p''; q) out).
  setoid_congruence. split.
  + rewrite set_Res_set_input_color. eauto.
  + unfold get_Res in *. rewrite ?(micro_toplevel_input Hred) in *.
    right with (Colors sel gr (set_Res (Res gr) p'; q) out).
    - eauto.
    - apply microsteps_seq_compat_l. now rewrite set_Res_set_input_color.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (set_Res (Res gr) p; q) (SEQrestrict (get_output_color p) ∪ get_output_color q)).
  split.
  + rewrite <- (set_Res_output_color (Res gr) p) in *. eauto.
  + setoid_congruence. eauto.
(* -- 1st rule = MseqGoR *)
* exists (Colors sel gr (set_Go (Go gr) p; set_Go (OK true) q) out).
  split.
  + apply micro_microsteps. now constructor.
  + apply micro_microsteps. setoid_congruence. econstructor; rewM; eassumption.
* exists (Colors sel gr (set_Res (Res gr) p; set_Go (OK true) q) out).
  split.
  + apply micro_microsteps. now constructor.
  + apply micro_microsteps. setoid_congruence. econstructor; rewM; eassumption.
* setoid_congruence. eexists. split; reflexivity.
* revert_one not. intros Habs. elim Habs. cong. cbn. Cfsetdec.
* exists (Colors sel gr (p; set_Go (OK true) (set_Res (Res gr) q)) out).
  split.
  + rewrite set_Go_set_Res_comm. apply micro_microsteps.
    now constructor; try rewrite set_Go_get_Res.
  + apply micro_microsteps. setoid_congruence.
    econstructor; rewrite ?set_Res_get_Go, ?set_Res_output_color; eassumption.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  exists (Colors sel gr (p'; set_Go (OK true) q) out).
  assert (Hp' : out_eq (get_output_color p') (Black 0)).
  { apply micro_lt, Mlt_Mle, Mle_out_le in Hred. revert Hred. cong. apply out_le_Black_l. }
  setoid_congruence. split; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  assert (Hlt : input_lt (get_input_color q) (val_Go (OK true) (get_input_color q))).
  { left. simpl in *; subst; intuition; now split. }
  destruct (micro_input_lt_compat Hlt Hred) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p; q'') out).
  split.
  + rewrite <- set_Go_set_input_color in *. eauto.
  + unfold get_Go in *. rewrite (micro_toplevel_input Hred), <- set_Go_set_input_color in *.
    right with (Colors sel gr (p; set_Go (OK true) q') out).
    - setoid_congruence. eauto.
    - now apply microsteps_seq_compat_r.
* exists (Colors sel gr (p; set_Go (OK true) q) (SEQrestrict (get_output_color p) ∪ get_output_color q)).
  split.
  + rewrite <- (set_Go_output_color (OK true) q) in *. eauto.
  + setoid_congruence. eauto.
(* -- 1st rule = MseqNoGoR *)
* exists (Colors sel gr (set_Go (Go gr) p; set_Go (OK false) q) out).
  split.
  + eauto.
  + apply micro_microsteps. setoid_congruence. now constructor; rewM.
* exists (Colors sel gr (set_Res (Res gr) p; set_Go (OK false) q) out).
  split.
  + eauto.
  + apply micro_microsteps. setoid_congruence. now constructor; rewM.
* revert_one not. intros Habs. elim Habs. cong. cbn. Cfsetdec.
* setoid_congruence. eexists. split; reflexivity.
* exists (Colors sel gr (p; set_Go (OK false) (set_Res (Res gr) q)) out).
  split.
  + rewrite set_Go_set_Res_comm. apply micro_microsteps. now constructor; rewM.
  + apply micro_microsteps. setoid_congruence. now constructor; rewM.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  exists (Colors sel gr (p'; set_Go (OK false) q) out).
  assert (¬ out_le (get_output_color p') (Black 0)).
  { revert_one not. intros Hle Habs. apply Hle.
    apply micro_lt, Mlt_Mle, Mle_out_le in Hred. now rewrite Hred. }
  setoid_congruence. split; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  assert (Hlt : input_lt (get_input_color q) (val_Go (OK false) (get_input_color q))).
  { left. simpl in *; subst; intuition; now split. }
  destruct (micro_input_lt_compat Hlt Hred) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p; q'') out).
  split.
  + rewrite <- set_Go_set_input_color in *. eauto.
  + unfold get_Go in *. rewrite (micro_toplevel_input Hred), <- set_Go_set_input_color in *.
    right with (Colors sel gr (p; set_Go (OK false) q') out).
    - setoid_congruence. eauto.
    - now apply microsteps_seq_compat_r.
* exists (Colors sel gr (p; set_Go (OK false) q)
           (SEQrestrict (get_output_color p) ∪ get_output_color q)).
  split.
  + rewrite <- (set_Go_output_color (OK false) q) in *. eauto.
  + setoid_congruence. eauto.
(* -- 1st rule = MseqResR *)
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (p; set_Go (OK true) (set_Res (Res gr) q)) out).
  split.
  + apply micro_microsteps. econstructor; rewM; eassumption.
  + rewrite set_Go_set_Res_comm. apply micro_microsteps.
    setoid_congruence. now constructor; rewM.
* exists (Colors sel gr (p; set_Go (OK false) (set_Res (Res gr) q)) out).
  split.
  + apply micro_microsteps. now constructor; rewM.
  + rewrite set_Go_set_Res_comm. apply micro_microsteps.
    setoid_congruence. now constructor; rewM.
* setoid_congruence. eexists. split; reflexivity.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  assert (Hlt : input_lt (get_input_color q) (val_Res (Res gr) (get_input_color q))).
  { right. simpl in *; subst; intuition; now split. }
  destruct (micro_input_lt_compat Hlt Hred) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p; q'') out).
  split.
  + rewrite <- set_Res_set_input_color in *. eauto.
  + unfold get_Res in *. rewrite (micro_toplevel_input Hred), <- set_Res_set_input_color in *.
    right with (Colors sel gr (p; set_Res (Res gr) q') out).
    - setoid_congruence. eauto.
    - now apply microsteps_seq_compat_r.
* exists (Colors sel gr (p; set_Res (Res gr) q) (SEQrestrict (get_output_color p) ∪ get_output_color q)).
  split.
  + rewrite <- (set_Res_output_color (Res gr) q). rewrite <- (set_Res_output_color (Res gr) q) in Hred₂.
    eauto.
  + setoid_congruence. eauto.
(* -- 1st rule = MseqCL *)
* assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p))).
  { left. simpl in *; subst; intuition; now split. }
  revert_one input_lt. intro Hlt.
  destruct (micro_input_lt_compat Hlt red₁) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p''; q) out).
  split.
  + right with (Colors sel gr (set_Go (Go gr) p'; q) out).
    - constructor. unfold get_Go in *. now rewrite (micro_toplevel_input red₁) in *.
    - rewrite set_Go_set_input_color. rewrite (micro_toplevel_input red₁) in *.
      now apply microsteps_seq_compat_l.
  + setoid_congruence. rewrite set_Go_set_input_color. apply micro_microsteps. now constructor.
* assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p))).
  { right. simpl in *; subst; intuition; now split. }
  revert_one input_lt. intro Hlt.
  destruct (micro_input_lt_compat Hlt red₁) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p''; q) out).
  split.
  + right with (Colors sel gr (set_Res (Res gr) p'; q) out).
    - constructor. unfold get_Res in *. now rewrite (micro_toplevel_input red₁) in *.
    - rewrite set_Res_set_input_color. rewrite (micro_toplevel_input red₁) in *.
      now apply microsteps_seq_compat_l.
  + setoid_congruence. rewrite set_Res_set_input_color. apply micro_microsteps. now constructor.
* setoid_congruence. exists (Colors sel gr (p'; set_Go (OK true) q) out).
  assert (Hp' : out_eq (get_output_color p') (Black 0)).
  { apply micro_lt, Mlt_Mle, Mle_out_le in red₁. revert red₁. cong. apply out_le_Black_l. }
  split; eauto.
* exists (Colors sel gr (p'; set_Go (OK false) q) out).
  assert (¬ out_le (get_output_color p') (Black 0)).
  { revert_one not. intros Hle Habs. apply Hle.
    apply micro_lt, Mlt_Mle, Mle_out_le in red₁. now rewrite red₁. }
  setoid_congruence. split; eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p'' end.
  inv Hcolor. destruct (IHred₁ ltac:(assumption) _ Hred) as [p''' [Hred' Hred'']].
  exists (Colors (get_Sel p || get_Sel q) gr (p'''; q) out).
  setoid_congruence. split; now apply microsteps_seq_compat_l.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  exists (Colors sel gr (p'; q') out).
  setoid_congruence. split; eauto.
* exists (Colors sel gr (p'; q) (SEQrestrict (get_output_color p') ∪ get_output_color q)).
  setoid_congruence. destruct_output Heq.
  + rewrite Heq in *. split; eauto.
  + assert (Hle : out_le (SEQrestrict (get_output_color p)  ∪ get_output_color q)
                         (SEQrestrict (get_output_color p') ∪ get_output_color q)).
    { apply out_union_le_compat.
      - f_equiv. eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
      - reflexivity.
      - eapply valid_coloring_seq_out_exclusive, valid_coloring_inductive; eauto. }
    split.
    - apply micro_microsteps. constructor. eapply out_lt_le_trans; eauto.
    - right with (Colors sel gr (p'; q) (SEQrestrict (get_output_color p) ∪ get_output_color q)).
      ++ eauto.
      ++ apply micro_microsteps. constructor. rewrite out_lt_le_and_neq. now split.
(* -- 1st rule = MseqCR *)
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* assert (Hlt : input_lt (get_input_color q) (val_Go (OK true) (get_input_color q))).
  { left. simpl in *; subst; intuition; now split. }
  destruct (micro_input_lt_compat Hlt red₁) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p; q'') out).
  split.
  + unfold get_Go in *. rewrite (micro_toplevel_input red₁), <- set_Go_set_input_color in *.
    right with (Colors sel gr (p; set_Go (OK true) q') out).
    - eauto.
    - now apply microsteps_seq_compat_r.
  + rewrite <- set_Go_set_input_color in *. setoid_congruence. eauto.
* assert (Hlt : input_lt (get_input_color q) (val_Go (OK false) (get_input_color q))).
  { left. simpl in *; subst; intuition; now split. }
  destruct (micro_input_lt_compat Hlt red₁) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p; q'') out).
  split.
  + unfold get_Go in *. rewrite (micro_toplevel_input red₁), <- set_Go_set_input_color in *.
    right with (Colors sel gr (p; set_Go (OK false) q') out).
    - eauto.
    - now apply microsteps_seq_compat_r.
  + rewrite <- set_Go_set_input_color in *. setoid_congruence. eauto.
* assert (Hlt : input_lt (get_input_color q) (val_Res (Res gr) (get_input_color q))).
  { right. simpl in *; subst; intuition; now split. }
  destruct (micro_input_lt_compat Hlt red₁) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p; q'') out).
  split.
  + unfold get_Res in *. rewrite (micro_toplevel_input red₁), <- set_Res_set_input_color in *.
    right with (Colors sel gr (p; set_Res (Res gr) q') out).
    - eauto.
    - now apply microsteps_seq_compat_r.
  + rewrite <- set_Res_set_input_color in *. setoid_congruence. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q'' end.
  inv Hcolor. destruct (IHred₁ ltac:(assumption) _ Hred) as [q''' [Hred' Hred'']].
  exists (Colors (get_Sel p || get_Sel q) gr (p; q''') out).
  setoid_congruence. split; now apply microsteps_seq_compat_r.
* exists (Colors sel gr (p; q') (SEQrestrict (get_output_color p) ∪ get_output_color q')).
  setoid_congruence. destruct_output Heq.
  + rewrite Heq in *. split; eauto.
  + assert (Hle : out_le (SEQrestrict (get_output_color p) ∪ get_output_color q)
                         (SEQrestrict (get_output_color p) ∪ get_output_color q')).
    { apply out_union_le_compat.
      - reflexivity.
      - eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
      - eapply valid_coloring_seq_out_exclusive, valid_coloring_inductive; eauto. }
    split.
    - apply micro_microsteps. constructor. eapply out_lt_le_trans; eauto.
    - right with (Colors sel gr (p; q') (SEQrestrict (get_output_color p) ∪ get_output_color q)).
      -- eauto.
      -- apply micro_microsteps. constructor. rewrite out_lt_le_and_neq. now split.
(* -- 1st rule = MseqE *)
* setoid_congruence. eexists. split; apply micro_microsteps; eauto; [].
  rewrite <- (set_Go_output_color (Go gr) p) in *. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto; [].
  rewrite <- (set_Res_output_color (Res gr) p) in *. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto; [].
  rewrite <- (set_Go_output_color (OK true) q) in *. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto; [].
  rewrite <- (set_Go_output_color (OK false) q) in *. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto; [].
  rewrite <- (set_Res_output_color (Res gr) q) in *. eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  exists (Colors sel gr (p'; q) (SEQrestrict (get_output_color p') ∪ get_output_color q)).
  destruct_output Heq.
  + rewrite Heq in *. setoid_congruence. split; eauto.
  + assert (Hle : out_le (SEQrestrict (get_output_color p)  ∪ get_output_color q)
                         (SEQrestrict (get_output_color p') ∪ get_output_color q)).
    { apply out_union_le_compat.
      - f_equiv. eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
      - reflexivity.
      - eapply valid_coloring_seq_out_exclusive, valid_coloring_inductive; eauto. }
    split.
    - right with (Colors sel gr (p'; q) (SEQrestrict (get_output_color p) ∪ get_output_color q)).
      -- eauto.
      -- apply micro_microsteps. constructor. rewrite out_lt_le_and_neq. now split.
    - apply micro_microsteps. setoid_congruence. constructor. eapply out_lt_le_trans; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  exists (Colors sel gr (p; q') (SEQrestrict (get_output_color p) ∪ get_output_color q')).
  destruct_output Heq.
  + rewrite Heq in *. setoid_congruence. split; eauto.
  + assert (Hle : out_le (SEQrestrict (get_output_color p) ∪ get_output_color q)
                         (SEQrestrict (get_output_color p) ∪ get_output_color q')).
    { apply out_union_le_compat.
      - reflexivity.
      - eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
      - eapply valid_coloring_seq_out_exclusive, valid_coloring_inductive; eauto. }
    split.
    - right with (Colors sel gr (p; q') (SEQrestrict (get_output_color p) ∪ get_output_color q)).
      -- eauto.
      -- apply micro_microsteps. constructor. rewrite out_lt_le_and_neq. now split.
    - apply micro_microsteps. setoid_congruence.
      constructor. eapply out_lt_le_trans; eauto.
* setoid_congruence. eexists. split; reflexivity.
(* p || q *)
(* -- 1st rule = MparGoL *)
* setoid_congruence. eexists. split; reflexivity.
* exists (Colors sel gr (set_Res (Res gr) (set_Go (Go gr) p) || q) out).
  setoid_congruence. split; apply micro_microsteps.
  + constructor. now rewM.
  + rewrite <- set_Go_set_Res_comm. constructor. now rewM.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p))) by now left; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p'' || q) out).
  setoid_congruence. split.
  + rewrite set_Go_set_input_color. eauto.
  + unfold get_Go in *. rewrite ?(micro_toplevel_input Hred) in *.
    right with (Colors sel gr (set_Go (Go gr) p' || q) out).
    - eauto.
    - apply microsteps_par_compat_l. now rewrite set_Go_set_input_color.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (set_Go (Go gr) p || q)
                 (synchronize (get_Sel (set_Go (Go gr) p)) (get_Sel q)
                              (get_output_color p) (get_output_color q))).
  split.
  + setoid_rewrite <- (set_Go_output_color (Go gr) p).
    apply micro_microsteps. apply MparE. now rewM.
  + setoid_congruence. destruct_output Heq.
    - rewrite <- Heq. eauto.
    - right with (Colors sel gr (set_Go (Go gr) p || q)
                         (synchronize (get_Sel p) (get_Sel q)
                                      (get_output_color p) (get_output_color q))).
      -- eauto.
      -- rewM. reflexivity.
(* -- 1st rule = MparResL *)
* exists (Colors sel gr (set_Res (Res gr) (set_Go (Go gr) p) || q) out).
  setoid_congruence. split; apply micro_microsteps.
  + rewrite <- set_Go_set_Res_comm. constructor. now rewM.
  + constructor. now rewM.
* setoid_congruence. eexists. split; reflexivity.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p)))
    by now right; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p'' || q) out).
  setoid_congruence. split.
  + rewrite set_Res_set_input_color. eauto.
  + unfold get_Res in *. rewrite ?(micro_toplevel_input Hred) in *.
    right with (Colors sel gr (set_Res (Res gr) p' || q) out).
    - eauto.
    - apply microsteps_par_compat_l. now rewrite set_Res_set_input_color.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (set_Res (Res gr) p || q)
                 (synchronize (get_Sel (set_Res (Res gr) p)) (get_Sel q)
                              (get_output_color p) (get_output_color q))).
  split.
  + setoid_rewrite <- (set_Res_output_color (Res gr) p).
    apply micro_microsteps. apply MparE. now rewM.
  + setoid_congruence. destruct_output Heq.
    - rewrite <- Heq. eauto.
    - right with (Colors sel gr (set_Res (Res gr) p || q)
                         (synchronize (get_Sel p) (get_Sel q)
                                      (get_output_color p) (get_output_color q))).
      -- eauto.
      -- rewM. reflexivity.
(* -- 1st rule = MparGoR *)
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; reflexivity.
* exists (Colors sel gr (p || set_Res (Res gr) (set_Go (Go gr) q)) out).
  setoid_congruence. split; apply micro_microsteps.
  + constructor. now rewM.
  + rewrite <- set_Go_set_Res_comm. constructor. now rewM.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert Hred₂. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  assert (Hlt : input_lt (get_input_color q) (val_Go (Go gr) (get_input_color q)))
    by now left; rewM.
  destruct (@micro_input_lt_compat _ _ _ _ Hlt Hred) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p || q'') out).
  setoid_congruence. split.
  + rewrite set_Go_set_input_color. eauto.
  + unfold get_Go in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr (p || set_Go (Go gr) q') out).
    - eauto.
    - apply microsteps_par_compat_r. now rewrite set_Go_set_input_color.
* exists (Colors sel gr (p || set_Go (Go gr) q)
                 (synchronize (get_Sel p) (get_Sel (set_Go (Go gr) q))
                              (get_output_color p) (get_output_color q))).
  split.
  + setoid_rewrite <- (set_Go_output_color (Go gr) q).
    apply micro_microsteps. apply MparE. now rewM.
  + setoid_congruence. destruct_output Heq.
    - rewrite <- Heq. eauto.
    - right with (Colors sel gr (p || set_Go (Go gr) q)
                         (synchronize (get_Sel p) (get_Sel q)
                                      (get_output_color p) (get_output_color q))).
      -- eauto.
      -- rewM. reflexivity.
(* -- 1st rule = MparResR *)
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* exists (Colors sel gr (p || set_Res (Res gr) (set_Go (Go gr) q)) out).
  setoid_congruence. split; apply micro_microsteps.
  + rewrite <- set_Go_set_Res_comm. constructor. now rewM.
  + constructor. now rewM.
* setoid_congruence. eexists. split; reflexivity.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert Hred₂. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  assert (Hlt : input_lt (get_input_color q) (val_Res (Res gr) (get_input_color q)))
    by now right; rewM.
  destruct (@micro_input_lt_compat _ _ _ _ Hlt Hred) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p || q'') out).
  setoid_congruence. split.
  + rewrite set_Res_set_input_color. eauto.
  + unfold get_Res in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr (p || set_Res (Res gr) q') out).
    - eauto.
    - apply microsteps_par_compat_r. now rewrite set_Res_set_input_color.
* exists (Colors sel gr (p || set_Res (Res gr) q)
                 (synchronize (get_Sel p) (get_Sel (set_Res (Res gr) q))
                              (get_output_color p) (get_output_color q))).
  split.
  + setoid_rewrite <- (set_Res_output_color (Res gr) q).
    apply micro_microsteps. apply MparE. now rewM.
  + setoid_congruence. destruct_output Heq.
    - rewrite <- Heq. eauto.
    - right with (Colors sel gr (p || set_Res (Res gr) q)
                         (synchronize (get_Sel p) (get_Sel q)
                                      (get_output_color p) (get_output_color q))).
      -- eauto.
      -- rewM. reflexivity.
(* -- 1st rule = MparCL *)
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p))) by now left; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p'' || q) out).
  setoid_congruence. split.
  + unfold get_Go in *. rewrite ?(micro_toplevel_input Hred) in *.
    right with (Colors sel gr (set_Go (Go gr) p' || q) out).
    - eauto.
    - apply microsteps_par_compat_l. now rewrite set_Go_set_input_color.
  + rewrite set_Go_set_input_color. eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p)))
    by now right; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p'' || q) out).
  setoid_congruence. split.
  + unfold get_Res in *. rewrite ?(micro_toplevel_input Hred) in *.
    right with (Colors sel gr (set_Res (Res gr) p' || q) out).
    - eauto.
    - apply microsteps_par_compat_l. now rewrite set_Res_set_input_color.
  + rewrite set_Res_set_input_color. eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p'' end.
  inv Hcolor. destruct (IHred₁ ltac:(eassumption) _ Hred) as [p''' [Hred' Hred'']].
  exists (Colors (get_Sel p || get_Sel q) gr (p''' || q) out).
  setoid_congruence. split; apply microsteps_par_compat_l; eauto.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  exists (Colors sel gr (p' || q') out).
  setoid_congruence. split; eauto.
* exists (Colors sel gr (p' || q) (synchronize (get_Sel p') (get_Sel q)
                     (get_output_color p') (get_output_color q))).
  split.
  + apply micro_microsteps. apply MparE.
    eapply out_lt_le_trans; eauto; [].
    rewrite (micro_Sel red₁). f_equiv. micro_le.
  + setoid_congruence. destruct_output Heq.
    - rewrite Heq. eauto.
    - right with (Colors sel gr (p' || q) (synchronize (get_Sel p) (get_Sel q)
                                                       (get_output_color p) (get_output_color q))).
      -- eauto.
      -- apply micro_microsteps, MparE.
         rewrite out_lt_le_and_neq. split; trivial; [].
         rewrite (micro_Sel red₁). f_equiv. micro_le.
(* -- 1st rule = MparCR *)
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto.
* revert_one micro. intro Hred.
  assert (Hlt : input_lt (get_input_color q) (val_Go (Go gr) (get_input_color q)))
    by now left; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p || q'') out).
  setoid_congruence. split.
  + unfold get_Go in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr (p || set_Go (Go gr) q') out).
    - eauto.
    - apply microsteps_par_compat_r. now rewrite set_Go_set_input_color.
  + apply microsteps_par_compat_r. rewrite set_Go_set_input_color. eauto.
* revert red₁. intro Hred.
  assert (Hlt : input_lt (get_input_color q) (val_Res (Res gr) (get_input_color q)))
    by now right; rewM.
  destruct (@micro_input_lt_compat _ _ _ _ Hlt Hred) as [q'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr (p || q'') out).
  setoid_congruence. split.
  + unfold get_Res in *. rewrite (micro_toplevel_input Hred) in *.
    right with (Colors sel gr (p || set_Res (Res gr) q') out).
    - eauto.
    - apply microsteps_par_compat_r. now rewrite set_Res_set_input_color.
  + rewrite set_Res_set_input_color. eauto.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  exists (Colors sel gr (p' || q') out).
  setoid_congruence. split; eauto.
* revert_one micro. intro Hred.
  inv Hcolor. destruct (IHred₁ ltac:(eassumption) _ Hred) as [q'' [Hred' Hred'']].
  exists (Colors (get_Sel p || get_Sel q) gr (p || q'') out).
  setoid_congruence. split; apply microsteps_par_compat_r; eauto.
* exists (Colors sel gr (p || q')
                 (synchronize (get_Sel p) (get_Sel q') (get_output_color p) (get_output_color q'))).
  split.
  + apply micro_microsteps, MparE.
    eapply out_lt_le_trans; eauto; [].
    rewrite (micro_Sel red₁). f_equiv. micro_le.
  + setoid_congruence. destruct_output Heq.
    - rewrite Heq. eauto.
    - right with (Colors sel gr (p || q') (synchronize (get_Sel p) (get_Sel q)
                                                       (get_output_color p) (get_output_color q))).
      -- eauto.
      -- apply micro_microsteps, MparE.
         rewrite out_lt_le_and_neq. split; trivial; [].
         rewrite (micro_Sel red₁). f_equiv. micro_le.
(* -- 1st rule = MparE *)
* setoid_congruence. eexists. split; apply micro_microsteps; eauto; [].
  erewrite <- (set_Go_get_Sel _ p), <- (set_Go_output_color _ p). constructor. now rewM.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto; [].
  erewrite <- (set_Res_get_Sel _ p), <- (set_Res_output_color _ p). constructor. now rewM.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto; [].
  erewrite <- (set_Go_get_Sel _ q), <- (set_Go_output_color _ q). constructor. now rewM.
* setoid_congruence. eexists. split; apply micro_microsteps; eauto; [].
  erewrite <- (set_Res_get_Sel _ q), <- (set_Res_output_color _ q). constructor. now rewM.
* revert_one micro. intro Hred. match type of Hred with micro E p ?x => rename x into p' end.
  exists (Colors sel gr (p' || q)
                 (synchronize (get_Sel p') (get_Sel q) (get_output_color p') (get_output_color q))).
  split.
  + destruct_output Heq.
    - rewrite Heq. eauto.
    - right with (Colors sel gr (p' || q) (synchronize (get_Sel p) (get_Sel q)
                                                       (get_output_color p) (get_output_color q))).
      -- eauto.
      -- apply micro_microsteps, MparE.
         rewrite out_lt_le_and_neq. split; trivial; [].
         rewrite (micro_Sel Hred). f_equiv. micro_le.
  + setoid_congruence. apply micro_microsteps, MparE.
    eapply out_lt_le_trans; eauto; [].
    rewrite (micro_Sel Hred). f_equiv. micro_le.
* revert_one micro. intro Hred. match type of Hred with micro E q ?x => rename x into q' end.
  exists (Colors sel gr (p || q')
                 (synchronize (get_Sel p) (get_Sel q') (get_output_color p) (get_output_color q'))).
  split.
  + destruct_output Heq.
    - rewrite Heq. eauto.
    - right with (Colors sel gr (p || q') (synchronize (get_Sel p) (get_Sel q)
                                                       (get_output_color p) (get_output_color q))).
      -- eauto.
      -- apply micro_microsteps, MparE.
         rewrite out_lt_le_and_neq. split; trivial; [].
         rewrite (micro_Sel Hred). f_equiv. micro_le.
  + setoid_congruence. apply micro_microsteps, MparE.
    eapply out_lt_le_trans; eauto; [].
    rewrite (micro_Sel Hred). f_equiv. micro_le.
* setoid_congruence. eexists. split; reflexivity.
(* p\s *)
(* -- 1st rule = MsignalGo *)
* setoid_congruence. eexists. split; reflexivity.
* exists (Colors sel gr (set_Res (Res gr) (set_Go (Go gr) p))\s out).
  split; apply micro_microsteps; [| rewrite <- set_Go_set_Res_comm; cong]; now constructor; rewM.
* revert_one micro. intro Hred. match type of Hred with micro _ p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p)))
    by now left; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr p''\s out).
  split.
  + apply microsteps_signal_compat. rewM.
    apply micro_microsteps. now rewrite set_Go_set_input_color.
  + right with (Colors sel gr (set_Go (Go gr) p')\s out).
    - setoid_congruence. constructor.
      unfold get_Go in *. now rewrite <- (micro_toplevel_input Hred).
    - apply microsteps_signal_compat.
      rewrite set_Go_set_input_color, <- (micro_toplevel_input Hred).
      eapply microsteps_Dom_le_compat; eauto; [].
      do 2 f_equiv. apply to_event_Mle_compat; try reflexivity; [].
      transitivity p'; [now eapply Mlt_Mle, micro_lt; eauto |].
      unfold get_Go in *. rewrite (micro_toplevel_input Hred) in *.
      destruct p' as [? gr' ? ?]; simpl in *; repeat (split; try reflexivity); rewM; auto.
* exists (Colors sel gr (set_Go (Go gr) p)\s (get_output_color p)).
  setoid_congruence. split; try rewrite <- (set_Go_output_color (Go gr)) in *; eauto.
(* -- 1st rule = MsignalRes *)
* exists (Colors sel gr (set_Res (Res gr) (set_Go (Go gr) p))\s out).
  split; apply micro_microsteps; [rewrite <- set_Go_set_Res_comm | cong]; now constructor; rewM.
* setoid_congruence. eexists. split; reflexivity.
* revert_one micro. intro Hred. match type of Hred with micro _ p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p)))
    by now right; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr p''\s out).
  split.
  + apply microsteps_signal_compat. rewM.
    apply micro_microsteps. now rewrite set_Res_set_input_color.
  + right with (Colors sel gr (set_Res (Res gr) p')\s out).
    - setoid_congruence. constructor.
      unfold get_Res in *. now rewrite <- (micro_toplevel_input Hred).
    - apply microsteps_signal_compat.
      rewrite set_Res_set_input_color, <- (micro_toplevel_input Hred).
      eapply microsteps_Dom_le_compat; eauto; [].
      do 2 f_equiv. apply to_event_Mle_compat; try reflexivity; [].
      transitivity p'; [now eapply Mlt_Mle, micro_lt; eauto |].
      unfold get_Res in *. rewrite (micro_toplevel_input Hred) in *.
      destruct p' as [? gr' ? ?]; simpl in *; repeat (split; try reflexivity); rewM; auto.
* exists (Colors sel gr (set_Res (Res gr) p)\s (get_output_color p)).
  setoid_congruence. split; try rewrite <- (set_Res_output_color (Res gr)) in *; eauto.
(* -- 1st rule = MsignalC *)
* revert_one micro. intro Hred.
  assert (Hlt : input_lt (get_input_color p) (val_Go (Go gr) (get_input_color p)))
    by now left; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr p''\s out).
  split.
  + right with (Colors sel gr (set_Go (Go gr) p')\s out).
    - constructor. unfold get_Go in *. now rewrite <- (micro_toplevel_input Hred).
    - apply microsteps_signal_compat.
      rewrite set_Go_set_input_color, <- (micro_toplevel_input Hred).
      eapply microsteps_Dom_le_compat; eauto; [].
      do 2 f_equiv. apply to_event_Mle_compat; try reflexivity; [].
      transitivity p'; [now eapply Mlt_Mle, micro_lt; eauto |].
      unfold get_Go in *. rewrite (micro_toplevel_input Hred) in *.
      destruct p' as [? gr' ? ?]; simpl in *; repeat (split; try reflexivity); rewM; auto.
  + setoid_congruence. apply microsteps_signal_compat. rewM.
    apply micro_microsteps. now rewrite set_Go_set_input_color.
* revert_one micro. intro Hred. match type of Hred with micro _ p ?x => rename x into p' end.
  assert (Hlt : input_lt (get_input_color p) (val_Res (Res gr) (get_input_color p)))
    by now right; rewM.
  destruct (micro_input_lt_compat Hlt Hred) as [p'' [Hred' [Hlt' Hred'']]].
  exists (Colors sel gr p''\s out).
  split.
  + right with (Colors sel gr (set_Res (Res gr) p')\s out).
    - constructor. unfold get_Res in *. now rewrite <- (micro_toplevel_input Hred).
    - apply microsteps_signal_compat.
      rewrite set_Res_set_input_color, <- (micro_toplevel_input Hred).
      eapply microsteps_Dom_le_compat; eauto; [].
      do 2 f_equiv. apply to_event_Mle_compat; try reflexivity; [].
      transitivity p'; [now eapply Mlt_Mle, micro_lt; eauto |].
      unfold get_Res in *. rewrite (micro_toplevel_input Hred) in *.
      destruct p' as [? gr' ? ?]; simpl in *; repeat (split; try reflexivity); rewM; auto.
  + setoid_congruence. apply microsteps_signal_compat. rewM.
    apply micro_microsteps. now rewrite set_Res_set_input_color.
* revert_one micro. intro Hred. inv Hcolor.
  destruct (IHred₁ ltac:(eassumption) _ Hred) as [p'' [Hred' Hred'']].
  exists (Colors (get_Sel p) gr p''\s out).
  split.
  + apply microsteps_signal_compat. eapply microsteps_Dom_le_compat; eauto; [].
    assert (Heq : S.dom_eq (s⊥ ++ E) (S.add s (get_val s (to_event p (s⊥ ++ E))) E)) by f_equiv.
    do 2 f_equiv. rewrite Heq. now apply to_event_micro_compat.
  + setoid_congruence. apply microsteps_signal_compat. eapply microsteps_Dom_le_compat; eauto; [].
    do 2 f_equiv. apply to_event_Mle_compat; try reflexivity; [].
    eapply Mlt_Mle, micro_lt; eauto.
* exists (Colors sel gr p'\s (get_output_color p')).
  split.
  + apply micro_microsteps. constructor. eapply out_lt_le_trans; eauto; [].
    eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
  + right with (Colors sel gr p'\s (get_output_color p)).
    - setoid_congruence. eauto.
    - destruct_output Heq.
      -- rewrite Heq in *. eauto.
      -- apply micro_microsteps. constructor. rewrite out_lt_le_and_neq. split; trivial; [].
         eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
(* -- 1st rule = MsignalE *)
* exists (Colors sel gr (set_Go (Go gr) p)\s (get_output_color p)).
  setoid_congruence. split; try rewrite <- (set_Go_output_color (Go gr)) in *; eauto.
* exists (Colors sel gr (set_Res (Res gr) p)\s (get_output_color p)).
  setoid_congruence. split; try rewrite <- (set_Res_output_color (Res gr)) in *; eauto.
* revert_one micro. intro Hred. match type of Hred with micro _ p ?x => rename x into p' end.
  exists (Colors sel gr p'\s (get_output_color p')).
  split.
  + right with (Colors sel gr p'\s (get_output_color p)).
    - eauto.
    - destruct_output Heq.
      -- rewrite Heq in *. eauto.
      -- apply micro_microsteps. constructor. rewrite out_lt_le_and_neq. split; trivial; [].
         eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
  + apply micro_microsteps. setoid_congruence.
    constructor. eapply out_lt_le_trans; eauto; [].
    eapply Mle_out_le, Mlt_Mle, micro_lt; eassumption.
* setoid_congruence. eexists. split; reflexivity.
(* rewriting colors and events *)
* revert Hcolor p₂ Hred₂. now setoid_congruence.
Qed.


(** This is just Newman's lemma specialized to our case. *)
Theorem microsteps_confluence : forall E p, valid_coloring E p ->
  forall p₁ p₂, microsteps E p p₁ -> microsteps E p p₂ -> ∃ p', microsteps E p₁ p' /\ microsteps E p₂ p'.
Proof.
intros E p. pattern p. apply (well_founded_ind (micro_wf E)). clear p.
intros p Hrec Hp p₁ p₂ Hred₁ Hred₂. unfold Basics.flip in Hrec.
destruct Hred₁ as [p E p₁ Hred₁ | p E p₁ p₁' Hred₁ IHred₁];
[| destruct Hred₂ as [p E p₂ Hred₂ | p E p₂ p₂' Hred₂ IHred₂]].
(* One of the branches has length zero *)
+ exists p₂. cong. setoid_congruence. auto.
+ exists p₁'. cong. setoid_congruence. split; eauto.
(* Both branches perform at least one step *)
+ assert (Hp₁ : valid_coloring E p₁). { revert Hp. now apply valid_coloring_inductive. }
  assert (Hp₂ : valid_coloring E p₂). { revert Hp. now apply valid_coloring_inductive. }
  (* Local confluence on p₁ and p₂ to get q *)
  destruct (micro_local_confluence Hp Hred₁ Hred₂) as [q [Hq₁ Hq₂]].
  (* Recursive call on p₁' and q to get q' *)
  destruct (Hrec p₁ Hred₁ Hp₁ p₁' q IHred₁ Hq₁) as [q' [Hq₁' Hq']].
  (* Recursive call on p₂' and q' to get q'' *)
  assert (Hred₂' : microsteps E p₂ q') by (etransitivity; eassumption).
  destruct (Hrec p₂ Hred₂ Hp₂ q' p₂' Hred₂' IHred₂) as [q'' [Hq₂' Hq'']].
  exists q''. split.
  - etransitivity; eassumption.
  - assumption.
Qed.

Corollary microsteps_final_confluence : forall E p, valid_coloring E p ->
  forall p', microsteps E p p' -> Mterminal E p' ->
  forall p'', microsteps E p p'' -> microsteps E p'' p'.
Proof.
intros E p Hvalid p' Hred Hterminal p'' Hred'.
destruct (microsteps_confluence Hvalid Hred Hred') as [p_final [Hred1 Hred2]].
cut (p_final == p'); try (intro Heq; now rewrite <- Heq).
inv Hred1; try (now symmetry); [].
eelim Hterminal. eauto.
Qed.

(** The [micros_interp] interpreter computes an irreducible microstate,
    which is the maximal one that all reductions point to. *)
Corollary micros_interp_confluence : forall E p, valid_coloring E p ->
  forall p', microsteps E p p' -> microsteps E p' (micros_interp p E).
Proof.
intros E p Hvalid p' Hp'.
destruct (micros_interp_correct p E) as [Hred Hend].
apply (microsteps_final_confluence Hvalid); auto.
Qed.


==> anc/package/Proofs/MicroMustCan.v <==
From Coq Require Import Bool Setoid Morphisms.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.Microstate.
Require Import Esterel.Semantics.Microstep.
Require Import Esterel.Proofs.ValidColoring.
Require Import Esterel.Semantics.Microsteps.
Require Import Esterel.Semantics.MustCan.
Require Import Esterel.Semantics.StateMustCan.
Require Import Esterel.Proofs.MicroConfluence.
Require Import Esterel.Proofs.MicrostepsFacts.


(** A tactic to transmit input_color, event though there may not be anything to do. *)
Ltac transmit bo :=
  let Heq := fresh "Heq" in
  destruct (Beq_dec bo KO) as [Heq | Heq];
  [ rewrite Heq; rewM; reflexivity || setoid_congruence;
    rewrite ?set_Go_set_input_color, ?set_Res_set_input_color;
    rewM; reflexivity
  | try now apply micro_microsteps; constructor; try rewM].

Ltac under Heq tac := rewrite <- Heq; tac; rewrite Heq.

(** Some simple simplification lemmas. *)
Lemma set_Go_from_stmt_eq : forall p, set_Go KO (from_stmt p) = from_stmt p.
Proof. intros p. destruct (from_stmt_colors p) as [? [? [Heq _]]]. now rewrite Heq. Qed.

Lemma set_input_color_from_stmt_eq : forall p, set_input_color gr_KO (from_stmt p) = from_stmt p.
Proof. intros p. destruct (from_stmt_colors p) as [? [? [Heq _]]]. now rewrite Heq. Qed.

Lemma set_input_color_set_Go : forall go gr p,
  set_input_color gr (set_Go go p) = set_input_color gr p.
Proof. now intros ? ? [[] ? ?]. Qed.

Global Hint Rewrite set_Go_from_stmt_eq
                    set_input_color_from_stmt_eq
                    Band_false_l Band_false_r Band_true_l Band_true_r
                    out_union_empty_l out_union_empty_r
                    set_input_color_from_stmt_eq
                    set_input_color_set_Go
                    set_input_color_get_Sel : microstate.


(** **  [Must] and [Can] are simulated by [to_event]  **)

(** ***  For start rules  **)

(** This theorem expresses the connection between the execution of inert statements (through CSS)
    and corresponding inert microstates (through microsteps).
    Three cases must be considered, each split into one part for signals and one for return codes:
    - the statement is started and *must* produce a given result,
    - the statement is started and *can* produce a given result,
    - the statement results are always bounded by [Can^⊥ p E].

    The last case is necessary to account for possible conditionals with unknown value
    that may occur during the execution of [p]. *)
(* In the last two statements, C.Subset can be replaced by C.eq but the proof is easier like that
   and the strenghtening can be done later on. *)
Theorem Must_Can_to_event_start : forall p E,
  (** If the environment [E] declares all signals of the inert statement [p] *)
  valid_dom E p ->
  (** then we have the following facts: *)

  (** (1) any signal that must be emitted is indeed emitted after enough microsteps of executing [p] *)
    ((∀ s, s ∈ (fst (Must p E)) ->
           ∃ p', microsteps E (set_Go (OK true) (from_stmt p)) p' ∧ s⁺ ∈ (to_event p' E))
  (** (2) any signal that cannot be emitted is indeed not emitted after enough microsteps of executing [p] *)
  ∧ (∀ s, s ∈ E -> s ∉ (fst (Can⁺  p E)) ->
          ∃ p', microsteps E (set_Go (OK true) (from_stmt p)) p' ∧ s⁻ ∈ (to_event p' E))
  (** (3) any signal that can never be emitted is indeed not emitted no matter what the input color is *)
  ∧ (∀ s, s ∈ E -> s ∉ (fst (Can^⊥ p E)) ->
          ∀ gr, ∃ p', microsteps E (set_input_color gr (from_stmt p)) p' ∧ s⁻ ∈ (to_event p' E)))
  (** (4) if the completion code must be [k], then it is indeed [k] after enough microsteps of executing [p] *)
  ∧((∀ k, snd (Must p E) = Some k ->
          ∃ p', microsteps E (set_Go (OK true) (from_stmt p)) p' ∧ out_eq (get_output_color p') (Black k))
  (** (5) after enough microsteps, the possible completion codes are a subset of what they can be *)
  ∧ (∃ p', microsteps E (set_Go (OK true) (from_stmt p)) p'
         ∧ C.Subset (out2C (get_output_color p')) (snd (Can⁺ p E)))
  (** (6) regardless of input color, after enough microsteps, the possible completion codes are
          a subset of what they can be when not knowing if the statement is evaluated or not *)
  ∧ (∀ gr, ∃ p', microsteps E (set_input_color gr (from_stmt p)) p'
                 ∧ C.Subset (out2C (get_output_color p')) (snd (Can^⊥ p E)))).
Proof.
Local Notation gr_Go := (gr_Go KO).
assert (1 ≠ 0) by discriminate.
intros p. induction p; intros E HE; foldstmt; nb_goals 12.
* (* nothing *)
  repeat split; simpl; foldmicro.
  + intros s Hin.
    SSfsetdec.
  + intros s Hin _.
    exists (Colors⁻ gr_Go nothing (Black 0)).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - now rewrite S.constant_Some.
  + intros s Hin _ gr.
    exists (Colors⁻ gr nothing (White (C.singleton 0))).
    simpl. split.
    - now constructor.
    - now rewrite S.constant_Some.
  + intros k Hk.
    exists (Colors⁻ gr_Go nothing (Black 0)).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - now inv Hk.
  + exists (Colors⁻ gr_Go nothing (Black 0)).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - Cfsetdec.
  + intro gr.
    eexists; split; reflexivity.
* (* pause *)
  repeat split; simpl; foldmicro.
  + intros s Hin.
    SSfsetdec.
  + intros s Hin _.
    exists (Colors⁻ gr_Go pause (Black 1)).
    simpl. split.
    - apply micro_microsteps. constructor; trivial; simpl; Cfsetdec.
    - now rewrite S.constant_Some.
  + intros s Hin _ gr.
    exists (Colors⁻ gr pause (White (C.add 0 (C.singleton 1)))).
    simpl. split.
    - eauto.
    - now rewrite S.constant_Some.
  + intros k Hk.
    exists (Colors⁻ gr_Go pause (Black 1)).
    simpl. split.
    - apply micro_microsteps. constructor; trivial; simpl; Cfsetdec.
    - now inv Hk.
  + exists (Colors⁻ gr_Go pause (Black 1)).
    simpl. split.
    - apply micro_microsteps. constructor; trivial; simpl; Cfsetdec.
    - Cfsetdec.
  + intro gr.
    exists (Colors⁻ gr pause (White (C.singleton 1))).
    simpl. split.
    - setoid_replace (C.singleton 1) with (C.remove 0 (C.add 0 (C.singleton 1))) at 2
        by (intro; Cfsetdec).
      apply micro_microsteps. constructor; simpl; tauto || Cfsetdec.
    - reflexivity.
* (* emit s *)
  inv HE. repeat split; simpl; foldmicro.
  + intros s' Hin.
    rewrite SigSet.singleton_spec in Hin. setoid_congruence.
    exists (Colors⁻ gr_Go !s (Black 0)).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - rewrite S.update_Some. setoid_rewrite S.constant_Some. eauto 6.
  + intros s' Hin Hcan.
    rewrite SigSet.singleton_spec in Hcan.
    exists (Colors⁻ gr_Go !s (Black 0)).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - rewrite S.update_Some. setoid_rewrite S.constant_Some. eauto.
  + intros s' Hin Hcan gr.
    rewrite SigSet.singleton_spec in Hcan.
    exists (Colors⁻ gr !s (White (C.singleton 0))).
    simpl. split.
    - eauto.
    - rewrite S.update_Some. setoid_rewrite S.constant_Some. eauto.
  + intros k Hk.
    exists (Colors⁻ gr_Go !s (Black 0)).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - inv Hk. split; try intro; Cfsetdec.
  + exists (Colors⁻ gr_Go !s (Black 0)).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - Cfsetdec.
  + intros gr.
    eexists; split; reflexivity.
* (* exit n *)
  repeat split; simpl; foldmicro.
  + intros s Hin.
    SSfsetdec.
  + intros s Hin _.
    exists (Colors⁻ gr_Go (exit n) (Black (S (S n)))).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - now rewrite S.constant_Some.
  + intros s Hin _ gr.
    exists (Colors⁻ gr (exit n) (White (C.singleton (S (S n))))).
    simpl. split.
    - eauto.
    - now rewrite S.constant_Some.
  + intros k Hk.
    exists (Colors⁻ gr_Go (exit n) (Black (S (S n)))).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - now inv Hk.
  + exists (Colors⁻ gr_Go (exit n) (Black (S (S n)))).
    simpl. split.
    - apply micro_microsteps. now constructor.
    - Cfsetdec.
  + intro gr.
    eexists; split; reflexivity.
* (* awimm s *)
  inv HE. repeat split.
  + intros s' Hin.
    simpl in Hin. destruct (S.find s E) as [[[|] |] |]; SSfsetdec.
  + intros s' Hin _.
    eexists. split; try reflexivity; [].
    simpl. now rewrite S.constant_Some.
  + intros s' Hin _ gr.
    eexists. split; try reflexivity; [].
    simpl. now rewrite S.constant_Some.
  + intros k Hk. simpl in Hk.
    revert_one inset. intros [[[|] |] Hs]; rewrite Hs in *; try discriminate; nb_goals 2.
    - exists (Colors⁻ gr_Go (awimm s) (Black 0)).
      inv Hk. split; try reflexivity; [].
      apply micro_microsteps. constructor; trivial; nb_goals 2.
      -- now left.
      -- simpl. Cfsetdec.
    - exists (Colors⁻ gr_Go (awimm s) (Black 1)).
      inv Hk. split; try reflexivity; [].
      apply micro_microsteps. constructor; trivial; nb_goals 2.
      -- now left.
      -- simpl. Cfsetdec.
  + revert_one inset. intros [[[|] |] Hs]; simpl; rewrite Hs; simpl.
    - exists (Colors⁻ gr_Go (awimm s) (Black 0)).
      simpl. split; try Cfsetdec; [].
      apply micro_microsteps. constructor; trivial; nb_goals 2.
      -- now left.
      -- simpl. Cfsetdec.
    - exists (Colors⁻ gr_Go (awimm s) (Black 1)).
      simpl. split; try Cfsetdec; [].
      apply micro_microsteps. constructor; trivial; nb_goals 2.
      -- now left.
      -- simpl. Cfsetdec.
    - eexists; split; reflexivity.
  + intro gr.
    destruct (not_exec_dec false gr); [| revert_one inset; intros [[[|] |] Hs]; simpl; rewrite Hs; simpl ].
    - exists (Colors⁻ gr (awimm s) (White ∅)). split.
      ++ eright.
         -- constructor; tauto || Cfsetdec.
         -- setoid_replace ∅ with (C.remove 1 (C.remove 0 (C.add 0 (C.singleton 1)))) by (intro; Cfsetdec).
            apply micro_microsteps. constructor; tauto || Cfsetdec.
      ++ simpl. Cfsetdec.
    - exists (Colors⁻ gr (awimm s) (White (C.singleton 0))). split; try reflexivity; [].
      setoid_replace (C.singleton 0) with (C.remove 1 (C.add 0 (C.singleton 1))) by (intro; Cfsetdec).
      apply micro_microsteps. constructor; tauto || Cfsetdec || eexists; eauto.
    - exists (Colors⁻ gr (awimm s) (White (C.singleton 1))). split; try reflexivity; [].
      setoid_replace (C.singleton 1) with (C.remove 0 (C.add 0 (C.singleton 1))) at 2 by (intro; Cfsetdec).
      apply micro_microsteps. constructor; tauto || Cfsetdec || eexists; eauto.
    - eexists; split; reflexivity || Cfsetdec.
* (* { p } *)
  inv HE. edestruct IHp as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; [].
  repeat split.
  + intros s Hin. edestruct (IHMust1 s) as [p' [Hred' IHs]]; eauto; [].
    exists (Colors⁻ gr_Go { p' } ↓(get_output_color (from_stmt p))).
    split; trivial; []. cbn -[down]; foldmicro.
    etransitivity.
    - apply micro_microsteps. constructor. now rewM.
    - apply microsteps_trap_compat, Hred'.
  + intros s ? Hin. edestruct (IHCan1P s) as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁻ gr_Go { p' } ↓(get_output_color (from_stmt p))).
    split; trivial; []. cbn -[down]; foldmicro.
    transitivity (Colors⁻ gr_Go {set_Go (OK true) (from_stmt p)}
                          ↓(get_output_color (from_stmt p))).
    - apply micro_microsteps. constructor. now rewM.
    - apply microsteps_trap_compat, Hred'.
  + intros s ? Hin gr.
    edestruct (IHCan1M s ltac:(auto) ltac:(auto) gr) as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁻ gr { p' } ↓(get_output_color (from_stmt p))).
    split; trivial; simpl; foldmicro; [].
    destruct (input_dec gr gr_KO) as [| Hinput]; subst.
    - rewrite set_input_color_from_stmt_eq in *. apply microsteps_trap_compat, Hred'.
    - etransitivity.
      -- apply trap_transmit_input. now rewM.
      -- apply microsteps_trap_compat, Hred'.
  + intros ? Hk. simpl in Hk. rewrite option_map_Some in Hk. destruct Hk as [k' [Hk ?]]. subst.
    edestruct IHMust2 as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁻ gr_Go { p' } ↓(get_output_color p')).
    split; simpl.
    - etransitivity. eright.
      -- constructor. now rewM.
      -- apply microsteps_trap_compat, Hred'.
      -- apply trap_transmit_output. f_equiv. micro_le.
    - now rewrite Hevent.
  + destruct IHCan2P as [p' [Hred' Hevent]].
    exists (Colors⁻ gr_Go { p' } ↓(get_output_color p')).
    split; simpl.
    - etransitivity. eright.
      -- constructor. now rewM.
      -- apply microsteps_trap_compat, Hred'.
      -- apply trap_transmit_output. f_equiv. micro_le.
    - now rewrite out2C_down, Hevent.
  + intro gr.
    destruct (IHCan2M gr) as [p' [Hred HK]].
    exists (Colors⁻ gr { p' } ↓(get_output_color p')).
    cbn -[down]; foldmicro. split.
    - etransitivity. etransitivity.
      -- apply trap_transmit_input. now rewM.
      -- apply microsteps_trap_compat, Hred.
      -- apply trap_transmit_output. simpl. f_equiv. micro_le.
    - simpl. rewrite out2C_down. simpl. now f_equiv.
* (* ↑p *)
  inv HE. edestruct IHp as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; [].
  repeat split.
  + intros s Hin. edestruct (IHMust1 s) as [p' [Hred' IHs]]; eauto; [].
    exists (Colors⁻ gr_Go ↑p' ↑(get_output_color (from_stmt p))).
    split; trivial; []. simpl; foldmicro; change up_out with (@up output_color _ _).
    etransitivity.
    - apply micro_microsteps, MshiftGo. now rewM.
    - apply microsteps_shift_compat, Hred'.
  + intros s ? Hin. edestruct (IHCan1P s) as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁻ gr_Go ↑p' ↑(get_output_color (from_stmt p))).
    split; trivial; []. simpl; foldmicro.
    transitivity (Colors⁻ gr_Go ↑(set_Go (OK true) (from_stmt p))
                          ↑(get_output_color (from_stmt p))).
    - apply micro_microsteps. constructor. now rewM.
    - apply microsteps_shift_compat, Hred'.
  + intros s ? Hin gr. edestruct (IHCan1M s ltac:(auto) ltac:(auto) gr) as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁻ gr ↑p' ↑(get_output_color (from_stmt p))).
    split; trivial; simpl; foldmicro; [].
    destruct (input_dec gr gr_KO) as [| Hinput]; subst.
    - rewrite set_input_color_from_stmt_eq in *. apply microsteps_shift_compat, Hred'.
    - etransitivity.
      -- apply shift_transmit_input. now rewM.
      -- apply microsteps_shift_compat, Hred'.
  + intros ? Hk. simpl in Hk. rewrite option_map_Some in Hk. destruct Hk as [k' [Hk ?]]. subst.
    edestruct IHMust2 as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁻ gr_Go ↑p' ↑(get_output_color p')).
    split; simpl.
    - etransitivity; [eright |].
      -- constructor. now rewM.
      -- apply microsteps_shift_compat, Hred'.
      -- destruct_output Heq; try (now rewrite Heq); [].
         apply micro_microsteps. constructor.
         rewrite out_lt_le_and_neq. split; trivial; [].
         f_equiv. apply microsteps_le, Mle_out_le in Hred'. now rewM in Hred'.
    - now rewrite Hevent.
  + edestruct IHCan2P as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁻ gr_Go ↑p' ↑(get_output_color p')).
    split; simpl.
    - etransitivity; [eright |].
      -- constructor. now rewM.
      -- apply microsteps_shift_compat, Hred'.
      -- apply shift_transmit_output. f_equiv. micro_le.
    - now rewrite out2C_up, Hevent.
  + intros gr.
    destruct (IHCan2M gr) as [p' [Hred HK]].
    exists (Colors⁻ gr ↑p' ↑(get_output_color p')).
    simpl; foldmicro. split.
    - etransitivity. etransitivity.
      -- apply shift_transmit_input. now rewM.
      -- apply microsteps_shift_compat, Hred.
      -- apply shift_transmit_output. simpl. f_equiv. micro_le.
    - simpl. rewrite out2C_up. simpl. now f_equiv.
* (* s ⊃ p *)
  cbn -[union]; foldmicro. inv HE.
  remember (White (C.add 1 (out2C (get_output_color (from_stmt p))))) as out.
  pose (ctxt := fun gr x => Colors⁻ gr (s ⊃ x) out).
  destruct (IHp E) as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; [].
  destruct (from_stmt_colors p) as [pp [Kp [Heq HKp]]].
  repeat split; cbn; foldmicro; change (val_Go (OK true) gr_KO) with gr_Go.
  + intros s' Hin.
    destruct (IHMust1 _ Hin) as [p' [Hred' Hevent]].
    exists (ctxt gr_Go p').
    split; auto; [].
    transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p))); unfold ctxt.
    - apply micro_microsteps, MsuspendGo. now rewM.
    - now apply microsteps_suspend_compat.
  + intros s' Hcan Hin.
    destruct (IHCan1P _ Hcan Hin) as [p' [Hred' Hevent]].
    exists (ctxt gr_Go p').
    split; auto; [].
    transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p))); unfold ctxt.
    - apply micro_microsteps, MsuspendGo. now rewM.
    - now apply microsteps_suspend_compat.
  + intros s' Hcan Hin gr.
    destruct (IHCan1M s' Hcan Hin (val_Res (OK false) gr)) as [p' [Hred' Hevent]]; auto; [].
    exists (ctxt gr p').
    split; auto; [].
    etransitivity.
    - apply suspend_transmit_input; rewM; now left.
    - rewM. rewrite <- (set_input_color_set_Go_Res (val_Res (OK false) gr)).
      now apply microsteps_suspend_compat.
  + intros k Hk.
    destruct (IHMust2 k Hk) as [p' [Hred' Hevent]].
    exists (Colors⁻ gr_Go (s ⊃ p') (get_output_color p')).
    split; auto; [].
    transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p)));
    [| transitivity (ctxt gr_Go p')]; unfold ctxt.
    - apply micro_microsteps, MsuspendGo. now rewM.
    - now apply microsteps_suspend_compat.
    - pose (susp := Band (Band (Res gr_Go) (OK (get_Sel p'))) (get_val s E)).
      assert (Hout : out_eq (SuspNow susp (get_output_color p')) (get_output_color p')).
      { unfold susp. rewrite <- (microsteps_Sel Hred'). now rewM. }
      rewrite <- Hout, Heqout.
      apply suspend_transmit_output.
      fold susp. rewrite Hout.
      etransitivity; [apply SuspNow_le | rewrite <- Hout; f_equiv; micro_le].
  + destruct IHCan2P as [p' [Hred' Hevent]].
    exists (Colors⁻ gr_Go (s ⊃ p') (get_output_color p')).
    split; auto; [].
    transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p)));
    [| transitivity (ctxt gr_Go p')]; unfold ctxt.
    - apply micro_microsteps, MsuspendGo. now rewM.
    - now apply microsteps_suspend_compat.
    - pose (susp := Band (Band (Res gr_Go) (OK (get_Sel p'))) (get_val s E)).
      assert (Hout : out_eq (SuspNow susp (get_output_color p')) (get_output_color p')).
      { unfold susp. rewrite <- (microsteps_Sel Hred'). now rewM. }
      rewrite <- Hout, Heqout.
      apply suspend_transmit_output.
      etransitivity; [apply SuspNow_le | f_equiv; micro_le].
  + intro gr.
    destruct (IHCan2M (val_Res (OK false) gr)) as [p' [Hred HK]]; auto; [].
    exists (Colors⁻ gr (s ⊃ p') (get_output_color p')).
    split; trivial; [].
    etransitivity. etransitivity.
    - apply suspend_transmit_input; rewM; now left.
    - rewM. rewrite <- (set_input_color_set_Go_Res (val_Res (OK false) gr)).
      apply microsteps_suspend_compat, Hred.
    - pose (susp := Band (Band (Res gr) (OK (get_Sel p'))) (get_val s E)).
      assert (Hout : out_eq (SuspNow susp (get_output_color p')) (get_output_color p')).
      { unfold susp. rewrite <- (microsteps_Sel Hred). now rewM. }
      rewrite <- Hout, Heqout.
      apply suspend_transmit_output.
      etransitivity; [apply SuspNow_le | f_equiv; micro_le].
* (* s ? p1, p2 *)
Local Hint Rewrite CSunion_true_spec CSunion_false_spec (@S.constant_Some (status bool)) : microstate.
  cbn -[union]; foldmicro. inv HE.
  remember (get_output_color (from_stmt p1) ∪ get_output_color (from_stmt p2)) as out.
  pose (ctxt := fun gr p' q' => Colors⁻ gr (s ? p', q') out).
  revert_one inset. intros [[[|] |] Hs].
  + (* s⁺ ∈ E *)
    edestruct IHp1 as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; []. clear IHp2 IHp1.
    repeat split; simpl; rewrite Hs; simpl; foldmicro; change (val_Go (OK true) gr_KO) with gr_Go.
    - intros s' Hin. destruct (IHMust1 s' Hin) as [p' [Hred' Hevent]].
      exists (ctxt gr_Go p' (dead_stmt KO p2)).
      repeat split; simpl; rewM; try rewrite Hs; foldmicro; auto; [].
      transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go p' (from_stmt p2));
      [| transitivity (ctxt gr_Go p' (set_Go (OK false) (from_stmt p2)))]]; unfold ctxt.
      -- replace (OK true) with (Band (Go gr_Go) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. now rewM.
      -- apply microsteps_if_compat_l, Hred'.
      -- replace (OK false) with (Band (Go gr_Go) (Bneg (get_val s E))) by now rewM.
         apply micro_microsteps, MifGoR. now rewM.
      -- rewrite Microstate.set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    - intros s' Hcan Hin.
      destruct (IHCan1P s' Hcan Hin) as [p' [Hred' Hevent]].
      exists (ctxt gr_Go p' (dead_stmt KO p2)).
      repeat split; simpl; rewM; try rewrite Hs; foldmicro; auto; [].
      transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go p' (from_stmt p2));
      [| transitivity (ctxt gr_Go p' (set_Go (OK false) (from_stmt p2)))]].
      -- replace (OK true) with (Band (Go gr_Go) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. now rewM.
      -- apply microsteps_if_compat_l, Hred'.
      -- replace (OK false) with (Band (Go gr_Go) (Bneg (get_val s E))) by now rewM.
         apply micro_microsteps, MifGoR. now rewM.
      -- rewrite Microstate.set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    - intros s' Hcan Hin gr.
      destruct (IHCan1M s' Hcan Hin gr) as [p' [Hred' Hevent]].
      exists (ctxt gr p' (dead_stmt KO p2)).
      simpl; foldmicro. rewM. split; [| now left; auto].
      transitivity (ctxt gr (set_input_color gr (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr p' (from_stmt p2));
      [| transitivity (ctxt gr p' (set_Go (OK false) (from_stmt p2)))]];
      unfold ctxt.
      -- replace gr with (val_Go (Band (Go gr) (get_val s E)) gr) at 3 by now rewM.
         apply if_transmit_input_l; rewM; now left.
      -- apply microsteps_if_compat_l, Hred'.
      -- replace (OK false) with (Band (Go gr) (Bneg (get_val s E))) by now rewM.
         apply micro_microsteps, MifGoR. now rewM.
      -- rewrite set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    - intros k Hk.
      destruct (IHMust2 k Hk) as [p' [Hred' Heq_k]].
      exists (Colors⁻ gr_Go (s ? p', dead_stmt KO p2) (get_output_color p')).
      simpl; foldmicro. split; auto; [].
      transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go p' (from_stmt p2));
      [| transitivity (ctxt gr_Go p' (set_Go (OK false) (from_stmt p2)));
      [| transitivity (ctxt gr_Go p' (dead_stmt KO p2))]]]; unfold ctxt.
      -- replace (OK true) with (Band (Go gr_Go) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. now rewM.
      -- apply microsteps_if_compat_l, Hred'.
      -- replace (OK false) with (Band (Go gr_Go) (Bneg (get_val s E))) by now rewM.
         apply micro_microsteps, MifGoR. now rewM.
      -- rewrite Microstate.set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
      -- setoid_replace (get_output_color p')
           with (get_output_color p' ∪ get_output_color (dead_stmt KO p2)) by now rewM.
         apply if_transmit_output.
         rewrite Heqout; apply out_union_le_compat; try (micro_le || (rewM; constructor)); [].
         erewrite <- set_Go_output_color. eapply Mle_out_le, microsteps_le.
         rewrite set_Go_set_input_color. rewM. apply microsteps_dead_from_stmt; eauto.
    - destruct IHCan2P as [p' [Hred' Heq_k]].
      exists (Colors⁻ gr_Go (s ? p', dead_stmt KO p2) (get_output_color p')).
      simpl; foldmicro. split; auto; [].
      transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go p' (from_stmt p2));
      [| transitivity (ctxt gr_Go p' (set_Go (OK false) (from_stmt p2)));
      [| transitivity (ctxt gr_Go p' (dead_stmt KO p2))]]]; unfold ctxt.
      -- replace (OK true) with (Band (Go gr_Go) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. now rewM.
      -- apply microsteps_if_compat_l, Hred'.
      -- replace (OK false) with (Band (Go gr_Go) (Bneg (get_val s E))) by now rewM.
         apply micro_microsteps, MifGoR. now rewM.
      -- rewrite Microstate.set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
      -- setoid_replace (get_output_color p')
           with (get_output_color p' ∪ get_output_color (dead_stmt KO p2)) by now rewM.
         apply if_transmit_output.
         rewrite Heqout; apply out_union_le_compat; try (micro_le || (rewM; constructor)); [].
         erewrite <- set_Go_output_color. eapply Mle_out_le, microsteps_le.
         rewrite set_Go_set_input_color. rewM. apply microsteps_dead_from_stmt; eauto.
    - intro gr.
      destruct (IHCan2M gr) as [p' [Hred1 Heq_k]]; auto; [].
      exists (Colors⁻ gr (s ? p', dead_stmt KO p2) (get_output_color p')).
      simpl; foldmicro. split; auto; [].
      transitivity (ctxt gr (set_input_color gr (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr p' (from_stmt p2));
      [| transitivity (ctxt gr p' (set_Go (OK false) (from_stmt p2)));
      [| transitivity (ctxt gr p' (dead_stmt KO p2))]]]; unfold ctxt.
      -- replace gr with (val_Go (Band (Go gr) (get_val s E)) gr) at 3 by now rewM.
         apply if_transmit_input_l; rewM; now left.
      -- apply microsteps_if_compat_l, Hred1.
      -- replace (OK false) with (Band (Go gr) (Bneg (get_val s E))) by now rewM.
         apply micro_microsteps, MifGoR. now rewM.
      -- rewrite set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
      -- setoid_replace (get_output_color p')
           with (get_output_color p' ∪ get_output_color (dead_stmt KO p2)) by now rewM.
         apply if_transmit_output.
         rewrite Heqout; apply out_union_le_compat; try (micro_le || (rewM; constructor)); [].
         erewrite <- set_Go_output_color. eapply Mle_out_le, microsteps_le.
         rewrite set_Go_set_input_color. rewM. apply microsteps_dead_from_stmt; eauto.
  + (* s⁻ ∈ E *)
    edestruct IHp2 as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; []. clear IHp2 IHp1.
    repeat split; simpl; rewrite Hs; simpl; foldmicro; change (val_Go (OK true) gr_KO) with gr_Go.
    - intros s' Hin. destruct (IHMust1 s' Hin) as [q' [Hred' Hevent]].
      exists (ctxt gr_Go (dead_stmt KO p1) q').
      repeat split; simpl; rewM; try rewrite Hs; foldmicro; auto; [].
      transitivity (ctxt gr_Go (set_Go (OK false) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) (from_stmt p2));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) (set_Go (OK true) (from_stmt p2))) ]]; unfold ctxt.
      -- replace (OK false) with (Band (Go gr_Go) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. now rewM.
      -- rewrite Microstate.set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
      -- replace (OK true) with (Band (Go gr_Go) (Bneg (get_val s E))) by now rewM.
         apply micro_microsteps, MifGoR. now rewM.
      -- apply microsteps_if_compat_r, Hred'.
    - intros s' Hcan Hin.
      destruct (IHCan1P s' Hcan Hin) as [q' [Hred' Hevent]].
      exists (ctxt gr_Go (dead_stmt KO p1) q').
      split; simpl; foldmicro; [| rewrite CSunion_false_spec; left; now rewM].
      transitivity (ctxt gr_Go (set_Go (OK false) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) (from_stmt p2));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) (set_Go (OK true) (from_stmt p2)))]].
      -- replace (OK false) with (Band (Go gr_Go) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. now rewM.
      -- rewrite set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
      -- replace (OK true) with (Band (Go gr_Go) (Bneg (get_val s E))) by now rewM.
         apply micro_microsteps, MifGoR. now rewM.
      -- apply microsteps_if_compat_r, Hred'.
    - intros s' Hcan Hin gr. destruct (IHCan1M s' Hcan Hin gr) as [q' [Hred' Hevent]].
      exists (ctxt gr (dead_stmt KO p1) q').
      repeat split; simpl; try rewrite Hs; foldmicro; [| rewrite CSunion_false_spec; left; now rewM].
      transitivity (ctxt gr (set_Go (OK false) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr (dead_stmt KO p1) (from_stmt p2));
      [| transitivity (ctxt gr (dead_stmt KO p1) (set_input_color gr (from_stmt p2)))]];
      unfold ctxt.
      -- replace (OK false) with (Band (Go gr) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. now rewM.
      -- rewrite set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
      -- replace gr with (val_Go (Band (Go gr) (Bneg (get_val s E))) gr) at 3 by now rewM.
         apply if_transmit_input_r; rewM; now left.
      -- apply microsteps_if_compat_r, Hred'.
    - intros k Hk. destruct (IHMust2 k Hk) as [q' [Hred' Heq_k]].
      exists (Colors⁻ gr_Go (s ? dead_stmt KO p1, q') (get_output_color q')).
      simpl; foldmicro. split; auto; [].
      transitivity (ctxt gr_Go (set_Go (OK false) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) (from_stmt p2));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) (set_Go (OK true) (from_stmt p2)));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) q')]]]; unfold ctxt.
      -- replace (OK false) with (Band (Go gr_Go) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. now rewM.
      -- rewrite set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
      -- replace (OK true) with (Band (Go gr_Go) (Bneg (get_val s E))) by now rewM.
         transmit (Band (Go gr_Go) (Bneg (get_val s E))).
      -- apply microsteps_if_compat_r, Hred'.
      -- setoid_replace (get_output_color q')
           with (get_output_color (dead_stmt KO p1) ∪ get_output_color q') by now rewM.
         apply if_transmit_output.
         rewrite Heqout; apply out_union_le_compat; try (micro_le || (rewM; constructor)); [].
         erewrite <- set_Go_output_color. eapply Mle_out_le, microsteps_le.
         rewrite set_Go_set_input_color. rewM. apply microsteps_dead_from_stmt; eauto.
    - destruct IHCan2P as [q' [Hred' Heq_k]].
      exists (Colors⁻ gr_Go (s ? dead_stmt KO p1, q') (get_output_color q')).
      simpl; foldmicro. split; auto; [].
      transitivity (ctxt gr_Go (set_Go (OK false) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) (from_stmt p2));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) (set_Go (OK true) (from_stmt p2)));
      [| transitivity (ctxt gr_Go (dead_stmt KO p1) q')]]]; unfold ctxt.
      -- replace (OK false) with (Band (Go gr_Go) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. now rewM.
      -- rewrite set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
      -- replace (OK true) with (Band (Go gr_Go) (Bneg (get_val s E))) by now rewM.
         transmit (Band (Go gr_Go) (Bneg (get_val s E))).
      -- apply microsteps_if_compat_r, Hred'.
      -- setoid_replace (get_output_color q')
           with (get_output_color (dead_stmt KO p1) ∪ get_output_color q') by now rewM.
         apply if_transmit_output.
         rewrite Heqout; apply out_union_le_compat; try (micro_le || (rewM; constructor)); [].
         erewrite <- set_Go_output_color. eapply Mle_out_le, microsteps_le.
         rewrite set_Go_set_input_color. rewM. apply microsteps_dead_from_stmt; eauto.
    - intro gr.
      destruct (IHCan2M gr) as [q' [Hred2 Heq_k]]; auto; [].
      exists (Colors⁻ gr (s ? dead_stmt KO p1, q') (get_output_color q')).
      simpl. split; auto; [].
      transitivity (ctxt gr (set_Go (OK false) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr (dead_stmt KO p1) (from_stmt p2));
      [| transitivity (ctxt gr (dead_stmt KO p1) (set_input_color gr (from_stmt p2)));
      [| transitivity (ctxt gr (dead_stmt KO p1) q')]]]; unfold ctxt.
      -- replace (OK false) with (Band (Go gr) (get_val s E)) by now rewM.
         apply micro_microsteps, MifGoL. rewM. now split.
      -- rewrite set_Go_set_input_color. rewM.
         now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
      -- replace gr with (val_Go (Band (Go gr) (Bneg (get_val s E))) gr) at 3 by now rewM.
         apply if_transmit_input_r; rewM; now left.
      -- apply microsteps_if_compat_r, Hred2.
      -- setoid_replace (get_output_color q')
           with (get_output_color (dead_stmt KO p1) ∪ get_output_color q') by now rewM.
         apply if_transmit_output.
         rewrite Heqout; apply out_union_le_compat; try (micro_le || (rewM; constructor)); [].
         erewrite <- set_Go_output_color. eapply Mle_out_le, microsteps_le.
         rewrite set_Go_set_input_color. rewM. apply microsteps_dead_from_stmt; eauto.
  + (* s^⊥ ∈ E *)
    edestruct IHp1 as [[_ [IHCan11P IHCan11M]] [_ [IHCan12P IHCan12M]]],
              IHp2 as [[_ [IHCan21 IHCan21M]] [_ [IHCan22P IHCan22M]]]; eauto; []. clear IHp1 IHp2.
    repeat split; simpl; rewrite Hs; simpl; foldmicro.
    - SSfsetdec.
    - intros s' Hs' Hin.
      rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
      destruct (IHCan11M s' Hs' Hin1 gr_KO) as [p1' [Hred1 Hevent1]],
               (IHCan21M s' Hs' Hin2 gr_KO) as [p2' [Hred2 Hevent2]]; eauto; [].
      rewrite set_input_color_from_stmt_eq in *.
      exists (ctxt gr_Go p1' p2'); unfold ctxt.
      split.
      -- etransitivity; [apply microsteps_if_compat_l | apply microsteps_if_compat_r]; eauto.
      -- simpl. rewrite CSunion_false_spec. now left.
    - intros s' Hs' Hin gr.
      rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
      destruct (IHCan11M s' Hs' Hin1 gr_KO) as [p1' [Hred1 Hevent1]],
               (IHCan21M s' Hs' Hin2 gr_KO) as [p2' [Hred2 Hevent2]]; eauto; [].
      rewrite set_input_color_from_stmt_eq in *.
      exists (ctxt gr p1' p2'); unfold ctxt.
      split.
      -- etransitivity; [apply microsteps_if_compat_l | apply microsteps_if_compat_r]; eauto.
      -- simpl. rewrite CSunion_false_spec. now left.
    - discriminate.
    - destruct (IHCan12M gr_KO) as [p1' [Hred1 HK1]],
               (IHCan22M gr_KO) as [p2' [Hred2 HK2]]; auto; [].
      rewrite set_input_color_from_stmt_eq in *.
      exists (Colors⁻ gr_Go (s ? p1', p2') (get_output_color p1' ∪ get_output_color p2')).
      change (val_Go (OK true) gr_KO) with gr_Go.
      split.
      ++ transitivity (ctxt gr_Go p1' (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' p2')]; unfold ctxt.
         -- apply microsteps_if_compat_l, Hred1.
         -- apply microsteps_if_compat_r, Hred2.
         -- apply if_transmit_output.
            rewrite Heqout; apply out_union_le_compat; try (micro_le || (rewM; constructor)); [].
            assert (out_le (get_output_color p1') (White ∅)).
            { eapply valid_coloring_not_is_exec_le_empty.
              - eapply valid_coloring_microsteps_inductive; eauto.
              - rewrite <- is_exec_microsteps_preservation; eauto; [].
                apply from_stmt_not_is_exec. }
            destruct (get_output_color p1') eqn:Habs; simpl in *; tauto || constructor.
      ++ simpl. rewrite out2C_union; try Cfsetdec; [|];
         eapply valid_coloring_not_is_exec_le_empty;
         solve [ eapply valid_coloring_microsteps_inductive; eauto
               | rewrite <- is_exec_microsteps_preservation; eauto using from_stmt_not_is_exec ].
    - intro gr.
      destruct (IHCan12M gr_KO) as [p1' [Hred1 HK1]],
               (IHCan22M gr_KO) as [p2' [Hred2 HK2]]; auto; [].
      rewrite set_input_color_from_stmt_eq in *.
      exists (Colors⁻ gr (s ? p1', p2') (get_output_color p1' ∪ get_output_color p2')).
      split.
      ++ transitivity (ctxt gr p1' (from_stmt p2));
         [| transitivity (ctxt gr p1' p2')]; unfold ctxt.
         -- apply microsteps_if_compat_l, Hred1.
         -- apply microsteps_if_compat_r, Hred2.
         -- apply if_transmit_output.
            rewrite Heqout; apply out_union_le_compat; try (micro_le || (rewM; constructor)); [].
            assert (out_le (get_output_color p1') (White ∅)).
            { eapply valid_coloring_not_is_exec_le_empty.
              - eapply valid_coloring_microsteps_inductive; eauto.
              - rewrite <- is_exec_microsteps_preservation; eauto; [].
                apply from_stmt_not_is_exec. }
            destruct (get_output_color p1') eqn:Habs; simpl in *; tauto || constructor.
      ++ simpl. rewrite out2C_union; try Cfsetdec; [|];
         eapply valid_coloring_not_is_exec_le_empty;
         solve [ eapply valid_coloring_microsteps_inductive; eauto
               | rewrite <- is_exec_microsteps_preservation; eauto using from_stmt_not_is_exec ].
* (* p; q *)
  cbn -[union]; foldmicro. inv HE.
  remember (SEQrestrict (get_output_color (from_stmt p1)) ∪ get_output_color (from_stmt p2)) as out.
  pose (ctxt := fun gr x y => Colors⁻ gr (x; y) out).
  assert (Hcolor : forall gr, valid_coloring E (set_input_color gr (from_stmt p1))).
  { intro gr. apply valid_coloring_input_le_compat.
    - rewM. repeat split; now left.
    - rewM. intro. reflexivity.
    - now apply from_stmt_invariant. }
  destruct (IHp1 E) as [[IHMust11 [IHCan11P IHCan11M]] [IHMust12 [IHCan12P IHCan12M]]],
           (IHp2 E) as [[IHMust21 [IHCan21P IHCan21M]] [IHMust22 [IHCan22P IHCan22M]]]; eauto; [].
  clear IHp1 IHp2. repeat split.
  + (* First proof: ∀ s, s ∈ (fst (Must p E)) -> ∃ p', microsteps E ... p' ∧ s⁺ ∈ (to_event p' E) *)
    intros s Hin. simpl in Hin. change (val_Go (OK true) gr_KO) with gr_Go.
    destruct (option_dec NPeano.Nat.eq_dec (snd (Must p1 E)) (Some 0)) as [Hk1 | Hk1].
    - (* snd (Must p1 E) = Some 0: p1 finishes and p2 starts *)
      rewrite Hk1 in Hin. simpl in Hin. rewrite SigSet.union_spec in Hin.
      destruct (SigSetProp.MP.In_dec s (fst (Must p1 E))) as [Hin1 | Hin1].
      ** (* p1 must emit s *)
         edestruct (IHMust11 s) as [p1' [Hred1' IHs1]]; eauto; [].
         exists (Colors⁻ gr_Go (p1'; from_stmt p2) out).
         split; simpl; foldmicro.
         ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2)).
            -- apply micro_microsteps, MseqGoL. now rewM.
            -- apply microsteps_seq_compat_l, Hred1'.
         ++ rewrite CSunion_true_spec. now left.
      ** (* Otherwise, p2 must emit s *)
         assert (Hin2 : SigSet.In s (fst (Must p2 E))) by tauto.
         edestruct (IHMust12 0) as [p1' [Hred1' IHs1]]; eauto; [].
         edestruct (IHMust21 s) as [p2' [Hred2' IHs2]]; eauto; [].
         exists (Colors⁻ gr_Go (p1'; p2') out).
         split; simpl; foldmicro.
         ++ transitivity (Colors⁻ gr_Go (set_Go (OK true) (from_stmt p1); from_stmt p2) out);
            [| transitivity (Colors⁻ gr_Go (p1'; from_stmt p2) out);
            [| transitivity (Colors⁻ gr_Go (p1'; set_Go (OK true) (from_stmt p2)) out)]].
            -- apply micro_microsteps, MseqGoL. now rewM.
            -- now apply microsteps_seq_compat_l.
            -- eapply micro_microsteps, MseqGoR; eauto; now rewM.
            -- now apply microsteps_seq_compat_r.
         ++ rewrite CSunion_true_spec. now right.
    - (* snd (Must p1 E) ≠ Some 0: we do not know if p1 finishes but it does emit s *)
      assert (Hin' : SigSet.In s (fst (Must p1 E))). { revert_all. now repeat destruct_match. }
      edestruct (IHMust11 s) as [p1' [Hred1' IHs1]]; eauto; [].
      exists (Colors⁻ gr_Go (p1'; from_stmt p2) out).
      split; simpl; foldmicro.
      ++ transitivity (Colors⁻ gr_Go (set_Go (OK true) (from_stmt p1); from_stmt p2) out).
         -- apply micro_microsteps, MseqGoL. now rewM.
         -- now apply microsteps_seq_compat_l.
      ++ rewrite CSunion_true_spec. now left.
  + (* Second proof: ∀ s, s ∈ E -> s ∉ (fst (Can⁺  p E)) -> ∃ p', microsteps E ... p' ∧ s⁻ ∈ (to_event p' E)) *)
    intros s ?. simpl; foldstmt. change (val_Go (OK true) gr_KO) with gr_Go.
    destruct_match; [destruct (option_dec NPeano.Nat.eq_dec (snd (Must p1 E)) (Some 0)) as [Hk1' | Hk1'] |];
    simpl; try rewrite Hk1'; intros Hin.
    - (* snd (Must p1 E) = Some 0, s ∉ fst (Can⁺ p1 E), and s ∉ fst (Can⁺ p2 E):
         both p1 and p2 are executed and s is not emitted *)
      rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
      edestruct (IHMust12 0) as [p1'' [Hred1 Hk1]]; eauto; [].
      edestruct (IHCan11P s) as [p1' [Hred1' Hevent1]],
                (IHCan21P s) as [p2' [Hred2' Hevent2]]; eauto; [].
      rewrite set_Go_set_input_color in Hred1, Hred1'. rewM in Hred1. rewM in Hred1'.
      destruct (microsteps_confluence (Hcolor gr_Go) Hred1' Hred1) as [p_final [Hred_p1' Hred_p1'']].
      exists (Colors⁻ gr_Go (p_final; p2') out).
      split; simpl; foldmicro.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' (from_stmt p2));
         [| transitivity (ctxt gr_Go p_final (from_stmt p2));
         [| transitivity (ctxt gr_Go p_final (set_Go (OK true) (from_stmt p2)))]]]; unfold ctxt.
         -- apply micro_microsteps, MseqGoL. now rewM.
         -- rewrite set_Go_set_input_color. rewM.
            now apply microsteps_seq_compat_l.
         -- apply microsteps_seq_compat_l, Hred_p1'.
         -- eapply micro_microsteps, MseqGoR; rewM; eauto; [].
            rewrite <- out_le_Black_l, <- Hk1. micro_le.
         -- now apply microsteps_seq_compat_r.
        ++ rewrite CSunion_false_spec. left. split; trivial; [].
           revert Hevent1. apply le_InOK. now apply to_event_microsteps_compat.
    - (* snd (Must p1 E) ≠ Some 0, 0 ∈ Can⁺ p1 E, s ∉ fst (Can⁺ p1 E), and s ∉ fst (Can^⊥ p2 E):
         we do not know if p1 finishes but neither p1 nor p2 can emit s *)
      assert (Hin' : ¬ SigSet.In s (fst (Can⁺ p1 E) ∪ fst (Can^⊥ p2 E))).
      { revert_all. now repeat destruct_match. }
      clear Hin. rename Hin' into Hin.
      rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
      edestruct (IHCan11P s) as [p1' [Hred1 Hevent1]]; eauto; [].
      destruct (IHCan21M s) with gr_KO as [p2' [Hred2 Hevent2]]; eauto; [].
      exists (Colors⁻ gr_Go (p1'; p2') out).
      rewM in Hred2. split; simpl; foldmicro.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' (from_stmt p2))]; unfold ctxt.
         -- apply micro_microsteps, MseqGoL. now rewM.
         -- apply microsteps_seq_compat_l, Hred1.
         -- apply microsteps_seq_compat_r, Hred2.
      ++ rewrite CSunion_false_spec. now left.
    - (* 0 ∉ (Can⁺ p1 E) and s ∉ (Can⁺ p1 E): p1 does not finish and does not emit s *)
      edestruct IHCan11P as [p1' [Hred1' Hevent1]]; eauto; [].
      edestruct IHCan12P as [p1'' [Hred1 HK1]]; eauto; [].
      rewrite set_Go_set_input_color in Hred1, Hred1'. rewM in Hred1. rewM in Hred1'.
      destruct (microsteps_confluence (Hcolor gr_Go) Hred1' Hred1) as [p1_final [Hred_p1' Hred_p1'']].
      exists (Colors⁻ gr_Go (p1_final; dead_stmt KO p2) out).
      split; simpl; foldmicro.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' (from_stmt p2));
         [| transitivity (ctxt gr_Go p1_final (from_stmt p2));
         [| transitivity (ctxt gr_Go p1_final (set_Go (OK false) (from_stmt p2)))]]]; unfold ctxt.
         -- apply micro_microsteps, MseqGoL. now rewM.
         -- rewrite set_Go_set_input_color. rewM.
            apply microsteps_seq_compat_l, Hred1'.
         -- apply microsteps_seq_compat_l, Hred_p1'.
         -- apply micro_microsteps, MseqNoGoR; try (now rewM); [].
            intro Hle. rewrite <- (Mle_out_le _ _ (microsteps_le Hred_p1'')) in Hle.
            apply out2C_le_compat in Hle. rewrite HK1 in Hle. rewrite Cmem_false in *.
            simpl in *. Cfsetdec.
         -- rewrite set_Go_set_input_color. rewM.
            now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
      ++ rewrite CSunion_false_spec. left. split.
         -- revert Hevent1. apply to_event_microsteps_compat in Hred_p1'. apply (le_InOK Hred_p1').
         -- now rewM.
  + (* Third proof: ∀ s, s ∈ E -> s ∉ (fst (Can^⊥ p E)) ->
                    ∀ gr, ∃ p', microsteps E ... p' ∧ s⁻ ∈ (to_event p' E))) *)
    intros s ?. simpl. destruct_match; simpl; intros Hin gr.
    - (* 0 ∈ (Can⁺ p1 E), s ∉ fst (Can^⊥ p1 E), and s ∉ fst (Can^⊥ p2 E):
         both p1 and p2 can be executed and s is not emitted *)
      rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
      assert (Hin2' : ¬ SigSet.In s (fst (Can^⊥ p2 E))) by now destruct (snd (Must p1 E)) as [[| ?] |].
      clear Hin2. rename Hin2' into Hin2.
      destruct (IHCan11M s) with gr_KO as [p1' [Hred1' Hevent1]],
               (IHCan21M s) with gr_KO as [p2' [Hred2' Hevent2]]; auto; [].
      rewrite set_input_color_from_stmt_eq in *.
      exists (Colors⁻ gr (p1'; p2') out).
      split; simpl; foldmicro.
      ++ transitivity (ctxt gr p1' (from_stmt p2)); unfold ctxt.
         -- apply microsteps_seq_compat_l, Hred1'.
         -- apply microsteps_seq_compat_r, Hred2'.
      ++ rewrite CSunion_false_spec. now left.
    - (* 0 ∉ (Can⁺ p1 E) and s ∉ (Can⁺ p1 E): p1 does not finish and does not emit s *)
      destruct (IHCan11M s) with gr_KO as [p1' [Hred1' Hevent1]],
               (IHCan12M gr_KO) as [p1'' [Hred1 HK1]]; auto; [].
      rewrite set_input_color_from_stmt_eq in *.
      assert (Hcolor' : valid_coloring E (from_stmt p1)) by now apply from_stmt_invariant.
      destruct (microsteps_confluence Hcolor' Hred1' Hred1) as [p1_final [Hred_p1' Hred_p1'']].
      exists (Colors⁻ gr (p1_final; dead_stmt KO p2) out).
      split; simpl; foldmicro.
      ++ transitivity (ctxt gr p1' (from_stmt p2));
         [| transitivity (ctxt gr p1_final (from_stmt p2));
         [| transitivity (ctxt gr p1_final (set_Go (OK false) (from_stmt p2)))]]; unfold ctxt.
         -- apply microsteps_seq_compat_l, Hred1'.
         -- apply microsteps_seq_compat_l, Hred_p1'.
         -- apply micro_microsteps, MseqNoGoR; try (now rewM); [].
            intro Habs. rewrite <- (Mle_out_le _ _ (microsteps_le Hred_p1'')) in Habs.
            apply out2C_le_compat in Habs. rewrite HK1 in Habs. rewrite Cmem_false in *.
            simpl in *. Cfsetdec.
         -- rewrite Microstate.set_Go_set_input_color. rewM.
            now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
      ++ rewrite CSunion_false_spec. left. rewM. split; auto; [].
         revert Hevent1. apply to_event_microsteps_compat in Hred_p1'. apply (le_InOK Hred_p1').
  + (* Fourth proof: ∀ k, snd (Must p E) = k -> ∃ p', microsteps E ... p' ∧ get_output_color p' =  Black k *)
    destruct (option_dec NPeano.Nat.eq_dec (snd (Must p1 E)) (Some 0)) as [Hk1' | Hk1'];
    try rewrite Hk1'; simpl; subst; intros k Hk.
    - (* snd (Must p1 E) = Some 0, snd (Must p1 E) = Some k: the return code must be k *)
      edestruct (IHMust12 0) as [p1' [Hred1 Hk1]],
                (IHMust22 k) as [p2' [Hred2 Hk2]]; eauto; [].
      exists (Colors⁻ gr_Go (p1'; p2') (Black k)).
      split; try reflexivity; [].
      transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go p1' (from_stmt p2));
      [| transitivity (ctxt gr_Go p1' (set_Go (OK true) (from_stmt p2)));
      [| transitivity (ctxt gr_Go p1' p2')]]]; unfold ctxt.
      ++ apply micro_microsteps, MseqGoL. now rewM.
      ++ now apply microsteps_seq_compat_l, Hred1.
      ++ eapply micro_microsteps, MseqGoR; eauto; now rewM.
      ++ now apply microsteps_seq_compat_r, Hred2.
      ++ setoid_replace (Black k) with (SEQrestrict (get_output_color p1') ∪ get_output_color p2')
           by (rewrite Hk1, Hk2; simpl; split; trivial; intro; Cfsetdec).
         apply seq_transmit_output.
         apply out_union_le_compat; try (micro_le || f_equiv; micro_le); [].
         rewrite Hk1. simpl. constructor.
    - (* snd (Must p1 E) ≠ Some 0: p2 cannot be executed and the return code must be (S k) *)
      assert (Hk' : snd (Must p1 E) = Some k). { revert Hk. repeat destruct_match; intuition congruence. }
      clear Hk. rename Hk' into Hk.
      edestruct (IHMust12 k) as [p1'_Must [Hred1_Must Hk1]]; eauto; [].
      destruct IHCan12P as [p1'_Can [Hred1_Can Hsub]].
      rewrite Must_Can_snd in Hsub; eauto; [].
      assert (Hvalid : valid_coloring E (set_Go (OK true) (from_stmt p1))).
      { apply valid_coloring_Ble_Go_compat.
        - rewrite from_stmt_get_Go. now left.
        - now rewrite from_stmt_get_Sel.
        - now apply from_stmt_invariant. }
      destruct (microsteps_confluence Hvalid Hred1_Must Hred1_Can) as [p1' [Hred1'_Must Hred1'_Can]].
      assert (Hout_p1' : out_eq (get_output_color p1') (Black k)).
      { apply microsteps_le, Mle_out_le in Hred1'_Must. apply microsteps_le, Mle_out_le in Hred1'_Can.
        rewrite Hk1 in Hred1'_Must. apply out2C_le_compat in Hred1'_Can. rewrite Hsub in Hred1'_Can.
        destruct (get_output_color p1'); cbn in Hred1'_Must, Hred1'_Can |- *; auto. }
      exists (Colors⁻ gr_Go (p1'; dead_stmt KO p2) (Black k)).
      split; try reflexivity; [].
      transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go p1'_Must (from_stmt p2));
      [| transitivity (ctxt gr_Go p1' (from_stmt p2));
      [| transitivity (ctxt gr_Go p1' (set_Go (OK false) (from_stmt p2)));
      [| transitivity (ctxt gr_Go p1' (dead_stmt KO p2))]]]]; unfold ctxt.
      -- apply micro_microsteps, MseqGoL. now rewM.
      -- now apply microsteps_seq_compat_l, Hred1_Must.
      -- now apply microsteps_seq_compat_l, Hred1'_Must.
      -- apply micro_microsteps, MseqNoGoR; try (now rewM); [].
         rewrite Hout_p1'. simpl. congruence.
      -- rewrite set_Go_set_input_color. rewM.
         now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
      -- assert (k ≠ 0) by congruence.
         setoid_replace (Black k) with (SEQrestrict (Black k) ∪ White ∅)
           by (destruct k; simpl; tauto || split; trivial; intro; Cfsetdec).
         rewrite <- Hout_p1', <- (dead_stmt_output_color KO p2).
         apply seq_transmit_output.
         apply out_union_le_compat; try (f_equiv; etransitivity; micro_le) || (rewM; constructor); [].
         erewrite <- set_input_color_output_color.
         eapply Mle_out_le, microsteps_le, microsteps_dead_from_stmt; eauto.
  + (* Fifth proof: (∃ p', microsteps E ... p' ∧ C.Subset (out2C (get_output_color p')) (snd (Can⁺ p E))) *)
    repeat destruct_match; simpl.
    - (* snd (Must p1 E) = Some 0 *)
      edestruct (IHMust12 0) as [p1'' [Hred1 Hk1]],
                IHCan12P as [p1''' [Hred1' HK1'']],
                IHCan22P as [p2' [Hred2 HK2]]; eauto; [].
      (* We need to combine the info on p1 about Maust and Can hence the use of confluence
         (even though the term is the same: we simply have a weak statement) *)
      assert (Hvalid : valid_coloring E (set_Go (OK true) (from_stmt p1))).
      { apply valid_coloring_Ble_Go_compat; try (try left; now rewM); [].
        now apply from_stmt_invariant. }
      destruct (microsteps_confluence Hvalid Hred1 Hred1') as [p1' [Hred1_step2 ?]].
      assert (Hk1' : out_eq (get_output_color p1') (Black 0)).
      { rewrite <- out_le_Black_l, <- Hk1. micro_le. }
      exists (Colors⁻ gr_Go (p1'; p2') (get_output_color p2')).
      split; cbn -[out_le union].
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
         [| transitivity (ctxt gr_Go p1'' (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' (set_Go (OK true) (from_stmt p2)));
         [| transitivity (ctxt gr_Go p1' p2')]]]]; unfold ctxt.
         -- apply micro_microsteps, MseqGoL. now rewM.
         -- now apply microsteps_seq_compat_l, Hred1.
         -- now apply microsteps_seq_compat_l, Hred1_step2.
         -- eapply micro_microsteps, MseqGoR; eauto; now rewM.
         -- now apply microsteps_seq_compat_r, Hred2.
         -- setoid_replace (get_output_color p2')
              with (SEQrestrict (get_output_color p1') ∪ get_output_color p2')
              by now rewrite Hk1', out_union_empty_l.
            apply seq_transmit_output. subst.
            apply out_union_le_compat;
              try micro_le || (f_equiv; transitivity (get_output_color p1''); micro_le); [].
            rewrite Hk1'. simpl. constructor.
      ++ assert (C.Subset (out2C (get_output_color p1')) (snd (Can⁺ p1 E))).
         -- etransitivity; eauto; []. f_equiv. eapply Mle_out_le, microsteps_le; eauto.
         -- rewrite Hk1' in *. destruct (get_output_color p2'); simpl in *; Cfsetdec.
    - (* Absurd case: snd (Must p1 E) = Some (S k) (hence Can⁺ p1 E = { S k }) but also 0 ∈ (Can⁺ p1 E) *)
      match goal with | H : snd (Must ?p ?E) = Some ?k |- _ => apply Must_Can_snd in H; rewrite H in * end.
      rewrite C.mem_spec, C.singleton_spec in *. discriminate.
    - (* snd (Must p1 E) = None and 0 ∈ Can⁺ p1 E: p2 can be executed but does not have to *)
      edestruct IHCan12P as [p1' [Hred1 HK1]],
                (IHCan22M gr_KO) as [p2' [Hred2 HK2]]; eauto; [].
      exists (Colors⁻ gr_Go (p1'; p2') (SEQrestrict (get_output_color p1') ∪ get_output_color p2')).
      split; foldmicro.
      ** transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' p2')]]; unfold ctxt.
         ++ apply micro_microsteps, MseqGoL. now rewM.
         ++ now apply microsteps_seq_compat_l, Hred1.
         ++ rewM in Hred2. apply microsteps_seq_compat_r, Hred2.
         ++ apply seq_transmit_output. rewrite Heqout.
            apply out_union_le_compat; try micro_le || (f_equiv; micro_le); [].
            assert (Hp2' : exists K, out_eq (get_output_color p2') (White K)).
            { destruct (get_output_color p2') as [k |] eqn:Hcase; eauto; [].
              assert (Hvalid : valid_coloring E p2').
              { eapply valid_coloring_microsteps_inductive; eauto; [].
                rewM. now apply from_stmt_invariant. }
              assert (Heq : out_eq (get_output_color p2') (Black k)) by now cong.
              assert (Hexec := valid_coloring_Black_is_exec _ Hvalid Heq).
              rewrite <- (is_exec_microsteps_preservation Hred2) in Hexec.
              exfalso. revert Hexec. rewM. apply from_stmt_not_is_exec. }
            destruct Hp2' as [? Heq]. rewrite Heq. constructor.
      ** transitivity (out2C (SEQrestrict (get_output_color p1')) ∪ out2C (get_output_color p2')).
         ++ apply out2C_union_le.
         ++ assert (Hle1 := out2C_SEQrestrict (get_output_color p1')).
            Cfsetdec.
    - (* 0 ∉ (Can⁺ p1 E): p1 does not finish so p2 cannot start *)
      destruct IHCan12P as [p1' [Hred1 HK1]].
      exists (Colors⁻ gr_Go (p1'; dead_stmt KO p2) (SEQrestrict (get_output_color p1'))).
      split; simpl; foldmicro.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' (from_stmt p2));
         [| transitivity (ctxt gr_Go p1' (set_Go (OK false) (from_stmt p2)));
         [| transitivity (ctxt gr_Go p1' (dead_stmt KO p2))]]]; unfold ctxt.
         -- apply micro_microsteps, MseqGoL. now rewM.
         -- now apply microsteps_seq_compat_l, Hred1.
         -- apply micro_microsteps, MseqNoGoR; try (now rewM); [].
            match goal with | H : C.mem _ _ = false |- _ => rename H into Hcan end.
            rewrite Cmem_false in Hcan. intro Habs. apply Hcan, HK1.
            clear -Habs. destruct (get_output_color p1'); simpl in *; subst; Cfsetdec.
         -- rewrite set_Go_set_input_color. rewM.
            now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
         -- erewrite Heqout, <- (out_union_empty_r (SEQrestrict (get_output_color p1'))),
                     <- dead_stmt_output_color.
            apply seq_transmit_output.
            apply out_union_le_compat; try (f_equiv; micro_le) || (rewM; constructor); [].
            destruct (from_stmt_colors p2) as [? [? [Heq2 ?]]].
            rewrite Heq2. rewM. simpl. Cfsetdec.
      ++ etransitivity; try apply out2C_SEQrestrict; []. Cfsetdec.
  + (* Sixth proof: ∀ gr, Sel gr = false -> ∃ p', microsteps E ... p' ∧ C.Subset (output p')) (snd (Can⁺ p E)))) *)
    intro gr. destruct_match.
    - (* 0 ∈ (Can⁺ p1 E): p1 can finish so we need to consider both p1 and p2 *)
      destruct (IHCan12M (val_Go (Go gr) gr_KO)) as [p1' [Hred1 Hk1]],
               (IHCan22M gr_KO) as [p2' [Hred2 HK2]]; auto; [].
      exists (Colors⁻ gr (p1'; p2') (SEQrestrict (get_output_color p1') ∪ get_output_color p2')).
      split; foldmicro.
      -- (* I need the reduction for valid_coloring so I assert it first *)
         assert (Hred : microsteps E (ctxt gr (from_stmt p1) (from_stmt p2)) (ctxt gr p1' p2')).
         { transitivity (ctxt gr (set_Go (Go gr) (from_stmt p1)) (from_stmt p2));
           [| transitivity (ctxt gr p1' (from_stmt p2))]; unfold ctxt.
           + transmit (Go gr).
           + rewrite set_Go_set_input_color. rewM.
             apply microsteps_seq_compat_l, Hred1.
           + rewM in Hred2. apply microsteps_seq_compat_r, Hred2. }
         etransitivity; eauto; []. unfold ctxt in *. rewrite Heqout in *.
         apply seq_transmit_output.
         apply out_union_le_compat; [f_equiv; micro_le | micro_le |].
         eapply valid_coloring_seq_out_exclusive, valid_coloring_microsteps_inductive; eauto; [].
         constructor; rewM; auto using SEQ_output_KO; reflexivity || discriminate || now left.
      -- etransitivity; try apply out2C_union_le; [].
         assert (Hle1 := out2C_SEQrestrict (get_output_color p1')).
         simpl snd. repeat destruct_match; Cfsetdec.
    - (* 0 ∉ (Can⁺ p1 E): p1 cannot finish so we do not need to consider p2 *)
      rewrite Cmem_false in *.
      destruct (IHCan12M gr_KO) as [p1' [Hred1 Hk1]]. rewM in Hred1.
      exists (Colors⁻ gr (p1'; dead_stmt KO p2) (SEQrestrict (get_output_color p1'))).
      split; simpl; foldmicro.
      ++ transitivity (ctxt gr p1' (from_stmt p2));
         [| transitivity (ctxt gr p1' (set_Go (OK false) (from_stmt p2)));
         [| transitivity (ctxt gr p1' (dead_stmt KO p2))]]; unfold ctxt.
         -- apply microsteps_seq_compat_l, Hred1.
         -- apply micro_microsteps, MseqNoGoR; try (now rewM); [].
            intro Habs. cut (C.In 0 (snd (Can^⊥ p1 E))); trivial; [].
            apply Hk1. destruct (get_output_color p1'); subst; simpl in *; Cfsetdec.
         -- rewrite set_Go_set_input_color. rewM.
            now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
         -- erewrite Heqout, <- (out_union_empty_r (SEQrestrict (get_output_color p1'))),
                     <- dead_stmt_output_color.
            apply seq_transmit_output.
            apply out_union_le_compat; try (f_equiv; micro_le) || (rewM; constructor); [].
            erewrite <- set_input_color_output_color.
            eapply Mle_out_le, microsteps_le, microsteps_dead_from_stmt; eauto.
      ++ etransitivity; try apply out2C_SEQrestrict; []. Cfsetdec.
* (* p || q *)
  cbn -[union]; foldmicro. inv HE.
  remember (get_output_color (from_stmt p1) ∪ get_output_color (from_stmt p2)) as out.
  pose (ctxt := fun gr p' q' => Colors⁻ gr (p' || q') out).
  edestruct IHp1 as [[IHMust11 [IHCan11P IHCan11M]] [IHMust12 [IHCan12P IHCan12M]]],
            IHp2 as [[IHMust21 [IHCan21P IHCan21M]] [IHMust22 [IHCan22P IHCan22M]]]; eauto; [].
  clear IHp1 IHp2. change (val_Go (OK true) gr_KO) with gr_Go. repeat split.
  + intros s Hin. simpl in Hin. rewrite SigSet.union_spec in Hin.
    destruct (SigSetProp.MP.In_dec s (fst (Must p1 E))) as [Hin1 | Hin1].
    - (* p1 must emit s *)
      edestruct (IHMust11 s) as [p1' [Hred1' IHs1]]; eauto; [].
      exists (Colors⁻ gr_Go (p1' || from_stmt p2) out).
      split; simpl; foldmicro.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2)); unfold ctxt.
         -- apply micro_microsteps, MparGoL. now rewM.
         -- apply microsteps_par_compat_l, Hred1'.
      ++ rewrite CSunion_true_spec. now left.
    - (* Otherwise, p2 must emit s *)
      assert (Hin2 : SigSet.In s (fst (Must p2 E))) by tauto.
      edestruct (IHMust21 s) as [p2' [Hred2' IHs2]]; eauto; [].
      exists (Colors⁻ gr_Go (from_stmt p1 || p2') out).
      split; simpl; foldmicro.
      ++ transitivity (ctxt gr_Go (from_stmt p1) (set_Go (OK true) (from_stmt p2))); unfold ctxt.
         -- apply micro_microsteps, MparGoR. now rewM.
         -- apply microsteps_par_compat_r, Hred2'.
      ++ rewrite CSunion_true_spec. now right.
  + intros s ? Hin. simpl in Hin.
    rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
    edestruct (IHCan11P s) as [p1' [Hred1' Hevent1]],
              (IHCan21P s) as [p2' [Hred2' Hevent2]]; eauto; [].
    exists (Colors⁻ gr_Go (p1' || p2')  out).
    split; simpl; foldmicro.
    - transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go p1' (from_stmt p2));
      [| transitivity (ctxt gr_Go p1' (set_Go (OK true) (from_stmt p2)))]]; unfold ctxt.
      -- apply micro_microsteps, MparGoL. now rewM.
      -- apply microsteps_par_compat_l, Hred1'.
      -- apply micro_microsteps, MparGoR. now rewM.
      -- apply microsteps_par_compat_r, Hred2'.
    - rewrite CSunion_false_spec. now left.
  + intros s HinE Hin gr. simpl in Hin.
    rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
    destruct (IHCan11M s HinE Hin1 gr_KO) as [p1' [Hred1' Hevent1]],
             (IHCan21M s HinE Hin2 gr_KO) as [p2' [Hred2' Hevent2]]; eauto; [].
    rewM in Hred1'. rewM in Hred2'.
    exists (Colors⁻ gr (p1' || p2') out).
    split; simpl; foldmicro.
    - transitivity (ctxt gr p1' (from_stmt p2)).
      -- apply microsteps_par_compat_l, Hred1'.
      -- apply microsteps_par_compat_r, Hred2'.
    - rewrite CSunion_false_spec. now left.
  + intros ? Hk. simpl in Hk.
    rewrite option_map2_Some in Hk. destruct Hk as [k1 [k2 [Hk1 [Hk2 ?]]]]. subst k.
    edestruct IHMust12 as [p1' [Hred1' Hevent1]],
              IHMust22 as [p2' [Hred2' Hevent2]]; eauto; [].
    exists (Colors⁻ gr_Go (p1' || p2') (Black (Nat.max k1 k2))).
    split; cbn -[out_eq]; foldmicro; try reflexivity; [].
    transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
    [| transitivity (ctxt gr_Go p1' (from_stmt p2));
    [| transitivity (ctxt gr_Go p1' (set_Go (OK true) (from_stmt p2)));
    [| transitivity (ctxt gr_Go p1' p2')]]]; unfold ctxt.
    - apply micro_microsteps, MparGoL. now rewM.
    - apply microsteps_par_compat_l, Hred1'.
    - apply micro_microsteps, MparGoR. now rewM.
    - apply microsteps_par_compat_r, Hred2'.
    - assert (Hout : out_eq (synchronize (get_Sel p1') (get_Sel p2')
                                         (get_output_color p1') (get_output_color p2'))
                            (Black (Nat.max k1 k2))).
      { apply microsteps_Sel in Hred1'. apply microsteps_Sel in Hred2'.
        do 2 rewrite <- ?Hred1', <- ?Hred2', ?Hevent1, ?Hevent2. now rewM. }
      rewrite <- Hout, Heqout.
      apply par_transmit_output.
      etransitivity; try (apply synchronize_le_compat; micro_le || reflexivity); [].
      destruct (from_stmt_colors p1) as [pp1 [K1' [Heq1 ?]]],
               (from_stmt_colors p2) as [pp2 [K2' [Heq2 ?]]].
      rewM. rewrite Heq1, Heq2. apply out_union_le_synchronize_White.
  + edestruct IHCan12P as [p1' [Hred1' Hevent1]],
              IHCan22P as [p2' [Hred2' Hevent2]]; eauto; [].
    exists (Colors⁻ gr_Go (p1' || p2') (synchronize (get_Sel p1') (get_Sel p2')
                                                    (get_output_color p1') (get_output_color p2'))).
    split; simpl; foldmicro.
    - transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p1)) (from_stmt p2));
      [| transitivity (ctxt gr_Go p1' (from_stmt p2));
      [| transitivity (ctxt gr_Go p1' (set_Go (OK true) (from_stmt p2)));
      [| transitivity (ctxt gr_Go p1' p2')]]]; unfold ctxt.
      -- apply micro_microsteps, MparGoL. now rewM.
      -- apply microsteps_par_compat_l, Hred1'.
      -- apply micro_microsteps, MparGoR. now rewM.
      -- apply microsteps_par_compat_r, Hred2'.
      -- apply par_transmit_output.
         etransitivity; try (apply synchronize_le_compat; micro_le || reflexivity); [].
         destruct (from_stmt_colors p1) as [pp1 [K1' [Heq1 ?]]],
                  (from_stmt_colors p2) as [pp2 [K2' [Heq2 ?]]].
         rewM. rewrite Heqout, Heq1, Heq2. apply out_union_le_synchronize_White.
    - simpl. rewrite <- Hevent1, <- Hevent2, out2C_max. f_equiv.
      apply microsteps_Sel in Hred1'. apply microsteps_Sel in Hred2'.
      rewrite <- Hred1', <- Hred2'. now rewM.
  + intro gr.
    destruct (IHCan12M gr_KO) as [p1' [Hred1' Hevent1]],
             (IHCan22M gr_KO) as [p2' [Hred2' Hevent2]]; trivial; [].
    rewM in Hred1'. rewM in Hred2'.
    exists (Colors⁻ gr (p1' || p2') (synchronize (get_Sel p1') (get_Sel p2')
                                                 (get_output_color p1') (get_output_color p2'))).
    split; simpl; foldmicro.
    - transitivity (ctxt gr p1' (from_stmt p2));
      [| transitivity (ctxt gr p1' p2')]; unfold ctxt.
      -- apply microsteps_par_compat_l, Hred1'.
      -- apply microsteps_par_compat_r, Hred2'.
      -- apply par_transmit_output.
         etransitivity; try (apply synchronize_le_compat; micro_le || reflexivity); [].
         destruct (from_stmt_colors p1) as [pp1 [K1' [Heq1 ?]]],
                  (from_stmt_colors p2) as [pp2 [K2' [Heq2 ?]]].
         rewM. rewrite Heqout, Heq1, Heq2. apply out_union_le_synchronize_White.
    - rewrite <- Hevent1, <- Hevent2, out2C_max. f_equiv.
      rewrite <- (microsteps_Sel Hred1'), <- (microsteps_Sel Hred2'). now rewM.
* (* p\s *)
  (* The difficulty about this case is that microstate execution must be split in two parts:
     one for setting the value of s and the other to get the value of the s' we consider.
     This means that microstate execution has one starting rule then two context rules:
     - one under [s^⊥ ++ E] to compute the value [v] of [s]
     - one under [s^v ++ E] to compute the rest
     We must then combine them through confluence to get a unique microstate [p_final]
     that contains both information and thus produces the maximal [to_event]. *)
  assert (HdomP : S.dom_eq (s⁺ ++ E) (s⊥ ++ E)) by f_equiv.
  assert (HdomM : S.dom_eq (s⁻ ++ E) (s⊥ ++ E)) by f_equiv.
  assert (Hvalid : valid_dom (s⊥ ++ E) p). { inv HE. revert_all. apply valid_dom_compat; f_equiv. }
  assert (HvalidP : valid_dom (s⁺ ++ E) p) by now rewrite HdomP.
  assert (HvalidM : valid_dom (s⁻ ++ E) p) by now rewrite HdomM.
  assert (HleP : s⊥ ++ E <<= s⁺ ++ E). { f_equiv. now left. }
  assert (HleM : s⊥ ++ E <<= s⁻ ++ E). { f_equiv. now left. }
  assert (Hcolor : forall gr, valid_coloring (s⊥ ++ E) (set_input_color gr (from_stmt p))).
  { intro. apply valid_coloring_input_le_compat.
    - rewM. repeat split; now left.
    - rewM. intro. reflexivity.
    - now apply from_stmt_invariant. }
  assert (HcolorP : forall gr, valid_coloring (s⁺ ++ E) (set_input_color gr (from_stmt p))).
  { intro. eapply valid_coloring_Dom_le_compat; eauto. }
  assert (HcolorM : forall gr, valid_coloring (s⁻ ++ E) (set_input_color gr (from_stmt p))).
  { intro. eapply valid_coloring_Dom_le_compat; eauto. }
  destruct (IHp _ Hvalid) as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]].
  destruct (IHp _ HvalidP) as [[IHMustP1 [IHCanP1P IHCanP1M]] [IHMustP2 [IHCanP2P IHCanP2M]]].
  destruct (IHp _ HvalidM) as [[IHMustM1 [IHCanM1P IHCanM1M]] [IHMustM2 [IHCanM2P IHCanM2M]]].
  clear IHp. simpl; foldmicro. remember (get_output_color (from_stmt p)) as out.
  pose (ctxt := fun gr x => Colors⁻ gr x\s out).
  repeat split.
  + (* First proof: ∀ s, s ∈ (fst (Must p E)) -> ∃ p', microsteps E ... p' ∧ s⁺ ∈ (to_event p' E) *)
    intro s'. repeat destruct_match; intros Hin; simpl in Hin.
    - (* s ∈ Must p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *. rewrite SigSet.remove_spec in Hin. destruct Hin as [Hin Hneq].
      edestruct IHMust1 as [p' [Hred Hs]]; eauto; [].
      edestruct IHMustP1 as [p'' [Hred' Hs']]; eauto; [].
      rewrite set_Go_set_input_color in Hred, Hred'. rewM in Hred. rewM in Hred'.
      destruct (microsteps_confluence (HcolorP gr_Go) (microsteps_Dom_le_compat HleP Hred) Hred')
        as [p_final [Hred_OK ?]].
      exists (Colors⁻ gr_Go p_final\s out).
      split.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p)));
         [| transitivity (ctxt gr_Go p')]; unfold ctxt.
         -- apply micro_microsteps, MsignalGo. now rewM.
         -- rewrite set_Go_set_input_color. rewM.
            apply microsteps_signal_compat, microsteps_Dom_le_compat with (s⊥ ++ E); eauto; [].
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁺ ++ E <<= to_event p_final s⁺ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomP.
         -- now apply to_event_microsteps_compat.
    - (* s ∉ Must p (s⊥ ++ E) but s ∈ Can⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *.
      rewrite SigSet.remove_spec in Hin. destruct Hin as [Hin Hneq].
      edestruct IHMust1 as [p' [Hred Hs]]; eauto; [].
      exists (Colors⁻ gr_Go p'\s out).
      split.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p))); unfold ctxt.
         -- apply micro_microsteps, MsignalGo. now rewM.
         -- apply microsteps_signal_compat. rewM.
            eapply microsteps_Dom_le_compat; [| eassumption].
            f_equiv. now left.
      ++ simpl. now rewrite update_other.
    - (* s ∉ Can⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin. destruct Hin as [Hin Hneq].
      edestruct IHCan1P as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now left); [].
      edestruct IHMustM1 as [p'' [Hred' Hs']]; eauto; [].
      rewrite set_Go_set_input_color in Hred, Hred'. rewM in Hred. rewM in Hred'.
      destruct (microsteps_confluence (HcolorM gr_Go) (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK ?]].
      exists (Colors⁻ gr_Go p_final\s out).
      split.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p)));
         [| transitivity (ctxt gr_Go p')]; unfold ctxt.
         -- apply micro_microsteps, MsignalGo. now rewM.
         -- rewrite set_Go_set_input_color. rewM.
            apply microsteps_signal_compat, microsteps_Dom_le_compat with (s⊥ ++ E); eauto; [].
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁻ ++ E <<= to_event p_final s⁻ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomM.
         -- now apply to_event_microsteps_compat.
  + (* Second proof: ∀ s, s ∈ E -> s ∉ (fst (Can⁺  p E)) -> ∃ p', microsteps E ... p' ∧ s⁻ ∈ (to_event p' E)) *)
    intros s' HinE. repeat destruct_match; intros Hin; simpl in Hin.
    - (* s ∈ Must p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (Can⁺ p s⁺ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHMust1 as [p' [Hred Hs]]; eauto; [].
      edestruct IHCanP1P as [p'' [Hred' Hs']]; eauto; try (simpl; rewrite S.add_In; now right); [].
      rewrite set_Go_set_input_color in Hred, Hred'. rewM in Hred. rewM in Hred'.
      destruct (microsteps_confluence (HcolorP gr_Go) (microsteps_Dom_le_compat HleP Hred) Hred')
        as [p_final [Hred_OK ?]].
      exists (Colors⁻ gr_Go p_final\s out).
      split.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p)));
         [| transitivity (ctxt gr_Go p')]; unfold ctxt.
         -- apply micro_microsteps, MsignalGo. now rewM.
         -- rewrite set_Go_set_input_color. rewM.
            apply microsteps_signal_compat, microsteps_Dom_le_compat with (s⊥ ++ E); eauto; [].
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁺ ++ E <<= to_event p_final s⁺ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomP.
         -- now apply to_event_microsteps_compat.
    - (* s ∉ Must p (s⊥ ++ E) but s ∈ Can⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (Can⁺ p s⊥ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHCan1P as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now right); [].
      exists (Colors⁻ gr_Go p'\s out).
      split.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p))); unfold ctxt.
         -- apply micro_microsteps, MsignalGo. now rewM.
         -- apply microsteps_signal_compat. rewM.
            eapply microsteps_Dom_le_compat; [| eassumption].
            f_equiv. now left.
      ++ simpl. now rewrite update_other.
    - (* s ∉ Can⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (Can⁺ p s⁻ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHCan1P as [p' [Hred Hs]]; (simpl; rewrite S.add_In; now left) || eauto; [].
      edestruct IHCanM1P as [p'' [Hred' Hs']]; eauto; try (simpl; rewrite S.add_In; now right); [].
      rewrite set_Go_set_input_color in Hred, Hred'. rewM in Hred. rewM in Hred'.
      destruct (microsteps_confluence (HcolorM gr_Go) (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK ?]].
      exists (Colors⁻ gr_Go p_final\s out).
      split.
      ++ transitivity (ctxt gr_Go (set_Go (OK true) (from_stmt p)));
         [| transitivity (ctxt gr_Go p')].
         -- apply micro_microsteps, MsignalGo. now rewM.
         -- rewrite set_Go_set_input_color. rewM.
            eapply microsteps_signal_compat, microsteps_Dom_le_compat; [| eassumption].
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁻ ++ E <<= to_event p_final s⁻ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomM.
         -- now apply to_event_microsteps_compat.
  + (* Third proof: ∀ s, s ∈ E -> s ∉ (fst (Can^⊥ p E)) ->
                    ∀ gr, Sel gr = false -> ∃ p', microsteps E ... p' ∧ s⁻ ∈ (to_event p' E))) *)
    intros s' HinE. repeat destruct_match; intros Hin gr; simpl in Hin.
    - (* s ∈ Must p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (Can^⊥ p s⊥ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      assert (Hin' : ¬ SigSet.In s' (fst (Can^⊥ p s⁺ ++ E))).
      { intro Hgoal. apply Hin. revert Hgoal. generalize s'.
        apply Can_le_compat_fst; simpl; trivial. f_equiv. now left. }
      edestruct IHCan1M as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now right); [].
      exists (Colors⁻ gr p'\s out).
      split.
      ++ transitivity (Colors⁻ gr (set_Go (Go gr) (from_stmt p))\s out).
         -- transmit (Go gr).
         -- apply microsteps_signal_compat. rewM. rewrite set_Go_set_input_color.
            eapply microsteps_Dom_le_compat; [| eassumption]. f_equiv. now left.
      ++ simpl. now rewrite update_other.
    - (* s ∉ Must p (s⊥ ++ E) but s ∈ Can⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (Can^⊥ p s⊥ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHCan1M as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now right); [].
      exists (Colors⁻ gr p'\s out).
      split.
      ++ transitivity (Colors⁻ gr (set_Go (Go gr) (from_stmt p))\s out).
         -- transmit (Go gr).
         -- apply microsteps_signal_compat. rewM. rewrite set_Go_set_input_color.
            apply microsteps_Dom_le_compat with (s⊥ ++ E); eauto; []. f_equiv. now left.
      ++ simpl. now rewrite update_other.
    - (* s ∉ Can⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (Can^⊥ p s⁻ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHCan1M as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now left); [].
      edestruct IHCanM1M as [p'' [Hred' Hs']]; eauto; try (simpl; rewrite S.add_In; now right); [].
      assert (Hcolor' : valid_coloring (s⁻ ++ E) (set_input_color (val_Go (Go gr) gr_KO) (from_stmt p))).
      { apply valid_coloring_input_le_compat.
        - rewM. destruct gr; simpl in *; compute; intuition.
        - rewM. intro. reflexivity.
        - now apply from_stmt_invariant. }
      edestruct (microsteps_confluence Hcolor' (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      exists (Colors⁻ gr p_final\s (get_output_color p_final)).
      split.
      ++ transitivity (Colors⁻ gr (set_Go (Go gr) (from_stmt p))\s out);
         [| transitivity (Colors⁻ gr p'\s out);
         [| transitivity (Colors⁻ gr p_final\s out)]].
         -- transmit (Go gr).
         -- apply microsteps_signal_compat. rewrite set_Go_set_input_color. rewM.
            eapply microsteps_Dom_le_compat; [| eassumption]. f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- destruct_output Hout; try (now rewrite Hout); [].
            apply micro_microsteps, MsignalE.
            rewrite out_lt_le_and_neq. split; trivial; []. subst.
            transitivity (get_output_color p''); micro_le.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁻ ++ E <<= to_event p_final s⁻ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomM.
         -- now apply to_event_microsteps_compat.
  + (* Fourth proof: ∀ k, snd (Must p E) = Some k -> ∃ p', microsteps E ... p' ∧ out p' = Black k *)
    intro k. repeat destruct_match; intro Hin; simpl in Hin.
    - (* s ∈ Must p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *.
      edestruct IHMust1 as [p' [Hred Hs]],
                IHMustP2 as [p'' [Hred' Hk]]; eauto; [].
      rewrite set_Go_set_input_color in Hred, Hred'. rewM in Hred. rewM in Hred'.
      destruct (microsteps_confluence (HcolorP gr_Go) (microsteps_Dom_le_compat HleP Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      assert (Hout_final : out_eq (get_output_color p_final) (Black k)).
      { eapply out_le_Black_l. rewrite <- Hk. eapply Mle_out_le, microsteps_le; eauto. }
      exists (Colors⁻ gr_Go p_final\s (get_output_color p_final)).
      split; trivial; [].
      transitivity (Colors⁻ gr_Go (set_Go (OK true) (from_stmt p))\s out);
      [| transitivity (Colors⁻ gr_Go p'\s out);
      [| transitivity (Colors⁻ gr_Go p_final\s out)]].
      -- apply micro_microsteps, MsignalGo. now rewM.
      -- rewrite set_Go_set_input_color. rewM.
         eapply microsteps_signal_compat, microsteps_Dom_le_compat; [| eassumption].
         f_equiv. now left.
      -- apply microsteps_signal_compat. rewM. apply Hred_OK.
      -- apply signal_transmit_output. rewrite Heqout.
         transitivity (get_output_color p'); micro_le.
    - (* s ∉ Must p (s⊥ ++ E) but s ∈ Can⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case is absurd: if snd (Must p E) = Some k, the symbolic execution of Must was never stuck
         so that the set of emitted signals computed by Must and Can must be the same. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *.
      apply snd_Must_Some_fst_eq in Hin. now rewrite Hin in *.
    - (* s ∉ Can⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *.
      edestruct IHCan1P as [p' [Hred Hs]]; (simpl; rewrite S.add_In; now left) || eauto; [].
      edestruct IHMustM2 as [p'' [Hred' Hk]]; eauto; [].
      rewrite set_Go_set_input_color in Hred, Hred'. rewM in Hred. rewM in Hred'.
      destruct (microsteps_confluence (HcolorM gr_Go) (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      assert (Hout_final : out_eq (get_output_color p_final) (Black k)).
      { eapply out_le_Black_l. rewrite <- Hk. eapply Mle_out_le, microsteps_le; eauto. }
      exists (Colors⁻ gr_Go p_final\s (get_output_color p_final)).
      split; trivial; [].
      transitivity (Colors⁻ gr_Go (set_Go (OK true) (from_stmt p))\s out);
      [| transitivity (Colors⁻ gr_Go p'\s out);
      [| transitivity (Colors⁻ gr_Go p_final\s out)]].
      -- apply micro_microsteps, MsignalGo. now rewM.
      -- rewrite set_Go_set_input_color. rewM.
         eapply microsteps_signal_compat, microsteps_Dom_le_compat; [| eassumption].
         f_equiv. now left.
      -- apply microsteps_signal_compat. rewM. apply Hred_OK.
      -- apply signal_transmit_output. rewrite Heqout.
         transitivity (get_output_color p'); micro_le.
  + (* Fifth proof: ∀ m, ∃ p', microsteps E ... p' ∧ C.eq (out p') (Can⁺ p E) *)
    repeat destruct_match.
    - (* s ∈ Must p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *.
      edestruct IHMust1 as [p' [Hred Hs]]; eauto; [].
      edestruct IHCanP2P as [p'' [Hred' Hk]]; eauto; [].
      rewrite set_Go_set_input_color in Hred, Hred'. rewM in Hred. rewM in Hred'.
      destruct (microsteps_confluence (HcolorP gr_Go) (microsteps_Dom_le_compat HleP Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      exists (Colors⁻ gr_Go p_final\s (get_output_color p_final)).
      split.
      ++ transitivity (Colors⁻ gr_Go (set_Go (OK true) (from_stmt p))\s out);
         [| transitivity (Colors⁻ gr_Go p'\s out);
         [| transitivity (Colors⁻ gr_Go p_final\s out)]].
         -- apply micro_microsteps, MsignalGo. now rewM.
         -- rewrite set_Go_set_input_color. rewM.
            eapply microsteps_signal_compat, microsteps_Dom_le_compat; [| eassumption].
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- apply signal_transmit_output. rewrite Heqout.
            transitivity (get_output_color p'); micro_le.
      ++ simpl. etransitivity; [| eassumption]. f_equiv. micro_le.
    - (* s ∉ Must p (s⊥ ++ E) but s ∈ Can⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      edestruct IHCan2P as [p' [Hred Hk]]; eauto; [].
      exists (Colors⁻ gr_Go p'\s (get_output_color p')).
      split; trivial; [].
      transitivity (Colors⁻ gr_Go (set_Go (OK true) (from_stmt p))\s out);
      [| transitivity (Colors⁻ gr_Go p'\s out)].
      -- apply micro_microsteps, MsignalGo. now rewM.
      -- eapply microsteps_signal_compat, microsteps_Dom_le_compat; [| eassumption].
         f_equiv. now left.
      -- apply signal_transmit_output. rewrite Heqout. micro_le.
    - (* s ∉ Can⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *.
      edestruct (IHCan1P s) as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now left); [].
      edestruct IHCanM2P as [p'' [Hred' Hk]]; eauto; [].
      rewrite set_Go_set_input_color in Hred, Hred'. rewM in Hred. rewM in Hred'.
      destruct (microsteps_confluence (HcolorM gr_Go) (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      exists (Colors⁻ gr_Go p_final\s (get_output_color p_final)).
      split.
      ++ transitivity (Colors⁻ gr_Go (set_Go (OK true) (from_stmt p))\s out);
         [| transitivity (Colors⁻ gr_Go p'\s out);
         [| transitivity (Colors⁻ gr_Go p_final\s out)]].
         -- apply micro_microsteps, MsignalGo. now rewM.
         -- rewrite set_Go_set_input_color. rewM.
            eapply microsteps_signal_compat, microsteps_Dom_le_compat; [| eassumption].
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- apply signal_transmit_output. rewrite Heqout.
            transitivity (get_output_color p'); micro_le.
      ++ simpl. etransitivity; [| eassumption]. f_equiv. micro_le.
  + (* Sixth proof: ∀ gr, Sel gr = false -> ∃ p', microsteps E ... p' ∧ C.Subset (output p')) (snd (Can⁺ p E)))) *)
    intro gr. repeat destruct_match.
    - (* s ∈ Must p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *.
      destruct (IHCan2M (val_Go (Go gr) gr_KO)) as [p' [Hred' Hk]]; trivial; [].
      exists (Colors⁻ gr p'\s (get_output_color p')).
      split; trivial; [].
      transitivity (Colors⁻ gr (set_Go (Go gr) (from_stmt p))\s out);
      [| transitivity (Colors⁻ gr p'\s out)].
      -- transmit (Go gr).
      -- rewrite set_Go_set_input_color. rewM.
         eapply microsteps_signal_compat, microsteps_Dom_le_compat; [| eassumption].
         f_equiv; now left.
      -- apply signal_transmit_output. rewrite Heqout. micro_le.
    - (* s ∉ Must p (s⊥ ++ E) but s ∈ Can^⊥ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      destruct (IHCan2M (val_Go (Go gr) gr_KO)) as [p' [Hred Hk]]; trivial; [].
      exists (Colors⁻ gr p'\s (get_output_color p')).
      split; trivial; [].
      transitivity (Colors⁻ gr (set_Go (Go gr) (from_stmt p))\s out);
      [| transitivity (Colors⁻ gr p'\s out)].
      -- transmit (Go gr).
      -- rewrite set_Go_set_input_color. rewM.
         eapply microsteps_signal_compat, microsteps_Dom_le_compat; [| eassumption].
         f_equiv; now left.
      -- apply signal_transmit_output. rewrite Heqout. micro_le.
    - (* s ∉ Can^⊥ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *.
      assert (Hcolor' : valid_coloring (s⁻ ++ E) (set_input_color (val_Go (Go gr) gr_KO) (from_stmt p))).
      { apply valid_coloring_input_le_compat.
        - rewM. compute; intuition.
        - rewM. intro. reflexivity.
        - now apply from_stmt_invariant. }
      destruct (IHCan1M s) with (val_Go (Go gr) gr_KO) as [p' [Hred Hs]];
        trivial; try (simpl; rewrite S.add_In; now left); [].
      destruct (IHCanM2M (val_Go (Go gr) gr_KO)) as [p'' [Hred' Hk]]; trivial; [].
      destruct (microsteps_confluence Hcolor' (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      exists (Colors⁻ gr p_final\s (get_output_color p_final)).
      split; simpl; foldmicro.
      ++ transitivity (Colors⁻ gr (set_Go (Go gr) (from_stmt p))\s out);
         [| transitivity (Colors⁻ gr p'\s out);
         [| transitivity (Colors⁻ gr p_final\s out)]].
         -- transmit (Go gr).
         -- rewrite set_Go_set_input_color. rewM.
            eapply microsteps_signal_compat, microsteps_Dom_le_compat; [| eassumption].
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- apply signal_transmit_output. rewrite Heqout.
            transitivity (get_output_color p'); micro_le.
      ++ simpl. etransitivity; [| eassumption]. f_equiv. micro_le.
Qed.

Corollary Must_to_event_start_fst : forall p E, valid_dom E p ->
  ∀ s, s ∈ (fst (Must p E)) ->
    ∃ p', microsteps E (set_Go (OK true) (from_stmt p)) p' ∧ s⁺ ∈ (to_event p' E).
Proof. intros. now apply Must_Can_to_event_start. Qed.

Corollary Must_to_event_start_snd : forall p E, valid_dom E p ->
  ∀ k, snd (Must p E) = Some k ->
       ∃ p', microsteps E (set_Go (OK true) (from_stmt p)) p'
                                    ∧ out_eq (get_output_color p') (Black k).
Proof. intros. now apply Must_Can_to_event_start. Qed.

Corollary Can_true_to_event_start_fst : forall p E, valid_dom E p ->
  ∀ s, s ∈ E -> s ∉ (fst (Can⁺ p E)) ->
       ∃ p', microsteps E (set_Go (OK true) (from_stmt p)) p' ∧ s⁻ ∈ (to_event p' E).
Proof. intros p E Hp s Hs Hcan. now apply (proj1 (proj2 (proj1 (Must_Can_to_event_start p E Hp)))). Qed.

Corollary Can_false_to_event_start_fst : forall p E, valid_dom E p ->
  ∀ s, s ∈ E -> s ∉ (fst (Can^⊥ p E)) ->
  ∀ gr, ∃ p', microsteps E (set_input_color gr (from_stmt p)) p' ∧ s⁻ ∈ (to_event p' E).
Proof. intros p E Hp s Hs Hcan. now apply (proj2 (proj2 (proj1 (Must_Can_to_event_start p E Hp)))). Qed.

Corollary Can_true_to_event_start_snd : forall p E, valid_dom E p ->
  ∃ p', microsteps E (set_Go (OK true) (from_stmt p)) p'
      ∧ C.Subset (out2C (get_output_color p')) (snd (Can⁺ p E)).
Proof. intros. now apply Must_Can_to_event_start. Qed.

Corollary Can_false_to_event_start_snd : forall p E, valid_dom E p ->
  ∀ gr, ∃ p', microsteps E (set_input_color gr (from_stmt p)) p'
              ∧ C.Subset (out2C (get_output_color p')) (snd (Can^⊥ p E)).
Proof. intros p E Hp gr. apply (proj2 (proj2 (proj2 (Must_Can_to_event_start p E Hp)))). Qed.

(** ***  For resume rules  **)

(** This theorem is the same as the previous one, but for active states rather than inert statements. *)
Theorem Must_Can_to_event_resume : forall p E,
  (** If the environment [E] declares all signals of the active state [p] *)
  valid_dom E (base p) ->
  (** then we have the following facts: *)

  (** (1) any signal that must be emitted is indeed emitted after enough microsteps of executing [p] *)
    ((∀ s, s ∈ (fst (sMust p E)) -> ∃ p', microsteps E (set_input_color gr_Res (from_state p)) p'
                                          ∧ s⁺ ∈ (to_event p' E))
  (** (2) any signal that cannot be emitted is indeed not emitted after enough microsteps of executing [p] *)
  ∧ (∀ s, s ∈ E -> s ∉ (fst (sCan⁺ p E)) -> ∃ p', microsteps E (set_input_color gr_Res (from_state p)) p'
                                                      ∧ s⁻ ∈ (to_event p' E))
  (** (3) any signal that can never be emitted is indeed not emitted no matter what the input color is *)
  ∧ (∀ s, s ∈ E -> s ∉ (fst (sCan^⊥ p E)) ->
     ∀ gr, Go gr = OK false ->
           ∃ p', microsteps E (set_input_color gr (from_state p)) p' ∧ s⁻ ∈ (to_event p' E)))
  (** (4) if the return code must be [k], then it is indeed [k] after enough microsteps of executing [p] *)
  ∧((∀ k, snd (sMust p E) = Some k -> ∃ p', microsteps E (set_input_color gr_Res (from_state p)) p'
                                            ∧ out_eq (get_output_color p') (Black k))
  (** (5) if the return code can be [K], then the actual values are a subset of [K] after enough microsteps *)
  ∧ (∃ p', microsteps E (set_input_color gr_Res (from_state p)) p'
           ∧ C.Subset (out2C (get_output_color p')) (snd (sCan⁺ p E)))
  (** (6) if the return code is always within [K],
          then the actual values are a subset of [K] after enough microsteps no matter what the input color is *)
  ∧ (∀ gr, Go gr = OK false ->
           ∃ p', microsteps E (set_input_color gr (from_state p)) p'
                 ∧ C.Subset (out2C (get_output_color p')) (snd (sCan^⊥ p E)))).
Proof.
assert (H10 : 1 ≠ 0) by discriminate.
intro p. induction p; intros E HE; foldstmt; nb_goals 13.
* (* § *)
  repeat split; simpl; foldmicro.
  + intros s Hin.
    SSfsetdec.
  + intros s Hin _.
    exists (Colors⁺ gr_Res pause (Black 0 )).
    simpl. split.
    - apply micro_microsteps. constructor; trivial; simpl; Cfsetdec.
    - now rewrite S.constant_Some.
  + intros s Hin _ gr Hgo.
    exists (Colors⁺ gr pause (White (C.add 0 (C.singleton 1)))).
    simpl. split.
    - eauto.
    - now rewrite S.constant_Some.
  + intros k Hk.
    exists (Colors⁺ gr_Res pause (Black 0)).
    simpl. split.
    - apply micro_microsteps. constructor; trivial; simpl; Cfsetdec.
    - now inv Hk.
  + exists (Colors⁺ gr_Res pause (Black 0)).
    simpl. split.
    - apply micro_microsteps. constructor; trivial; simpl; Cfsetdec.
    - Cfsetdec.
  + intros gr Hgo. exists (Colors⁺ gr pause (White (C.singleton 0))).
    simpl. split.
    - setoid_replace (C.singleton 0) with (C.remove 1 (C.add 0 (C.singleton 1)))
        by (intro; Cfsetdec).
      apply micro_microsteps. constructor; simpl; (now subst) || Cfsetdec.
    - reflexivity.
* (* awimm s *)
  inv HE. repeat split.
  + intros s' Hin.
    simpl in Hin. destruct (S.find s E) as [[[|] |] |]; SSfsetdec.
  + intros s' Hin _.
    eexists. split; try reflexivity; [].
    simpl. now rewrite S.constant_Some.
  + intros s' Hin _ gr Hgr.
    eexists. split; try reflexivity; [].
    simpl. now rewrite S.constant_Some.
  + intros k Hk. simpl in Hk.
    revert_one inset. intros [[[|] |] Hs]; rewrite Hs in *; try discriminate; nb_goals 2.
    - exists (Colors⁺ gr_Res (awimm s) (Black 0)).
      inv Hk. split; try reflexivity; [].
      apply micro_microsteps. constructor; trivial; nb_goals 2.
      -- now right.
      -- simpl. Cfsetdec.
    - exists (Colors⁺ gr_Res (awimm s) (Black 1)).
      inv Hk. split; try reflexivity; [].
      apply micro_microsteps. constructor; trivial; nb_goals 2.
      -- now right.
      -- simpl. Cfsetdec.
  + revert_one inset. intros [[[|] |] Hs]; simpl; rewrite Hs; simpl.
    - exists (Colors⁺ gr_Res (awimm s) (Black 0)).
      simpl. split; try Cfsetdec; [].
      apply micro_microsteps. constructor; trivial; nb_goals 2.
      -- now right.
      -- simpl. Cfsetdec.
    - exists (Colors⁺ gr_Res (awimm s) (Black 1)).
      simpl. split; try Cfsetdec; [].
      apply micro_microsteps. constructor; trivial; nb_goals 2.
      -- now right.
      -- simpl. Cfsetdec.
    - eexists; split; reflexivity.
  + intros gr Hgo.
    destruct (not_exec_dec true gr); [| revert_one inset; intros [[[|] |] Hs];
    simpl; rewrite Hs; simpl].
    - exists (Colors⁺ gr (awimm s) (White ∅)). split.
      ++ eright.
         -- constructor; tauto || Cfsetdec.
         -- setoid_replace ∅ with (C.remove 1 (C.remove 0 (C.add 0 (C.singleton 1))))
              by (intro; Cfsetdec).
            apply micro_microsteps. constructor; tauto || Cfsetdec.
      ++ simpl. Cfsetdec.
    - exists (Colors⁺ gr (awimm s) (White (C.singleton 0))). split; try reflexivity; [].
      setoid_replace (C.singleton 0) with (C.remove 1 (C.add 0 (C.singleton 1))) by (intro; Cfsetdec).
      apply micro_microsteps. constructor; tauto || Cfsetdec || eexists; eauto.
    - exists (Colors⁺ gr (awimm s) (White (C.singleton 1))). split; try reflexivity; [].
      setoid_replace (C.singleton 1) with (C.remove 0 (C.add 0 (C.singleton 1))) at 2 by (intro; Cfsetdec).
      apply micro_microsteps. constructor; tauto || Cfsetdec || eexists; eauto.
    - eexists; split; reflexivity || Cfsetdec.
* (* { p } *)
  inv HE. destruct (IHp E) as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; [].
  repeat split.
  + intros s Hin. destruct (IHMust1 s) as [p' [Hred' IHs]]; eauto; [].
    exists (Colors⁺ gr_Res { p' } ↓(get_output_color (from_state p))).
    split; trivial; []. cbn -[down]; foldmicro.
    etransitivity.
    - apply trap_transmit_input. now rewM.
    - apply microsteps_trap_compat, Hred'.
  + intros s ? Hin. destruct (IHCan1P s) as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁺ gr_Res { p' } ↓(get_output_color (from_state p))).
    split; trivial; [].
    etransitivity.
    - apply trap_transmit_input. now rewM.
    - apply microsteps_trap_compat, Hred'.
  + intros s ? Hin gr Hgo. edestruct (IHCan1M s) as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁺ gr { p' } ↓(get_output_color (from_state p))).
    split; trivial; simpl; foldmicro; [].
    etransitivity.
    - apply trap_transmit_input. now rewM.
    - apply microsteps_trap_compat, Hred'.
  + intros ? Hk. simpl in Hk. rewrite option_map_Some in Hk. destruct Hk as [k' [Hk ?]]. subst.
    edestruct IHMust2 as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁺ gr_Res { p' } ↓(get_output_color p')).
    split; simpl; try (now rewrite Hevent); [].
    etransitivity; [etransitivity |].
    - apply trap_transmit_input. now rewM.
    - apply microsteps_trap_compat, Hred'.
    - apply trap_transmit_output. f_equiv. micro_le.
  + destruct IHCan2P as [p' [Hred' Hevent]].
    exists (Colors⁺ gr_Res { p' } ↓(get_output_color p')).
    split; simpl.
    - etransitivity. etransitivity.
      ++ apply trap_transmit_input. now rewM.
      ++ apply microsteps_trap_compat, Hred'.
      ++ apply trap_transmit_output. f_equiv. micro_le.
    - now rewrite out2C_down, Hevent.
  + intros gr Hgo.
    destruct (IHCan2M gr Hgo) as [p' [Hred HK]].
    exists (Colors⁺ gr { p' } ↓(get_output_color p')).
    simpl from_state. split.
    - etransitivity. etransitivity.
      ++ apply trap_transmit_input. now rewM.
      ++ apply microsteps_trap_compat, Hred.
      ++ apply trap_transmit_output. f_equiv. micro_le.
    - simpl. rewrite out2C_down. simpl. now f_equiv.
* (* ↑p *)
  inv HE. destruct (IHp E) as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; [].
  repeat split.
  + intros s Hin. destruct (IHMust1 s) as [p' [Hred' IHs]]; eauto; [].
    exists (Colors⁺ gr_Res ↑p' ↑(get_output_color (from_state p))).
    split; trivial; [].
    etransitivity.
    - apply shift_transmit_input. now rewM.
    - apply microsteps_shift_compat, Hred'.
  + intros s ? Hin. destruct (IHCan1P s) as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁺ gr_Res ↑p' ↑(get_output_color (from_state p))).
    split; trivial; [].
    etransitivity.
    - apply shift_transmit_input. now rewM.
    - apply microsteps_shift_compat, Hred'.
  + intros s ? Hin gr Hgo. edestruct (IHCan1M s) as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁺ gr ↑p' ↑(get_output_color (from_state p))).
    split; trivial; simpl; foldmicro; [].
    etransitivity.
    - apply shift_transmit_input. now rewM.
    - apply microsteps_shift_compat, Hred'.
  + intros ? Hk. simpl in Hk. rewrite option_map_Some in Hk. destruct Hk as [k' [Hk ?]]. subst.
    edestruct IHMust2 as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁺ gr_Res ↑p' ↑(get_output_color p')).
    split; simpl; try (now rewrite Hevent); [].
    etransitivity. etransitivity.
    - apply shift_transmit_input. now rewM.
    - apply microsteps_shift_compat, Hred'.
    - apply shift_transmit_output. f_equiv. micro_le.
  + destruct IHCan2P as [p' [Hred' Hevent]]; eauto; [].
    exists (Colors⁺ gr_Res ↑p' ↑(get_output_color p')).
    split; simpl.
    - etransitivity. etransitivity.
      ++ apply shift_transmit_input. now rewM.
      ++ apply microsteps_shift_compat, Hred'.
      ++ apply shift_transmit_output. f_equiv. micro_le.
    - now rewrite out2C_up, Hevent.
  + intros gr Hgo.
    destruct (IHCan2M gr Hgo) as [p' [Hred HK]].
    exists (Colors⁺ gr ↑p' ↑(get_output_color p')).
    simpl from_state. split.
    - etransitivity. etransitivity.
      ++ apply shift_transmit_input. now rewM.
      ++ apply microsteps_shift_compat, Hred.
      ++ apply shift_transmit_output. f_equiv. micro_le.
    - simpl. rewrite out2C_up. simpl. now f_equiv.
* (* s ⊃ p *)
  Local Arguments union T U V Union _ _ : simpl never.
  inv HE. destruct (IHp E) as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; [].
  clear IHp. destruct (from_state_colors p) as [pp [K [Heq ?]]].
  simpl. revert_one inset. intros [[[|] |] Hs]; rewrite Hs; simpl; foldmicro.
  + (* s⁺ ∈ E: p is frozen *)
    repeat split.
    - SSfsetdec.
    - intros s' Hin _.
      exists (Colors⁺ gr_Res (s ⊃ dead_state p)
                      (White (C.add 1 (out2C (get_output_color (from_state p)))))).
      split; simpl; foldmicro.
      ++ etransitivity.
         -- apply suspend_transmit_input; rewM; now left.
         -- rewM. rewrite <- (set_input_color_set_Go_Res (gr_noGo (OK false))).
            now apply microsteps_suspend_compat, microsteps_dead_state.
      ++ now rewrite dead_state_to_event, S.constant_Some.
    - intros s' Hin _ gr Hgo.
      exists (Colors⁺ gr (s ⊃ dead_state p)
                     (White (C.add 1 (out2C (get_output_color (from_state p)))))).
      split; simpl; foldmicro.
      ++ etransitivity.
         -- apply suspend_transmit_input; rewM; now left.
         -- rewM. rewrite Hgo.
            rewrite <- (set_input_color_set_Go_Res (gr_noGo (OK false))).
            now apply microsteps_suspend_compat, microsteps_dead_state.
      ++ rewM. now split.
    - intros k Hk. inv Hk.
      exists (Colors⁺ gr_Res (s ⊃ dead_state p) (Black 1)).
      split; try reflexivity; foldmicro; trivial; [].
      etransitivity. etransitivity.
      -- apply suspend_transmit_input; rewM; now left.
      -- rewM. rewrite <- (set_input_color_set_Go_Res (gr_noGo (OK false))).
         now apply microsteps_suspend_compat, microsteps_dead_state.
      -- pose (susp' := Band (Band (Res gr_Res) (OK (get_Sel (dead_state p)))) (get_val s E)).
         setoid_replace (Black 1) with (SuspNow susp' (get_output_color (dead_state p)))
           by now unfold susp', get_val; rewrite Hs; rewM.
         apply suspend_transmit_output. rewM. rewrite Heq. simpl. Cfsetdec.
    - destruct IHCan2P as [p' [Hred' Hevent]].
      exists (Colors⁺ gr_Res (s ⊃ dead_state p) (Black 1)).
      split; simpl; foldmicro; try Cfsetdec; [].
      etransitivity. etransitivity.
      -- apply suspend_transmit_input; rewM; now left.
      -- rewM. rewrite <- (set_input_color_set_Go_Res (gr_noGo (OK false))).
         now apply microsteps_suspend_compat, microsteps_dead_state.
      -- pose (susp' := Band (Band (Res gr_Res) (OK (get_Sel (dead_state p)))) (get_val s E)).
         setoid_replace (Black 1) with (SuspNow susp' (get_output_color (dead_state p)))
           by now unfold susp', get_val; rewrite Hs; rewM.
         apply suspend_transmit_output. rewM. rewrite Heq. simpl. Cfsetdec.
    - intros gr Hgo.
      pose (susp' := Band (Band (Res gr) (OK (get_Sel (dead_state p)))) (get_val s E)).
      exists (Colors⁺ gr (s ⊃ dead_state p) (SuspNow susp' (White ∅))).
      split.
      ++ etransitivity. etransitivity.
         -- apply suspend_transmit_input; rewM; now left.
         -- rewM. rewrite Hgo, <- (set_input_color_set_Go_Res (gr_noGo (OK false))).
            now apply microsteps_suspend_compat, microsteps_dead_state.
         -- rewrite <- dead_state_output_color.
            apply suspend_transmit_output.
            rewrite Heq. rewM. simpl. destruct (Res gr) as [[|] |]; simpl; try split; Cfsetdec.
      ++ simpl. destruct susp' as [[|] |]; simpl; Cfsetdec.
  + (* s⁻ ∈ E: p can be executed *)
    repeat split.
    - intros s' Hin.
      destruct (IHMust1 _ Hin) as [p' [Hred Hevent]].
      exists (Colors⁺ gr_Res (s ⊃ p')
                      (White (C.add 1 (out2C (get_output_color (from_state p)))))).
      split; simpl; auto; [].
      etransitivity.
      -- apply suspend_transmit_input; rewM; now left.
      -- rewM. rewrite <- (set_input_color_set_Go_Res gr_Res).
         now apply microsteps_suspend_compat.
    - intros s' Hcan Hin.
      destruct (IHCan1P _ Hcan Hin) as [p' [Hred Hevent]].
      exists (Colors⁺ gr_Res (s ⊃ p')
                      (White (C.add 1 (out2C (get_output_color (from_state p)))))).
      split; simpl; auto; [].
      etransitivity.
      -- apply suspend_transmit_input; rewM; now left.
      -- rewM. rewrite <- (set_input_color_set_Go_Res gr_Res).
         now apply microsteps_suspend_compat.
    - intros s' Hcan Hin gr Hgo.
      destruct (IHCan1M s' Hcan Hin gr Hgo) as [p' [Hred Hevent]]; [].
      exists (Colors⁺ gr (s ⊃ p') (White (C.add 1 (out2C (get_output_color (from_state p)))))).
      split; simpl; auto; [].
      etransitivity.
      -- apply suspend_transmit_input; rewM; now left.
      -- rewM. rewrite <- set_input_color_set_Go_Res.
         now apply microsteps_suspend_compat, Hred.
    - intros k Hk.
      destruct (IHMust2 k Hk) as [p' [Hred Hevent]].
      exists (Colors⁺ gr_Res (s ⊃ p') (get_output_color p')).
      repeat split; simpl; auto; [].
      etransitivity. etransitivity.
      -- apply suspend_transmit_input; rewM; now left.
      -- rewM. rewrite <- (set_input_color_set_Go_Res gr_Res).
         apply microsteps_suspend_compat, Hred.
      -- pose (susp' := Band (Band (Res gr_Res) (OK (get_Sel p'))) (get_val s E)).
         assert (Hout : out_eq (SuspNow susp' (get_output_color p')) (get_output_color p')).
         { unfold susp', get_val. rewrite Hs. now rewM. } unfold susp' in Hout.
         under Hout ltac:(apply suspend_transmit_output).
         etransitivity; [apply SuspNow_le | rewrite <- Hout; f_equiv; micro_le].
    - destruct IHCan2P as [p' [Hred Hevent]].
      exists (Colors⁺ gr_Res (s ⊃ p') (get_output_color p')).
      split; simpl; auto; [].
      etransitivity. etransitivity.
      -- apply suspend_transmit_input; rewM; now left.
      -- rewM. rewrite <- (set_input_color_set_Go_Res gr_Res).
         apply microsteps_suspend_compat, Hred.
      -- pose (susp' := Band (Band (Res gr_Res) (OK (get_Sel p'))) (get_val s E)).
         assert (Hout : out_eq (SuspNow susp' (get_output_color p')) (get_output_color p')).
         { unfold susp', get_val. rewrite Hs. now rewM. } unfold susp' in Hout.
         under Hout ltac:(apply suspend_transmit_output).
         etransitivity; [apply SuspNow_le | rewrite <- Hout; f_equiv; micro_le].
    - intros gr Hgo.
      destruct (IHCan2M gr Hgo) as [p' [Hred HK]]; auto; [].
      exists (Colors⁺ gr (s ⊃ p') (get_output_color p')).
      split; trivial; [].
      etransitivity. etransitivity.
      -- apply suspend_transmit_input; rewM; now left.
      -- rewM. rewrite <- set_input_color_set_Go_Res.
         apply microsteps_suspend_compat, Hred.
      -- pose (susp' := Band (Band (Res gr) (OK (get_Sel p'))) (get_val s E)).
         assert (Hout : out_eq (SuspNow susp' (get_output_color p')) (get_output_color p')).
         { unfold susp', get_val. rewrite Hs. now rewM. } unfold susp' in Hout.
         under Hout ltac:(apply suspend_transmit_output).
         etransitivity; [apply SuspNow_le | rewrite <- Hout; f_equiv; micro_le].
  + (* s^⊥ ∈ E: we can only transmit the Go color, Res and Susp stay KO. *)
    repeat split.
    - SSfsetdec.
    - intros s' Hcan Hin.
      destruct (IHCan1M s' Hcan Hin) with (gr_noGo KO) as [p' [Hred Hevent]]; trivial; [].
      exists (Colors⁺ gr_Res (s ⊃ p')
                      (White (C.add 1 (out2C (get_output_color (from_state p)))))).
      split; simpl; foldmicro; trivial; [].
      etransitivity.
      -- apply micro_microsteps, MsuspendGo. now rewM.
      -- replace (set_Go (Go gr_Res) (from_state p))
           with (set_input_color (gr_noGo KO) (from_state p)) by now rewrite Heq.
         apply microsteps_suspend_compat, Hred.
    - intros s' Hcan Hin gr Hgo.
      destruct (IHCan1M s' Hcan Hin) with (gr_noGo KO) as [p' [Hred Hevent]]; trivial; [].
      exists (Colors⁺ gr (s ⊃ p') (White (C.add 1 (out2C (get_output_color (from_state p)))))).
      split; simpl; foldmicro; trivial; [].
      etransitivity.
      -- apply micro_microsteps, MsuspendGo. rewrite Hgo. now rewM.
      -- replace (set_Go (Go gr) (from_state p))
           with (set_input_color (gr_noGo KO) (from_state p))
           by now rewrite Heq, Hgo.
         apply microsteps_suspend_compat, Hred.
    - discriminate.
    - pose (gr' := gr_noGo KO).
      destruct (IHCan2M gr') as [p' [Hred HK]]; trivial; [].
      exists (Colors⁺ gr_Res (s ⊃ p') (SuspNow KO (get_output_color p'))).
      split.
      ++ etransitivity; [| etransitivity].
         -- apply micro_microsteps, MsuspendGo. now rewM.
         -- replace (set_Go (Go gr_Res) (from_state p))
              with (set_input_color (gr_noGo KO) (from_state p)) by now rewrite Heq.
            apply microsteps_suspend_compat, Hred.
         -- assert (Hsusp : Band (Band (Res gr_Res) (OK (get_Sel p'))) (get_val s E) = KO).
            { unfold get_val. rewrite Hs, <- (microsteps_Sel Hred). now rewM. }
            under Hsusp ltac:(apply suspend_transmit_output).
            etransitivity; [apply SuspNow_le | f_equiv; micro_le].
      ++ simpl. repeat destruct_match; simpl in *; Cfsetdec.
    - intros gr Hgo.
      destruct (IHCan2M (gr_noGo KO)) as [p' [Hred HK]]; trivial; [].
      exists (Colors⁺ gr (s ⊃ p') (SuspNow (Band (Res gr) KO) (get_output_color p'))).
      split.
      ++ etransitivity. etransitivity.
         -- apply micro_microsteps, MsuspendGo. rewrite Hgo. now rewM.
         -- replace (set_Go (Go gr) (from_state p))
              with (set_input_color (gr_noGo KO) (from_state p))
              by now rewrite Heq, Hgo.
            apply microsteps_suspend_compat, Hred.
         -- assert (Hsusp : Band (Band (Res gr) (OK (get_Sel p'))) (get_val s E) = Band (Res gr) KO).
            { unfold get_val. rewrite Hs, <- (microsteps_Sel Hred). now rewM. }
            under Hsusp ltac:(apply suspend_transmit_output).
            etransitivity; [apply SuspNow_le | f_equiv; micro_le].
      ++ simpl. destruct (Res gr) as [[|] |]; simpl; repeat destruct_match; simpl in *; Cfsetdec.
* (* s ? hat(p), q *)
  destruct (from_state_colors p) as [pp1 [K1 [Heq1 ?]]],
           (from_stmt_colors q) as [pp2 [K2 [Heq2 ?]]].
  inv HE.
  edestruct IHp as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; []. clear IHp.
  repeat split; simpl; foldmicro.
  + intros s' Hin. destruct (IHMust1 s' Hin) as [p' [Hred Hevent]].
    exists (Colors⁺ gr_Res (s ? p', dead_stmt (OK true) q)
                   (get_output_color (from_state p) ∪ get_output_color (from_stmt q))).
    repeat split; simpl; try rewrite Hs; foldmicro.
    - do 2 etransitivity.
      -- apply if_transmit_input_l; rewM; now left.
      -- apply if_transmit_input_r; rewM; now left.
      -- rewM. apply microsteps_if_compat_l, Hred.
      -- now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    - rewrite CSunion_true_spec. left. auto.
  + intros s' Hcan Hin. destruct (IHCan1P s' Hcan Hin) as [p' [Hred Hevent]].
    exists (Colors⁺ gr_Res (s ? p', dead_stmt (OK true) q)
                   (get_output_color (from_state p) ∪ get_output_color (from_stmt q))).
    repeat split; simpl; try rewrite Hs; foldmicro.
    - do 2 etransitivity.
      -- apply if_transmit_input_l; rewM; now left.
      -- apply if_transmit_input_r; rewM; now left.
      -- rewM. apply microsteps_if_compat_l, Hred.
      -- now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    - intros. rewrite CSunion_false_spec. left. rewrite dead_stmt_to_event, S.constant_Some. auto.
  + intros s' Hcan Hin gr Hgo.
    destruct (IHCan1M s' Hcan Hin gr Hgo) as [p' [Hred Hevent]].
    exists (Colors⁺ gr (s ? p', dead_stmt (Res gr) q)
                   (get_output_color (from_state p) ∪ get_output_color (from_stmt q))).
    repeat split; simpl; try rewrite Hs; foldstmt.
    - do 2 etransitivity.
      -- apply if_transmit_input_l; rewM; now left.
      -- apply if_transmit_input_r; rewM; now left.
      -- rewrite Hgo. rewM. rewrite <- Hgo at 1. rewM.
         apply microsteps_if_compat_l, Hred.
      -- now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    - rewrite CSunion_false_spec. left. rewrite dead_stmt_to_event, S.constant_Some. auto.
  + intros k Hk. destruct (IHMust2 k Hk) as [p' [Hred Heq_k]].
    exists (Colors⁺ gr_Res (s ? p', dead_stmt (OK true) q) (get_output_color p')).
    simpl; foldmicro. split; auto; [].
    do 2 etransitivity. etransitivity.
    - apply if_transmit_input_l; rewM; now left.
    - apply if_transmit_input_r; rewM; now left.
    - rewM. apply microsteps_if_compat_l, Hred.
    - rewM. now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    - erewrite <- (out_union_empty_r (get_output_color p')), <- dead_stmt_output_color.
      apply if_transmit_output.
      rewrite dead_stmt_output_color, Heq2.
      apply out_union_le_compat; simpl; micro_le || constructor || Cfsetdec.
  + destruct IHCan2P as [p' [Hred Heq_k]].
    exists (Colors⁺ gr_Res (s ? p', dead_stmt (OK true) q) (get_output_color p')).
    simpl. split; auto; [].
    do 2 etransitivity. etransitivity.
    - apply if_transmit_input_l; rewM; now left.
    - apply if_transmit_input_r; rewM; now left.
    - rewM. apply microsteps_if_compat_l, Hred.
    - rewM. now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    - erewrite <- (out_union_empty_r (get_output_color p')), <- dead_stmt_output_color.
      apply if_transmit_output.
      rewrite dead_stmt_output_color, Heq2.
      apply out_union_le_compat; simpl; constructor || Cfsetdec || micro_le.
  + intros gr Hgo.
    destruct (IHCan2M gr) as [p' [Hred1 Heq_k]]; trivial; [].
    exists (Colors⁺ gr (s ? p', dead_stmt (Res gr) q) (get_output_color p')).
    simpl. split; auto; [].
    do 2 etransitivity. etransitivity.
    - apply if_transmit_input_l; rewM; now left.
    - apply if_transmit_input_r; rewM; now left.
    - rewrite Hgo. rewM. rewrite <- Hgo at 1. rewM.
      apply microsteps_if_compat_l, Hred1.
    - now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
    - erewrite <- (out_union_empty_r (get_output_color p')), <- dead_stmt_output_color.
      apply if_transmit_output.
      rewrite dead_stmt_output_color, Heq2.
      apply out_union_le_compat; simpl; constructor || Cfsetdec || micro_le.
* (* s ? p, hat(q) *)
  rename p0 into q.
  destruct (from_stmt_colors p) as [pp1 [K1 [Heq1 ?]]],
           (from_state_colors q) as [pp2 [K2 [Heq2 ?]]].
  inv HE.
  destruct (IHp E) as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; [].
  clear IHp. repeat split; simpl; foldmicro.
  + intros s' Hin.
    destruct (IHMust1 s' Hin) as [q' [Hred Hevent]].
    exists (Colors⁺ gr_Res (s ? dead_stmt (OK true) p, q')
                   (get_output_color (from_stmt p) ∪ get_output_color (from_state q))).
    repeat split; simpl; try rewrite Hs; foldmicro.
    - do 2 etransitivity.
      -- apply if_transmit_input_l; rewM; now left.
      -- apply if_transmit_input_r; rewM; now left.
      -- rewM. now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
      -- apply microsteps_if_compat_r, Hred.
    - rewrite CSunion_true_spec. now right.
  + intros s' Hcan Hin.
    destruct (IHCan1P s' Hcan Hin) as [q' [Hred Hevent]].
    exists (Colors⁺ gr_Res (s ? dead_stmt (OK true) p, q')
                    (get_output_color (from_stmt p) ∪ get_output_color (from_state q))).
    repeat split; simpl; try rewrite Hs; foldmicro.
    - do 2 etransitivity.
      -- apply if_transmit_input_l; rewM; now left.
      -- apply if_transmit_input_r; rewM; now left.
      -- rewM. now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
      -- apply microsteps_if_compat_r, Hred.
    - intros. rewrite CSunion_false_spec. left. now rewM.
  + intros s' Hcan Hin gr Hgo.
    destruct (IHCan1M s' Hcan Hin gr Hgo) as [q' [Hred Hevent]].
    exists (Colors⁺ gr (s ? dead_stmt (Res gr) p, q')
                   (get_output_color (from_stmt p) ∪ get_output_color (from_state q))).
    repeat split; simpl; try rewrite Hs; foldstmt.
    - do 2 etransitivity.
      -- apply if_transmit_input_l; rewM; now left.
      -- apply if_transmit_input_r; rewM; now left.
      -- rewrite Hgo. rewM. rewrite <- Hgo at 2. rewM.
         now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
      -- apply microsteps_if_compat_r, Hred.
    - rewrite CSunion_false_spec. left. now rewM.
  + intros k Hk. destruct (IHMust2 k Hk) as [q' [Hred Heq_k]].
    exists (Colors⁺ gr_Res (s ? dead_stmt (OK true) p, q') (get_output_color q')).
    simpl; foldmicro. split; auto; [].
    do 2 etransitivity. etransitivity.
    - apply if_transmit_input_l; rewM; now left.
    - apply if_transmit_input_r; rewM; now left.
    - rewM. now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
    - apply microsteps_if_compat_r, Hred.
    - erewrite <- (out_union_empty_l (get_output_color q')), <- dead_stmt_output_color.
      apply if_transmit_output.
      rewrite dead_stmt_output_color, Heq1.
      apply out_union_le_compat; simpl; constructor || Cfsetdec || micro_le.
  + destruct IHCan2P as [q' [Hred Heq_k]].
    exists (Colors⁺ gr_Res (s ? dead_stmt (OK true) p, q') (get_output_color q')).
    simpl. split; auto; [].
    do 2 etransitivity. etransitivity.
    - apply if_transmit_input_l; rewM; now left.
    - apply if_transmit_input_r; rewM; now left.
    - rewM. now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
    - apply microsteps_if_compat_r, Hred.
    - erewrite <- (out_union_empty_l (get_output_color q')), <- dead_stmt_output_color.
      apply if_transmit_output.
      rewrite dead_stmt_output_color, Heq1.
      apply out_union_le_compat; simpl; constructor || Cfsetdec || micro_le.
  + intros gr Hgo.
    destruct (IHCan2M gr) as [q' [Hred Heq_k]]; trivial; [].
    exists (Colors⁺ gr (s ? dead_stmt (Res gr) p, q') (get_output_color q')).
    simpl. split; auto; [].
    do 2 etransitivity. etransitivity.
    - apply if_transmit_input_l; rewM; now left.
    - apply if_transmit_input_r; rewM; now left.
    - rewrite Hgo. rewM. rewrite <- Hgo at 2. rewM.
      now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
    - apply microsteps_if_compat_r, Hred.
    - erewrite <- (out_union_empty_l (get_output_color q')), <- dead_stmt_output_color.
      apply if_transmit_output.
      rewrite dead_stmt_output_color, Heq1.
      apply out_union_le_compat; simpl; constructor || Cfsetdec || micro_le.
* (* hat(p); q *)
  inv HE.
  destruct (from_state_colors p) as [? [? [Heq1 ?]]],
           (from_stmt_colors q) as [? [Kq [Heq2 ?]]].
  assert (Hcolor : valid_coloring E (set_input_color gr_Res (from_state p))).
  { apply valid_coloring_input_le_compat.
    - rewM. repeat split; now left.
    - intro. discriminate.
    - now apply from_state_invariant. }
  destruct (IHp E) as [[IHMust11 [IHCan11P IHCan11M]] [IHMust12 [IHCan12P IHCan12M]]]; trivial; [].
  clear IHp. repeat split.
  + (* First proof: ∀ s, s ∈ (fst (sMust p E)) -> ∃ p', microsteps E ... p' ∧ s⁺ ∈ (to_event p' E) *)
    intros s Hin. simpl in Hin.
    destruct (option_dec NPeano.Nat.eq_dec (snd (sMust p E)) (Some 0)) as [Hk1 | Hk1].
    - (* snd (sMust p E) = Some 0: p finishes and q starts *)
      rewrite Hk1 in Hin. simpl in Hin. rewrite SigSet.union_spec in Hin.
      destruct (SigSetProp.MP.In_dec s (fst (sMust p E))) as [Hin1 | Hin1].
      ** (* p must emit s *)
         destruct (IHMust11 s) as [p' [Hred IHs1]]; eauto; [].
         exists (Colors⁺ gr_Res (p'; from_stmt q)
                        (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q))).
         split; simpl; foldmicro.
         ++ etransitivity.
            -- apply seq_transmit_input_l. now rewM.
            -- rewM. now apply microsteps_seq_compat_l, Hred.
         ++ rewrite CSunion_true_spec. now left.
      ** (* Otherwise, q must emit s *)
         assert (Hin2 : SigSet.In s (fst (Must q E))) by tauto.
         destruct (IHMust12 0) as [p' [Hred1 IHs1]]; eauto; [].
         destruct (Must_to_event_start_fst q E) with s as [q' [Hred2 IHs2]]; eauto; [].
         exists (Colors⁺ gr_Res (p'; q')
                        (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q))).
         split; simpl; foldmicro.
         ++ do 2 etransitivity.
            -- apply seq_transmit_input_l. now rewM.
            -- rewM. apply microsteps_seq_compat_l, Hred1.
            -- eapply micro_microsteps, MseqGoR; eauto; []. now rewM.
            -- rewM. apply microsteps_seq_compat_r, Hred2.
         ++ rewrite CSunion_true_spec. now right.
    - (* snd (sMust p E) ≠ Some 0: we do not know if p finishes but it does emit s *)
      assert (Hin' : SigSet.In s (fst (sMust p E))). { revert_all. now repeat destruct_match. }
      destruct (IHMust11 s) as [p' [Hred1 IHs1]]; eauto; [].
      exists (Colors⁺ gr_Res (p'; from_stmt q)
                      (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q))).
      split; simpl; foldmicro.
      ++ etransitivity.
         -- apply seq_transmit_input_l. now rewM.
         -- rewM. apply microsteps_seq_compat_l, Hred1.
      ++ rewrite CSunion_true_spec. now left.
  + (* Second proof: ∀ s, s ∈ E -> s ∉ (fst (sCan⁺ p E)) -> ∃ p', microsteps E ... p' ∧ s⁻ ∈ (to_event p' E)) *)
    intros s ?. simpl.
    destruct_match; [destruct (option_dec NPeano.Nat.eq_dec (snd (sMust p E)) (Some 0)) as [Hk1' | Hk1'] |];
    simpl; try rewrite Hk1'; intro Hin.
    - (* snd (sMust p E) = Some 0, s ∉ fst (sCan⁺ p E), and s ∉ fst (sCan⁺ q E):
         both p and q are executed and s is not emitted *)
      rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
      destruct (IHMust12 0) as [p1'' [Hred1 Hk1]]; trivial; [].
      destruct (IHCan11P s) as [p1' [Hred1' Hevent1]],
               (Can_true_to_event_start_fst q E) with s as [q' [Hred2 Hevent2]]; auto; [].
      destruct (microsteps_confluence Hcolor Hred1' Hred1) as [p_final [Hred_p1' Hred_p1'']].
      exists (Colors⁺ gr_Res (p_final; q')
                     (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q))).
      split; simpl; foldmicro.
      ++ do 2 etransitivity. etransitivity.
         -- apply seq_transmit_input_l. now rewM.
         -- apply microsteps_seq_compat_l, Hred1.
         -- eapply micro_microsteps, MseqGoR; eauto; []. now rewM.
         -- apply microsteps_seq_compat_l, Hred_p1''.
         -- rewM. apply microsteps_seq_compat_r, Hred2.
      ++ rewrite CSunion_false_spec. left. split; trivial; [].
         revert Hevent1. apply to_event_microsteps_compat in Hred_p1'. apply (le_InOK Hred_p1').
    - (* snd (sMust p E) ≠ Some 0, 0 ∈ sCan⁺ p E, s ∉ fst (sCan⁺ p E), and s ∉ fst (Can^⊥ q E):
         we do not know if p finishes but neither p nor q can emit s *)
      assert (Hin' : ¬ SigSet.In s (fst (sCan⁺ p E) ∪ fst (Can^⊥ q E))).
      { revert_all. now repeat destruct_match. }
      clear Hin. rename Hin' into Hin.
      rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
      destruct (IHCan11P s) as [p' [Hred1 Hevent1]]; eauto; [].
      destruct (Can_false_to_event_start_fst q E) with s gr_KO as [q' [Hred2 Hevent2]]; eauto; [].
      exists (Colors⁺ gr_Res (p'; q')
                     (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q))).
      split; simpl; foldmicro.
      ++ etransitivity. etransitivity.
         -- apply seq_transmit_input_l. now rewM.
         -- apply microsteps_seq_compat_l, Hred1.
         -- erewrite <- from_stmt_input_color, set_input_color_eq in Hred2.
            apply microsteps_seq_compat_r, Hred2.
      ++ rewrite CSunion_false_spec. now left.
    - (* 0 ∉ (sCan⁺ p E) and s ∉ (sCan⁺ p E): p1 does not finish and does not emit s *)
      destruct (IHCan11P s) as [p1' [Hred1' Hevent1]]; eauto; [].
      destruct IHCan12P as [p1'' [Hred1 HK1]]; [].
      destruct (microsteps_confluence Hcolor Hred1' Hred1) as [p_final [Hred_p1' Hred_p1'']].
      exists (Colors⁺ gr_Res (p_final; dead_stmt (OK true) q)
                      (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q))).
      split; simpl; foldmicro.
      ++ do 3 etransitivity. 7-8:reflexivity.
         -- apply seq_transmit_input_l. now rewM.
         -- rewM. apply microsteps_seq_compat_l, Hred1.
         -- assert (¬ out_le (get_output_color p1'') (Black 0)).
            { intro Habs. apply out2C_le_compat in Habs.
              rewrite Cmem_false, <- HK1, <- Habs in *. simpl in *. Cfsetdec. }
            apply micro_microsteps, MseqNoGoR; trivial; []. now rewM.
         -- apply microsteps_seq_compat_l, Hred_p1''.
         -- apply seq_transmit_input_r; rewM; now left.
         -- rewrite <- set_input_color_set_Go_Res.
            now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
      ++ rewrite CSunion_false_spec. left. split; try (now rewM); [].
         revert Hevent1. apply to_event_microsteps_compat in Hred_p1'. apply (le_InOK Hred_p1').
  + (* Third proof: ∀ s, s ∈ E -> s ∉ (fst (sCan^⊥ p E)) ->
                    ∀ gr, Sel gr = false -> ∃ p', microsteps E ... p' ∧ s⁻ ∈ (to_event p' E))) *)
    intros s ?. simpl. destruct_match; simpl; subst; intros Hin gr Hgo.
    - (* 0 ∈ (sCan⁺ p E), s ∉ fst (sCan^⊥ p E), and s ∉ fst (Can^⊥ q E):
         both p and q can be executed but neither emit s *)
      rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
      assert (Hin2' : ¬ SigSet.In s (fst (Can^⊥ q E))) by now destruct (snd (sMust p E)) as [[| ?] |].
      clear Hin2. rename Hin2' into Hin2.
      destruct (IHCan11M s) with gr as [p' [Hred1 Hevent1]],
               (Can_false_to_event_start_fst q E) with s gr_KO
        as [q' [Hred2 Hevent2]]; discriminate || auto; [].
      exists (Colors⁺ gr (p'; q') (SEQrestrict (get_output_color (from_state p))
                                     ∪ get_output_color (from_stmt q))).
      split; simpl; foldmicro.
      ++ etransitivity. etransitivity.
         -- apply seq_transmit_input_l. now rewM.
         -- apply microsteps_seq_compat_l, Hred1.
         -- erewrite <- from_stmt_input_color, set_input_color_eq in Hred2.
            apply microsteps_seq_compat_r, Hred2.
      ++ rewrite CSunion_false_spec. now left.
    - (* 0 ∉ (sCan⁺ p E) and s ∉ (sCan⁺ p E): p does not finish and does not emit s *)
      destruct (IHCan11M s) with gr as [p' [Hred1' Hevent1]],
               (IHCan12M gr) as [p'' [Hred1 HK1]]; auto; [].
        assert (Hcolor' : valid_coloring E (set_input_color gr (from_state p))).
        { apply valid_coloring_input_le_compat.
          - rewM. repeat split; now try left.
          - intro. congruence.
          - now apply from_state_invariant. }
      destruct (microsteps_confluence Hcolor' Hred1' Hred1) as [p_final [Hred_p' Hred_p'']].
      exists (Colors⁺ gr (p_final; dead_stmt (Res gr) q)
                     (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q))).
      split; simpl; foldmicro.
      ++ do 3 etransitivity. 7-8:reflexivity.
         -- apply seq_transmit_input_l. now rewM.
         -- rewM. apply microsteps_seq_compat_l, Hred1.
         -- apply micro_microsteps, MseqNoGoR; try (now rewM); [].
            intro Habs. rewrite Cmem_false in *.
            cut (C.In 0 (snd (sCan^⊥ p E))); trivial; [].
            apply HK1.
            destruct (get_output_color p''); simpl in *; subst; Cfsetdec.
         -- apply microsteps_seq_compat_l, Hred_p''.
         -- apply seq_transmit_input_r; rewM; now left.
         -- rewrite <- (set_input_color_set_Go_Res (gr_noGo (Res gr))).
            now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
      ++ rewrite CSunion_false_spec. rewM. left. split; auto; [].
         revert Hevent1. apply to_event_microsteps_compat in Hred_p'. apply (le_InOK Hred_p').
  + (* Fourth proof: ∀ k, snd (sMust p E) = k -> ∃ p', microsteps E ... p' ∧ get_output_color p' =  Black k *)
    intro k. simpl.
    destruct (option_dec NPeano.Nat.eq_dec (snd (sMust p E)) (Some 0)) as [Hk1' | Hk1'];
    try rewrite Hk1'; simpl; subst; intro Hk.
    - (* snd (sMust p E) = Some 0, snd (sMust p E) = Some k: the return code must be k *)
      destruct (IHMust12 0) as [p' [Hred1 Hk1]],
               (Must_to_event_start_snd q E) with k as [q' [Hred2 Hk2]]; auto; [].
      exists (Colors⁺ gr_Res (p'; q') (Black k)).
      split; simpl; try (repeat split; Cfsetdec); [].
      do 2 etransitivity. etransitivity.
      ++ apply seq_transmit_input_l. now rewM.
      ++ rewM. now apply microsteps_seq_compat_l, Hred1.
      ++ eapply micro_microsteps, MseqGoR; eauto; [].  now rewM.
      ++ now apply microsteps_seq_compat_r, Hred2.
      ++ setoid_replace (Black k)
           with (SEQrestrict (get_output_color p') ∪ (get_output_color q')) by now rewrite Hk1, Hk2.
         apply seq_transmit_output.
         apply out_union_le_compat; try (now micro_le || (f_equiv; micro_le)); [].
         rewrite Hk1. simpl. constructor.
    - (* snd (Must p E) ≠ Some 0: q is not executed and the return code must be (S k) *)
      assert (Hk' : snd (sMust p E) = Some k).
      { revert Hk. repeat destruct_match; intuition congruence. }
      clear Hk. rename Hk' into Hk.
      destruct (IHMust12 k) as [p1' [Hred1 Hk1]]; trivial; [].
      exists (Colors⁺ gr_Res (p1'; from_stmt q) (Black k)).
      split; simpl; try (repeat split; Cfsetdec); [].
      etransitivity; [| etransitivity].
      ++ apply seq_transmit_input_l. now rewM.
      ++ now apply microsteps_seq_compat_l, Hred1.
      ++ setoid_replace (Black k)
           with (SEQrestrict (get_output_color p1') ∪ get_output_color (from_stmt q)).
         -- apply seq_transmit_output.
            apply out_union_le_compat; try (f_equiv; micro_le) || (rewM; constructor); [].
            rewrite Heq2, Hk1. simpl. destruct_match; constructor.
         -- rewrite Hk1, Heq2. destruct k; congruence.
  + (* Fifth proof: (∃ p', microsteps E ... p' ∧ C.Subset (out2C (get_output_color p')) (snd (Can⁺ p E))) *)
    simpl. repeat destruct_match; subst; simpl.
    - (* snd (sMust p E) = Some 0 *)
      destruct (IHMust12 0) as [p'' [Hred1' Hk1]],
               IHCan12P as [p' [Hred1 HK1]],
               (Can_true_to_event_start_snd q E) as [q' [Hred2 HK2]]; auto; [].
      (* we use confluence to combine both info on p but in practice they should be the same *)
      assert (Hvalid : valid_coloring E (set_input_color gr_Res (from_state p))).
      { apply valid_coloring_input_le_compat; rewM; try easy; now apply from_state_invariant. }
      destruct (microsteps_confluence Hvalid Hred1 Hred1') as [p_final [Hred1_step2 ?]].
      assert (Hout_final : out_eq (get_output_color p_final) (Black 0)).
      { eapply out_le_Black_l. rewrite <- Hk1. eapply Mle_out_le, microsteps_le; eauto. }
      assert (Hout' : out_eq (SEQrestrict (get_output_color p_final) ∪ get_output_color q')
                             (get_output_color q'))
        by now simpl; rewrite Hout_final, out_union_empty_l.
      exists (Colors⁺ gr_Res (p_final; q') (get_output_color q')).
      split; simpl; foldmicro.
      ++ do 3 etransitivity. 7-8:reflexivity.
         -- apply seq_transmit_input_l. now rewM.
         -- now apply microsteps_seq_compat_l, Hred1.
         -- now apply microsteps_seq_compat_l, Hred1_step2.
         -- eapply micro_microsteps, MseqGoR; rewrite ?Hout_final; now rewM.
         -- now apply microsteps_seq_compat_r, Hred2.
         -- rewrite <- Hout' in *.
            apply seq_transmit_output.
            apply out_union_le_compat; try (micro_le || f_equiv; etransitivity; micro_le); [].
            rewrite Hout_final. simpl. constructor.
      ++ transitivity (out2C (SEQrestrict (get_output_color p_final)) ∪ out2C (get_output_color q')).
         -- rewrite Hout_final. simpl. Cfsetdec.
         -- assert (Hle1 := out2C_SEQrestrict (get_output_color p_final)).
            apply CProp.MP.FM.union_s_m; trivial; [].
            do 2 (etransitivity; eauto; []; f_equiv). eapply Mle_out_le, microsteps_le; eauto.
    - (* Absurd case: snd (sMust p E) = Some (S k) (hence sCan⁺ p E = { S k }) but also 0 ∈ (sCan⁺ p E) *)
      match goal with | H : snd (sMust ?p ?E) = Some ?k |- _ => apply sMust_sCan_snd in H; rewrite H in * end.
      rewrite C.mem_spec, C.singleton_spec in *. discriminate.
    - (* snd (sMust p E) = None and 0 ∈ Can⁺ p E: q can be executed but does not have to *)
      destruct IHCan12P as [p' [Hred1 HK1]],
               (Can_false_to_event_start_snd q E) with gr_KO as [q' [Hred2 HK2]]; auto; [].
      exists (Colors⁺ gr_Res (p'; q') (SEQrestrict (get_output_color p') ∪ get_output_color q')).
      split; simpl; foldmicro.
      ** do 2 etransitivity.
         ++ apply seq_transmit_input_l. now rewM.
         ++ now apply microsteps_seq_compat_l, Hred1.
         ++ erewrite <-from_stmt_input_color, set_input_color_eq in Hred2.
            apply microsteps_seq_compat_r, Hred2.
         ++ apply seq_transmit_output.
            apply out_union_le_compat; try (micro_le || f_equiv; micro_le); [].
            cut (exists K, out_eq (get_output_color q') (White K));
            [now intros [K HK]; rewrite HK; constructor |].
            destruct (get_output_color q') eqn:Hq'; eauto; []. exfalso.
            erewrite <- from_stmt_input_color, set_input_color_eq in Hred2.
            assert (Hexec : ¬ is_exec q').
            { rewrite <- (is_exec_microsteps_preservation Hred2). apply from_stmt_not_is_exec. }
            eapply Hexec, valid_coloring_Black_is_exec.
            -- generalize (@from_stmt_invariant q E ltac:(assumption)).
               now apply valid_coloring_microsteps_inductive.
            -- now rewrite Hq'.
      ** transitivity (out2C (SEQrestrict (get_output_color p')) ∪ out2C (get_output_color q')).
         ++ apply out2C_union_le.
         ++ assert (Hle1 := out2C_SEQrestrict (get_output_color p')).
            Cfsetdec.
    - (* 0 ∉ (Can⁺ p1 E): p1 does not finish so p2 cannot start *)
      destruct IHCan12P as [p' [Hred1 HK1]].
      exists (Colors⁺ gr_Res (p'; dead_stmt KO q) (SEQrestrict (get_output_color p'))).
      split; simpl; foldmicro.
      ++ do 2 etransitivity. etransitivity.
         -- apply seq_transmit_input_l. now rewM.
         -- rewM. now apply microsteps_seq_compat_l, Hred1.
         -- apply micro_microsteps, MseqNoGoR; try (now rewM); [].
            match goal with | H : C.mem _ _ = false |- _ => rename H into Hcan end.
            rewrite Cmem_false in Hcan. intro Habs. apply Hcan, HK1.
            clear -Habs. destruct (get_output_color p'); simpl in *; subst; Cfsetdec.
         -- rewrite set_Go_set_input_color. rewM.
            now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
         -- erewrite <- (out_union_empty_r (SEQrestrict (get_output_color p'))), <- dead_stmt_output_color.
            apply seq_transmit_output.
            apply out_union_le_compat; try (f_equiv; micro_le) || (rewM; constructor); [].
            rewM. rewrite Heq2. simpl. Cfsetdec.
      ++ etransitivity; try apply out2C_SEQrestrict; []. Cfsetdec.
  + (* Sixth proof: ∀ gr, Sel gr = false -> ∃ p', microsteps E ... p' ∧ C.Subset (output p')) (snd (sCan⁺ p E)))) *)
    intros gr Hgo. simpl. destruct_match; subst.
    - (* 0 ∈ (Can⁺ p1 E): p1 can finish so we need to consider both p1 and p2 *)
      destruct (IHCan12M gr) as [p' [Hred1 Hk1]],
               (Can_false_to_event_start_snd q E) with gr_KO as [q' [Hred2 HK2]]; trivial; [].
      exists (Colors⁺ gr (p'; q') (SEQrestrict (get_output_color p') ∪ get_output_color q')).
      split; simpl; foldmicro.
      ++ (* I need the reduction for valid_coloring so I assert it first *)
         assert (Hred : microsteps E
                          (Colors⁺ gr (from_state p; from_stmt q)
                            (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q)))
                          (Colors⁺ gr (p'; q')
                            (SEQrestrict (get_output_color (from_state p)) ∪ get_output_color (from_stmt q)))).
         { etransitivity. etransitivity.
           + apply seq_transmit_input_l. now rewM.
           + rewM. apply microsteps_seq_compat_l, Hred1.
           + erewrite <-from_stmt_input_color, set_input_color_eq in Hred2.
             apply microsteps_seq_compat_r, Hred2. }
         etransitivity; eauto; [].
         apply seq_transmit_output.
         apply out_union_le_compat; try (micro_le || f_equiv; micro_le); [].
         eapply valid_coloring_seq_out_exclusive, valid_coloring_microsteps_inductive; eauto; [].
         change (valid_coloring E (set_input_color gr (from_state (p; q)))).
         apply valid_coloring_input_le_compat.
         -- rewM. destruct gr; simpl in *. compute; intuition.
         -- intro. congruence.
         -- apply from_state_invariant. now constructor.
      ++ etransitivity; try apply out2C_union_le; [].
         assert (Hle := out2C_SEQrestrict (get_output_color p')).
         repeat destruct_match; Cfsetdec.
    - (* 0 ∉ (Can⁺ p1 E): p1 cannot finish so we do not need to consider p2 *)
      rewrite Cmem_false in *.
      destruct (IHCan12M gr) as [p' [Hred1 Hk1]]; auto; [].
      exists (Colors⁺ gr (p'; dead_stmt KO q) (SEQrestrict (get_output_color p'))).
      split; simpl; foldmicro.
      ++ do 2 etransitivity. etransitivity.
         -- apply seq_transmit_input_l. now rewM.
         -- apply microsteps_seq_compat_l, Hred1.
         -- apply micro_microsteps, MseqNoGoR; try (now rewM); [].
            intro Habs. cut (C.In 0 (snd (sCan^⊥ p E))); trivial; [].
            apply Hk1. destruct (get_output_color p'); subst; simpl in *; Cfsetdec.
         -- rewrite set_Go_set_input_color. rewM.
            now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
         -- erewrite <- (out_union_empty_r (SEQrestrict (get_output_color p'))), <- dead_stmt_output_color.
            apply seq_transmit_output.
            apply out_union_le_compat; try (f_equiv; micro_le) || (rewM; constructor); [].
            rewrite Heq2. rewM. simpl. Cfsetdec.
      ++ etransitivity; try apply out2C_SEQrestrict; []. Cfsetdec.
* (* p; hat(q) *)
  rename p0 into q.
  destruct (from_stmt_colors p) as [pp1 [K1 [Heq1 ?]]],
           (from_state_colors q) as [pp2 [K2 [Heq2 ?]]].
  inv HE.
  edestruct IHp as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; []. clear IHp.
  repeat split; simpl; foldmicro.
  + intros s' Hin. destruct (IHMust1 s' Hin) as [q' [Hred Hevent]].
    exists (Colors⁺ gr_Res (dead_stmt (OK true) p; q')
                   (SEQrestrict (get_output_color (from_stmt p)) ∪ get_output_color (from_state q))).
    repeat split; simpl; try rewrite Hs; foldmicro.
    - do 2 etransitivity. etransitivity.
      -- apply seq_transmit_input_l. now rewM.
      -- now apply microsteps_seq_compat_l, microsteps_dead_from_stmt.
      -- apply micro_microsteps, MseqNoGoR; rewM; trivial; []. simpl. Cfsetdec.
      -- apply seq_transmit_input_r; rewM; now left.
      -- rewrite <- set_input_color_set_Go_Res.
         apply microsteps_seq_compat_r, Hred.
    - rewrite CSunion_true_spec. now right.
  + intros s' Hcan Hin.
    destruct (IHCan1P s' Hcan Hin) as [q' [Hred Hevent]].
    exists (Colors⁺ gr_Res (dead_stmt (OK true) p; q')
                   (SEQrestrict (get_output_color (from_stmt p)) ∪ get_output_color (from_state q))).
    repeat split; simpl; try rewrite Hs; foldmicro.
    - do 2 etransitivity. etransitivity.
      -- apply seq_transmit_input_l. now rewM.
      -- now apply microsteps_seq_compat_l, microsteps_dead_from_stmt.
      -- apply micro_microsteps, MseqNoGoR; rewM; trivial; []. simpl. Cfsetdec.
      -- apply seq_transmit_input_r; rewM; now left.
      -- rewrite <- set_input_color_set_Go_Res.
         apply microsteps_seq_compat_r, Hred.
    - intros. rewrite CSunion_false_spec. left. now rewM.
  + intros s' Hcan Hin gr Hgo.
    destruct (IHCan1M s' Hcan Hin gr Hgo) as [q' [Hred Hevent]].
    exists (Colors⁺ gr (dead_stmt (Res gr) p; q')
                   (SEQrestrict (get_output_color (from_stmt p)) ∪ get_output_color (from_state q))).
    repeat split; simpl; try rewrite Hs; foldstmt.
    - do 2 etransitivity. etransitivity.
      -- apply seq_transmit_input_l. now rewM.
      -- rewrite set_input_color_set_Go_Res, Hgo,
                 <- (set_input_color_set_Go_Res (gr_noGo (Res gr))).
         now apply microsteps_seq_compat_l, microsteps_dead_from_stmt.
      -- apply micro_microsteps, MseqNoGoR; rewM; trivial; []. simpl. Cfsetdec.
      -- apply seq_transmit_input_r; rewM; now left.
      -- rewrite <- Hgo, <- set_input_color_set_Go_Res.
         apply microsteps_seq_compat_r, Hred.
    - rewrite CSunion_false_spec. left. now rewM.
  + intros k Hk. destruct (IHMust2 k Hk) as [q' [Hred Heq_k]].
    exists (Colors⁺ gr_Res (dead_stmt (OK true) p; q') (get_output_color q')).
    simpl; foldmicro. split; auto; [].
    do 3 etransitivity. 7-8:reflexivity.
    - apply seq_transmit_input_l. now rewM.
    - now apply microsteps_seq_compat_l, microsteps_dead_from_stmt.
    - apply micro_microsteps, MseqNoGoR; rewM; trivial; []. simpl. Cfsetdec.
    - apply seq_transmit_input_r; rewM; now left.
    - rewrite <- set_input_color_set_Go_Res.
      apply microsteps_seq_compat_r, Hred.
    - assert (Hout' : out_eq (get_output_color q')
                        (SEQrestrict (get_output_color (dead_stmt (OK true) p)) ∪ get_output_color q')).
      { rewrite dead_stmt_output_color. simpl.
        setoid_replace (C.remove 0 C.empty) with C.empty by (intro; Cfsetdec).
        now rewrite out_union_empty_l. }
      rewrite Hout'.
      apply seq_transmit_output.
      apply out_union_le_compat; try (micro_le) || (rewM; constructor); [].
      f_equiv. rewrite Heq1. rewM. simpl. Cfsetdec.
  + destruct IHCan2P as [q' [Hred Heq_k]].
    exists (Colors⁺ gr_Res (dead_stmt (OK true) p; q') (get_output_color q')).
    simpl. split; auto; [].
    do 3 etransitivity. 7-8:reflexivity.
    - apply seq_transmit_input_l. now rewM.
    - now apply microsteps_seq_compat_l, microsteps_dead_from_stmt.
    - apply micro_microsteps, MseqNoGoR; rewM; trivial; []. simpl. Cfsetdec.
    - apply seq_transmit_input_r; rewM; now left.
    - rewrite <- set_input_color_set_Go_Res.
      apply microsteps_seq_compat_r, Hred.
    - assert (Hout' : out_eq (get_output_color q')
                        (SEQrestrict (get_output_color (dead_stmt (OK true) p)) ∪ get_output_color q')).
      { rewrite dead_stmt_output_color. simpl.
        setoid_replace (C.remove 0 C.empty) with C.empty by (intro; Cfsetdec).
        now rewrite out_union_empty_l. }
      rewrite Hout'.
      apply seq_transmit_output.
      apply out_union_le_compat; try (micro_le) || (rewM; constructor); [].
      f_equiv. rewrite Heq1. rewM. simpl. Cfsetdec.
  + intros gr Hgo.
    destruct (IHCan2M gr) as [q' [Hred Heq_k]]; trivial; [].
    exists (Colors⁺ gr (dead_stmt (Res gr) p; q') (get_output_color q')).
    simpl. split; auto; [].
    do 3 etransitivity. 7-8:reflexivity.
    - apply seq_transmit_input_l. now rewM.
    - rewrite set_input_color_set_Go_Res, Hgo,
              <- (set_input_color_set_Go_Res (gr_noGo (Res gr))).
      now apply microsteps_seq_compat_l, microsteps_dead_from_stmt.
    - apply micro_microsteps, MseqNoGoR; rewM; trivial; []. simpl. Cfsetdec.
    - apply seq_transmit_input_r; rewM; now left.
    - rewrite <- Hgo, <- set_input_color_set_Go_Res.
      apply microsteps_seq_compat_r, Hred.
    - assert (Hout' : out_eq (get_output_color q')
                        (SEQrestrict (get_output_color (dead_stmt (Res gr) p)) ∪ get_output_color q')).
      { rewrite dead_stmt_output_color. simpl.
        setoid_replace (C.remove 0 C.empty) with C.empty by (intro; Cfsetdec).
        now rewrite out_union_empty_l. }
      rewrite Hout'.
      apply seq_transmit_output.
      apply out_union_le_compat; try (micro_le) || (rewM; constructor); [].
      f_equiv. rewrite Heq1. rewM. simpl. Cfsetdec.
* (* hat(p) || hat(q) *)
  inv HE.
  destruct (IHp1 E) as [[IHMust11 [IHCan11P IHCan11M]] [IHMust12 [IHCan12P IHCan12M]]],
           (IHp2 E) as [[IHMust21 [IHCan21P IHCan21M]] [IHMust22 [IHCan22P IHCan22M]]]; eauto; [].
  clear IHp1 IHp2. repeat split.
  + intros s Hin. simpl in Hin. rewrite SigSet.union_spec in Hin.
    destruct (SigSetProp.MP.In_dec s (fst (sMust p1 E))) as [Hin1 | Hin1].
    - (* p1 must emit s *)
      destruct (IHMust11 s) as [p1' [Hred1 IHs1]]; eauto; [].
      exists (Colors⁺ gr_Res (p1' || from_state p2)
                     (get_output_color (from_state p1) ∪ get_output_color (from_state p2))).
      split; simpl; foldmicro.
      ++ etransitivity.
         -- apply par_transmit_input_l. now rewM.
         -- now apply microsteps_par_compat_l.
      ++ rewrite CSunion_true_spec. now left.
    - (* Otherwise, p2 must emit s *)
      assert (Hin2 : SigSet.In s (fst (sMust p2 E))) by tauto.
      destruct (IHMust21 s) as [p2' [Hred2' IHs2]]; eauto; [].
      exists (Colors⁺ gr_Res (from_state p1 || p2')
                     (get_output_color (from_state p1) ∪ get_output_color (from_state p2))).
      split; simpl; foldmicro.
      ++ etransitivity.
         -- apply par_transmit_input_r. now rewM.
         -- now apply microsteps_par_compat_r.
      ++ rewrite CSunion_true_spec. now right.
  + intros s ? Hin. simpl in Hin.
    rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
    destruct (IHCan11P s) as [p1' [Hred1 Hevent1]],
             (IHCan21P s) as [p2' [Hred2 Hevent2]]; auto; [].
    exists (Colors⁺ gr_Res (p1' || p2')
                    (get_output_color (from_state p1) ∪ get_output_color (from_state p2))).
    split; simpl; foldmicro.
    - do 2 etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- apply microsteps_par_compat_l, Hred1.
      -- apply microsteps_par_compat_r, Hred2.
    - rewrite CSunion_false_spec. now left.
  + intros s HinE Hin gr Hgo. simpl in Hin.
    rewrite SigSet.union_spec in Hin. apply Decidable.not_or in Hin. destruct Hin as [Hin1 Hin2].
    destruct (IHCan11M s HinE Hin1 gr) as [p1' [Hred1' Hevent1]],
             (IHCan21M s HinE Hin2 gr) as [p2' [Hred2' Hevent2]]; eauto; [].
    exists (Colors⁺ gr (p1' || p2') (get_output_color (from_state p1) ∪ get_output_color (from_state p2))).
    split; simpl; foldmicro.
    - do 2 etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- apply microsteps_par_compat_l, Hred1'.
      -- apply microsteps_par_compat_r, Hred2'.
    - rewrite CSunion_false_spec. now left.
  + intros ? Hk. simpl in Hk. rewrite option_map2_Some in Hk.
    destruct Hk as [k1 [k2 [Hk1 [Hk2 ?]]]]. subst.
    edestruct IHMust12 as [p1' [Hred1 Hevent1]],
              IHMust22 as [p2' [Hred2 Hevent2]]; eauto; [].
    exists (Colors⁺ gr_Res (p1' || p2') (Black (Nat.max k1 k2))).
    split; simpl; foldmicro; try (split; reflexivity); [].
    do 2 etransitivity. etransitivity.
    - apply par_transmit_input_l. now rewM.
    - apply par_transmit_input_r. now rewM.
    - apply microsteps_par_compat_l, Hred1.
    - apply microsteps_par_compat_r, Hred2.
    - assert (Hout : out_eq (synchronize (get_Sel p1') (get_Sel p2')
                                         (get_output_color p1') (get_output_color p2'))
                            (Black (Nat.max k1 k2))).
      { apply microsteps_Sel in Hred1. apply microsteps_Sel in Hred2.
        do 2 rewrite <- ?Hred1, <- ?Hred2, ?Hevent1, ?Hevent2. now rewM. }
      rewrite <- Hout.
      apply par_transmit_output.
      etransitivity; try (apply synchronize_le_compat; micro_le || reflexivity); [].
      destruct (from_state_colors p1) as [pp1 [K1' [Heq1 ?]]],
               (from_state_colors p2) as [pp2 [K2' [Heq2 ?]]].
      rewM. rewrite Heq1, Heq2. apply out_union_le_synchronize_White.
  + destruct IHCan12P as [p1' [Hred1 Hevent1]],
             IHCan22P as [p2' [Hred2 Hevent2]].
    exists (Colors⁺ gr_Res (p1' || p2') (synchronize (get_Sel p1') (get_Sel p2')
                                                  (get_output_color p1') (get_output_color p2'))).
    split; simpl; foldmicro.
    - do 2 etransitivity. etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- apply microsteps_par_compat_l, Hred1.
      -- apply microsteps_par_compat_r, Hred2.
      -- apply par_transmit_output.
         etransitivity; try (apply synchronize_le_compat; micro_le || reflexivity); [].
         destruct (from_state_colors p1) as [pp1 [K1' [Heq1 ?]]],
                  (from_state_colors p2) as [pp2 [K2' [Heq2 ?]]].
         rewM. rewrite Heq1, Heq2. apply out_union_le_synchronize_White.
    - simpl. rewrite <- Hevent1, <- Hevent2, out2C_max. f_equiv.
      apply microsteps_Sel in Hred1. apply microsteps_Sel in Hred2.
      rewrite <- Hred1, <- Hred2. rewM. reflexivity.
  + intros gr Hgo.
    destruct (IHCan12M gr) as [p1' [Hred1 Hevent1]],
             (IHCan22M gr) as [p2' [Hred2 Hevent2]]; trivial; [].
    exists (Colors⁺ gr (p1' || p2') (synchronize (get_Sel p1') (get_Sel p2')
                                                 (get_output_color p1') (get_output_color p2'))).
    split; simpl; foldmicro.
    - do 2 etransitivity. etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- apply microsteps_par_compat_l, Hred1.
      -- apply microsteps_par_compat_r, Hred2.
      -- apply par_transmit_output.
         etransitivity; try (apply synchronize_le_compat; micro_le || reflexivity); [].
         destruct (from_state_colors p1) as [pp1 [K1' [Heq1 ?]]],
                  (from_state_colors p2) as [pp2 [K2' [Heq2 ?]]].
         rewM. rewrite Heq1, Heq2. apply out_union_le_synchronize_White.
    - simpl. rewrite <- Hevent1, <- Hevent2, out2C_max. f_equiv.
      assert (Hout1 := microsteps_Sel Hred1).
      assert (Hout2 := microsteps_Sel Hred2).
      rewrite <- Hout1, <- Hout2. now rewM.
* (* hat(p) || q *)
  inv HE.
  destruct (IHp E) as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; [].
  clear IHp. repeat split.
  + intros s Hin. simpl in Hin.
    destruct (IHMust1 s) as [p' [Hred1 IHs1]]; eauto; [].
    exists (Colors⁺ gr_Res (p' || from_stmt q)
                    (get_output_color (from_state p) ∪ get_output_color (from_stmt q))).
    split; simpl; foldmicro.
    - etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply microsteps_par_compat_l, Hred1.
    - rewrite CSunion_true_spec. now left.
  + intros s ? Hin. simpl in Hin.
    destruct (IHCan1P s) as [p' [Hred1 Hevent1]]; auto; [].
    exists (Colors⁺ gr_Res (p' || dead_stmt (OK true) q)
                    (get_output_color (from_state p) ∪ get_output_color (from_stmt q))).
    split; simpl; foldmicro.
    - do 2 etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- apply microsteps_par_compat_l, Hred1.
      -- now apply microsteps_par_compat_r, microsteps_dead_from_stmt.
    - rewrite CSunion_false_spec. left. now rewM.
  + intros s HinE Hin gr Hgo.
    destruct (IHCan1M s HinE) with gr as [p' [Hred1 Hevent1]]; eauto; [].
    exists (Colors⁺ gr (p' || dead_stmt (Res gr) q)
                    (get_output_color (from_state p) ∪ get_output_color (from_stmt q))).
    split; simpl; foldmicro.
    - do 2 etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- apply microsteps_par_compat_l, Hred1.
      -- rewrite set_input_color_set_Go_Res, Hgo,
                 <- (set_input_color_set_Go_Res (gr_noGo (Res gr))).
         now apply microsteps_par_compat_r, microsteps_dead_from_stmt.
    - rewrite CSunion_false_spec. left. now rewM.
  + intros ? Hk. simpl in Hk.
    edestruct IHMust2 as [p' [Hred1 Hevent1]]; eauto; [].
    exists (Colors⁺ gr_Res (p' || dead_stmt (OK true) q) (Black k)).
    split; simpl; foldmicro; try (split; reflexivity); [].
    do 2 etransitivity. etransitivity.
    - apply par_transmit_input_l. now rewM.
    - apply par_transmit_input_r. now rewM.
    - apply microsteps_par_compat_l, Hred1.
    - now apply microsteps_par_compat_r, microsteps_dead_from_stmt.
    - assert (Hout : out_eq (synchronize (get_Sel p') (get_Sel (dead_stmt (Res gr_Res) q))
                                         (get_output_color p')
                                         (get_output_color (dead_stmt (Res gr_Res) q)))
                            (Black k)).
      { apply microsteps_Sel in Hred1. rewrite <- Hred1, Hevent1. now rewM. }
      rewrite <- Hout.
      apply par_transmit_output.
      destruct (from_state_colors p) as [pp1 [K1 [Heq1 ?]]],
               (from_stmt_colors q) as [pp2 [K2 [Heq2 ?]]].
      etransitivity; [| apply synchronize_le_compat; [reflexivity | reflexivity | micro_le |]];
      [rewrite Heq1, Heq2; apply out_union_le_synchronize_White |]. rewM. simpl. Cfsetdec.
  + destruct IHCan2P as [p' [Hred1 Hevent1]].
    exists (Colors⁺ gr_Res (p' || dead_stmt (OK true) q)
                    (synchronize (get_Sel p') (get_Sel (dead_stmt (OK true) q))
                       (get_output_color p') (get_output_color (dead_stmt (OK true) q)))).
    split; simpl; foldmicro.
    - do 2 etransitivity. etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- apply microsteps_par_compat_l, Hred1.
      -- now apply microsteps_par_compat_r, microsteps_dead_from_stmt.
      -- apply par_transmit_output.
         destruct (from_state_colors p) as [pp1 [K1 [Heq1 ?]]],
                  (from_stmt_colors q) as [pp2 [K2 [Heq2 ?]]].
         etransitivity; [| apply synchronize_le_compat; [reflexivity | reflexivity | micro_le |]];
         [rewrite Heq1, Heq2; apply out_union_le_synchronize_White |]. rewM. simpl. Cfsetdec.
    - simpl. rewrite <- Hevent1. f_equiv.
      apply microsteps_Sel in Hred1. rewrite <- Hred1. rewM. reflexivity.
  + intros gr Hgo.
    destruct (from_state_colors p) as [pp1 [K1 [Heq1 ?]]],
             (from_stmt_colors q) as [pp2 [K2 [Heq2 ?]]],
             (IHCan2M gr) as [p' [Hred1 Hevent1]]; trivial; [].
    exists (Colors⁺ gr (p' || dead_stmt (Res gr) q)
                   (synchronize (get_Sel p') (get_Sel (dead_stmt (Res gr) q))
                                (get_output_color p') (get_output_color (dead_stmt (Res gr) q)))).
    split; simpl; foldmicro.
    - do 2 etransitivity. etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- apply microsteps_par_compat_l, Hred1.
      -- replace gr with (gr_noGo (Res gr)) at 2
           by now destruct gr; compute in Hgo |- *; rewrite Hgo.
         now apply microsteps_par_compat_r, microsteps_dead_from_stmt.
      -- apply par_transmit_output.
         etransitivity; [| apply synchronize_le_compat; [reflexivity | reflexivity | micro_le |]];
         [rewrite Heq1, Heq2; apply out_union_le_synchronize_White |]. rewM. simpl. Cfsetdec.
    - assert (Hout1 := microsteps_Sel Hred1).
      simpl. rewrite <- Hout1, <- Hevent1. now rewM.
* (* p || hat(q) *)
  rename p0 into q.
  inv HE.
  destruct (IHp E) as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]]; eauto; [].
  clear IHp. repeat split.
  + intros s Hin. simpl in Hin.
    destruct (IHMust1 s) as [q' [Hred2 IHs2]]; eauto; [].
    exists (Colors⁺ gr_Res (from_stmt p || q')
                    (get_output_color (from_stmt p) ∪ get_output_color (from_state q))).
    split; simpl; foldmicro.
    - etransitivity.
      -- apply par_transmit_input_r. now rewM.
      -- rewM. apply microsteps_par_compat_r, Hred2.
    - rewrite CSunion_true_spec. now right.
  + intros s ? Hin. simpl in Hin.
    destruct (IHCan1P s) as [q' [Hred2 Hevent2]]; auto; [].
    exists (Colors⁺ gr_Res (dead_stmt (OK true) p || q')
                    (get_output_color (from_stmt p) ∪ get_output_color (from_state q))).
    split; simpl; foldmicro.
    - do 2 etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- now apply microsteps_par_compat_l, microsteps_dead_from_stmt.
      -- apply microsteps_par_compat_r, Hred2.
    - rewrite CSunion_false_spec. left. now rewM.
  + intros s HinE Hin gr Hgo.
    destruct (IHCan1M s HinE) with gr as [q' [Hred2 Hevent2]]; eauto; [].
    exists (Colors⁺ gr (dead_stmt (Res gr) p || q')
                    (get_output_color (from_stmt p) ∪ get_output_color (from_state q))).
    split; simpl; foldmicro.
    - do 2 etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- replace gr with (val_Go (OK false) gr) at 2
           by now destruct gr; compute in Hgo |- *; rewrite Hgo.
         now apply microsteps_par_compat_l, microsteps_dead_from_stmt.
      -- apply microsteps_par_compat_r, Hred2.
    - rewrite CSunion_false_spec. left. now rewM.
  + intros ? Hk. simpl in Hk.
    edestruct IHMust2 as [q' [Hred2 Hevent2]]; eauto; [].
    exists (Colors⁺ gr_Res (dead_stmt (OK true) p || q') (Black k)).
    split; simpl; foldmicro; try (split; reflexivity); [].
    do 2 etransitivity. etransitivity.
    - apply par_transmit_input_l. now rewM.
    - apply par_transmit_input_r. now rewM.
    - now apply microsteps_par_compat_l, microsteps_dead_from_stmt.
    - apply microsteps_par_compat_r, Hred2.
    - assert (Hout : out_eq (synchronize (get_Sel (dead_stmt (Res gr_Res) p)) (get_Sel q')
                                         (get_output_color (dead_stmt (Res gr_Res) p))
                                         (get_output_color q'))
                            (Black k)).
      { apply microsteps_Sel in Hred2. rewrite <- Hred2, Hevent2. now rewM. }
      rewrite <- Hout.
      apply par_transmit_output.
      destruct (from_stmt_colors p) as [pp1 [K1 [Heq1 ?]]],
               (from_state_colors q) as [pp2 [K2 [Heq2 ?]]].
      etransitivity; [| apply synchronize_le_compat; [reflexivity | reflexivity | | micro_le]];
      [rewrite Heq1, Heq2; apply out_union_le_synchronize_White |]. rewM. simpl. Cfsetdec.
  + destruct IHCan2P as [q' [Hred2 Hevent2]].
    exists (Colors⁺ gr_Res (dead_stmt (OK true) p || q')
                    (synchronize (get_Sel (dead_stmt (OK true) p)) (get_Sel q')
                       (get_output_color (dead_stmt (OK true) p)) (get_output_color q'))).
    split; simpl; foldmicro.
    - do 2 etransitivity. etransitivity.
      -- apply par_transmit_input_l. now rewM.
      -- apply par_transmit_input_r. now rewM.
      -- now apply microsteps_par_compat_l, microsteps_dead_from_stmt.
      -- apply microsteps_par_compat_r, Hred2.
      -- apply par_transmit_output.
         destruct (from_stmt_colors p) as [pp1 [K1 [Heq1 ?]]],
                  (from_state_colors q) as [pp2 [K2 [Heq2 ?]]].
         etransitivity; [| apply synchronize_le_compat; [reflexivity | reflexivity | | micro_le]];
         [rewrite Heq1, Heq2; apply out_union_le_synchronize_White |]. rewM. simpl. Cfsetdec.
    - simpl. rewrite <- Hevent2. f_equiv.
      apply microsteps_Sel in Hred2. rewrite <- Hred2. now rewM.
  + intros gr Hgo.
    destruct (from_stmt_colors p) as [pp1 [K1 [Heq1 ?]]],
             (from_state_colors q) as [pp2 [K2 [Heq2 ?]]],
             (IHCan2M gr) as [q' [Hred2 Hevent2]]; trivial; [].
    exists (Colors⁺ gr (dead_stmt (Res gr) p || q')
                   (synchronize (get_Sel (dead_stmt (Res gr) p)) (get_Sel q')
                      (get_output_color (dead_stmt (Res gr) p)) (get_output_color q'))).
    split; simpl; foldmicro.
    - do 2 etransitivity. etransitivity.
      ++ apply par_transmit_input_l. now rewM.
      ++ apply par_transmit_input_r. now rewM.
      ++ replace gr with (val_Go (OK false) gr) at 2
           by now destruct gr; compute in Hgo |- *; rewrite Hgo.
         now apply microsteps_par_compat_l, microsteps_dead_from_stmt.
      ++ apply microsteps_par_compat_r, Hred2.
      ++ apply par_transmit_output.
         etransitivity; [| apply synchronize_le_compat; [reflexivity | reflexivity | | micro_le]];
         [rewrite Heq1, Heq2; apply out_union_le_synchronize_White |]. rewM. simpl. Cfsetdec.
    - rewrite <- (microsteps_Sel Hred2), <- Hevent2. now rewM.
* (* p\s *)
  assert (HdomP : S.dom_eq (s⁺ ++ E) (s⊥ ++ E)) by f_equiv.
  assert (HdomM : S.dom_eq (s⁻ ++ E) (s⊥ ++ E)) by f_equiv.
  assert (Hvalid : valid_dom (s⊥ ++ E) (base p)). { inv HE. revert_all. apply valid_dom_compat; f_equiv. }
  assert (HvalidP : valid_dom (s⁺ ++ E) (base p)) by now rewrite HdomP.
  assert (HvalidM : valid_dom (s⁻ ++ E) (base p)) by now rewrite HdomM.
  assert (HleP : s⊥ ++ E <<= s⁺ ++ E). { f_equiv. now left. }
  assert (HleM : s⊥ ++ E <<= s⁻ ++ E). { f_equiv. now left. }
  assert (Hcolor : valid_coloring (s⊥ ++ E) (set_input_color gr_Res (from_state p))).
  { apply valid_coloring_input_le_compat.
    - rewM. repeat split; now left.
    - intro. discriminate.
    - now apply from_state_invariant. }
  assert (HcolorP : valid_coloring (s⁺ ++ E) (set_input_color gr_Res (from_state p))).
  { eapply valid_coloring_Dom_le_compat; eauto. }
  assert (HcolorM : valid_coloring (s⁻ ++ E) (set_input_color gr_Res (from_state p))).
  { eapply valid_coloring_Dom_le_compat; eauto. }
  destruct (IHp _ Hvalid) as [[IHMust1 [IHCan1P IHCan1M]] [IHMust2 [IHCan2P IHCan2M]]].
  destruct (IHp _ HvalidP) as [[IHMustP1 [IHCanP1P IHCanP1M]] [IHMustP2 [IHCanP2P IHCanP2M]]].
  destruct (IHp _ HvalidM) as [[IHMustM1 [IHCanM1P IHCanM1M]] [IHMustM2 [IHCanM2P IHCanM2M]]].
  clear IHp. repeat split; simpl; foldmicro.
  + (* First proof: ∀ s, s ∈ (fst (sMust p E)) -> ∃ p', microsteps E ... p' ∧ s⁺ ∈ (to_event p' E) *)
    intro s'. repeat destruct_match; intro Hin; simpl in Hin.
    - (* s ∈ sMust p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *. rewrite SigSet.remove_spec in Hin. destruct Hin as [Hin Hneq].
      edestruct IHMust1 as [p' [Hred Hs]]; eauto; [].
      edestruct IHMustP1 as [p'' [Hred' Hs']]; eauto; [].
      destruct (microsteps_confluence HcolorP (microsteps_Dom_le_compat HleP Hred) Hred') as [p_final [Hred_OK ?]].
      exists (Colors⁺ gr_Res p_final\s (get_output_color (from_state p))).
      split.
      ++ etransitivity. etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply microsteps_signal_compat. now rewM.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁺ ++ E <<= to_event p_final s⁺ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomP.
         -- now apply to_event_microsteps_compat.
    - (* s ∉ sMust p (s⊥ ++ E) but s ∈ sCan⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *.
      rewrite SigSet.remove_spec in Hin. destruct Hin as [Hin Hneq].
      edestruct IHMust1 as [p' [Hred Hs]]; eauto; [].
      exists (Colors⁺ gr_Res p'\s (get_output_color (from_state p))).
      split.
      ++ etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
      ++ simpl. now rewrite update_other.
    - (* s ∉ sCan⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin. destruct Hin as [Hin Hneq].
      edestruct IHCan1P as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now left); [].
      edestruct IHMustM1 as [p'' [Hred' Hs']]; eauto; [].
      destruct (microsteps_confluence HcolorM (microsteps_Dom_le_compat HleM Hred) Hred') as [p_final [Hred_OK ?]].
      exists (Colors⁺ gr_Res p_final\s (get_output_color (from_state p))).
      split.
      ++ etransitivity. etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply microsteps_signal_compat. now rewM.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁻ ++ E <<= to_event p_final s⁻ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomM.
         -- now apply to_event_microsteps_compat.
  + (* Second proof: ∀ s, s ∈ E -> s ∉ (fst (sCan⁺  p E)) -> ∃p', microsteps E ... p' ∧ s⁻ ∈ (to_event p' E)) *)
    intros s' HinE. repeat destruct_match; intro Hin; simpl in Hin.
    - (* s ∈ sMust p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (sCan⁺ p s⁺ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHMust1 as [p' [Hred Hs]]; eauto; [].
      edestruct IHCanP1P as [p'' [Hred' Hs']]; eauto; try (simpl; rewrite S.add_In; now right); [].
      destruct (microsteps_confluence HcolorP (microsteps_Dom_le_compat HleP Hred) Hred') as [p_final [Hred_OK ?]].
      exists (Colors⁺ gr_Res p_final\s (get_output_color (from_state p))).
      split.
      ++ etransitivity. etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply microsteps_signal_compat. now rewM.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁺ ++ E <<= to_event p_final s⁺ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomP.
         -- now apply to_event_microsteps_compat.
    - (* s ∉ sMust p (s⊥ ++ E) but s ∈ sCan⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (sCan⁺ p s⊥ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHCan1P as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now right); [].
      exists (Colors⁺ gr_Res p'\s (get_output_color (from_state p))).
      split.
      ++ etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
      ++ simpl. now rewrite update_other.
    - (* s ∉ sCan⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (sCan⁺ p s⁻ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHCan1P as [p' [Hred Hs]]; (simpl; rewrite S.add_In; now left) || eauto; [].
      edestruct IHCanM1P as [p'' [Hred' Hs']]; eauto; try (simpl; rewrite S.add_In; now right); [].
      destruct (microsteps_confluence HcolorM (microsteps_Dom_le_compat HleM Hred) Hred') as [p_final [Hred_OK ?]].
      exists (Colors⁺ gr_Res p_final\s (get_output_color (from_state p))).
      split.
      ++ etransitivity. etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁻ ++ E <<= to_event p_final s⁻ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomM.
         -- now apply to_event_microsteps_compat.
  + (* Third proof: ∀ s, s ∈ E -> s ∉ (fst (sCan^⊥ p E)) ->
                    ∀ gr, Sel gr = false -> ∃ p', microsteps E ... p' ∧ s⁻ ∈ (to_event p' E))) *)
    intros s' HinE. repeat destruct_match; intros Hin gr Hgo; simpl in Hin.
    - (* s ∈ sMust p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (sCan^⊥ p s⊥ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      assert (Hin' : ¬ SigSet.In s' (fst (sCan^⊥ p s⁺ ++ E))).
      { intro Hgoal. apply Hin. revert Hgoal. generalize s'.
        apply sCan_le_compat_fst; simpl; trivial. f_equiv. now left. }
      edestruct IHCan1M as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now right); [].
      exists (Colors⁺ gr p'\s (get_output_color (from_state p))).
      split.
      ++ etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
      ++ simpl. now rewrite update_other.
    - (* s ∉ sMust p (s⊥ ++ E) but s ∈ sCan⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (sCan^⊥ p s⊥ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHCan1M as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now right); [].
      exists (Colors⁺ gr p'\s (get_output_color (from_state p))).
      split.
      ++ etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
      ++ simpl. now rewrite update_other.
    - (* s ∉ sCan⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *. rewrite SigSet.remove_spec in Hin.
      assert (Hin2 : Signal.eq s' s ∨ ¬ Signal.eq s' s ∧ ¬ SigSet.In s' (fst (sCan^⊥ p s⁻ ++ E))).
      { destruct (Signal.eq_dec s' s); tauto. }
      clear Hin. destruct Hin2 as [Hin | [Hneq Hin]].
      { (* If Signal.eq s' s, then s' cannot be emitted in p\s and the property is trivial *)
        eexists; split; try reflexivity; []. simpl. rewrite Hin, update_same.
        rewrite Hin, <- S.mem_spec in HinE. now rewrite HinE. }
      edestruct IHCan1M as [p' [Hred Hs]]; eauto; try (simpl; rewrite S.add_In; now left); [].
      edestruct IHCanM1M as [p'' [Hred' Hs']]; eauto; try (simpl; rewrite S.add_In; now right); [].
      assert (Hcolor' : valid_coloring (s⁻ ++ E) (set_input_color gr (from_state p))).
      { apply valid_coloring_input_le_compat.
        - rewM. destruct gr; simpl in *; compute; intuition.
        - intro. congruence.
        - now apply from_state_invariant. }
      edestruct (microsteps_confluence Hcolor' (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      exists (Colors⁺ gr p_final\s (get_output_color p_final)).
      split.
      ++ do 2 etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- destruct_output Hout; try (now rewrite Hout); [].
            apply micro_microsteps, MsignalE.
            rewrite out_lt_le_and_neq. split; trivial; [].
            transitivity (get_output_color p''); micro_le.
      ++ simpl. rewrite update_other; trivial; [].
         cut (to_event p'' s⁻ ++ E <<= to_event p_final s⁻ ++ E).
         -- intro Hle. destruct (proj2 Hle s' _ Hs') as [v [? Hle_v]].
            apply Ble_OK in Hle_v. subst. now rewrite <- HdomM.
         -- now apply to_event_microsteps_compat.
  + (* Fourth proof: ∀ k, snd (sMust p E) = Some k -> ∃ p', microsteps E ... p' ∧ out p' = Black k *)
    intro k. repeat destruct_match; intro Hin; simpl in Hin.
    - (* s ∈ sMust p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *.
      edestruct IHMust1 as [p' [Hred Hs]]; eauto; [].
      edestruct IHMustP2 as [p'' [Hred' Hk]]; eauto; [].
      destruct (microsteps_confluence HcolorP (microsteps_Dom_le_compat HleP Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      apply microsteps_le, Mle_out_le in Hred_k. rewrite Hk in Hred_k.
      apply out_le_Black_l in Hred_k.
      exists (Colors⁺ gr_Res p_final\s (get_output_color p_final)).
      split.
      ++ do 2 etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- apply signal_transmit_output.
            transitivity (get_output_color p'); micro_le.
      ++ now rewrite Hred_k.
    - (* s ∉ sMust p (s⊥ ++ E) but s ∈ sCan⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case is absurd: if snd (sMust p E) = Some k, the symbolic execution of Must was never stuck
         so that the set of emitted signals computed by sMust and sCan must be the same. *)
      rewrite ?SigSet.mem_spec, <- ?F.not_mem_iff in *.
      apply snd_sMust_Some_fst_eq in Hin. now rewrite Hin in *.
    - (* s ∉ sCan⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *.
      edestruct IHCan1P as [p' [Hred Hs]]; (simpl; rewrite S.add_In; now left) || eauto; [].
      edestruct IHMustM2 as [p'' [Hred' Hk]]; eauto; [].
      destruct (microsteps_confluence HcolorM (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      apply microsteps_le, Mle_out_le in Hred_k. rewrite Hk in Hred_k.
      apply out_le_Black_l in Hred_k.
      exists (Colors⁺ gr_Res p_final\s (get_output_color p_final)).
      split.
      ++ do 2 etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- apply signal_transmit_output.
            transitivity (get_output_color p'); micro_le.
      ++ now rewrite Hred_k.
  + (* Fifth proof: ∀ m, ∃ p', microsteps E ... p' ∧ C.eq (out p') (sCan⁺ p E) *)
    repeat destruct_match.
    - (* s ∈ sMust p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *.
      edestruct IHMust1 as [p' [Hred Hs]]; eauto; [].
      destruct IHCanP2P as [p'' [Hred' Hk]]; eauto; [].
      destruct (microsteps_confluence HcolorP (microsteps_Dom_le_compat HleP Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      exists (Colors⁺ gr_Res p_final\s (get_output_color p_final)).
      split.
      ++ do 2 etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- apply signal_transmit_output.
            transitivity (get_output_color p'); micro_le.
      ++ simpl. etransitivity; eauto; []. f_equiv. micro_le.
    - (* s ∉ sMust p (s⊥ ++ E) but s ∈ sCan⁺ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      destruct IHCan2P as [p' [Hred Hk]]; eauto; [].
      exists (Colors⁺ gr_Res p'\s (get_output_color p')).
      split.
      ++ etransitivity. etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply signal_transmit_output. micro_le.
      ++ simpl. assumption.
    - (* s ∉ sCan⁺ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *.
      destruct (IHCan1P s) as [p' [Hred Hs]]; trivial; try (simpl; rewrite S.add_In; now left); [].
      destruct IHCanM2P as [p'' [Hred' Hk]]; eauto; [].
      destruct (microsteps_confluence HcolorM (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      exists (Colors⁺ gr_Res p_final\s (get_output_color p_final)).
      split.
      ++ do 2 etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv. now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- apply signal_transmit_output.
            transitivity (get_output_color p'); micro_le.
      ++ simpl. etransitivity; eauto; []. f_equiv. micro_le.
  + (* Sixth proof: ∀ gr, Sel gr = false -> ∃ p', microsteps E ... p' ∧ C.Subset (output p')) (snd (Can⁺ p E)))) *)
    intros gr Hgo. repeat destruct_match.
    - (* s ∈ sMust p (s⊥ ++ E), so we get s⁺ ++ E *)
      rewrite SigSet.mem_spec in *.
      destruct (IHCan2M gr) as [p' [Hred' Hk]]; trivial; [].
      exists (Colors⁺ gr p'\s (get_output_color p')).
      split; trivial; [].
      etransitivity. etransitivity.
      -- apply signal_transmit_input. now rewM.
      -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred'.
         f_equiv; now left.
      -- apply signal_transmit_output. micro_le.
    - (* s ∉ sMust p (s⊥ ++ E) but s ∈ sCan^⊥ p (s⊥ ++ E), so we only get s⊥ ++ E.
         This case does not arise in the proof as the CBS does not progress. *)
      destruct (IHCan2M gr) as [p' [Hred Hk]]; trivial; [].
      exists (Colors⁺ gr p'\s (get_output_color p')).
      split; trivial; [].
      etransitivity. etransitivity.
      -- apply signal_transmit_input. now rewM.
      -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
         f_equiv; now left.
      -- apply signal_transmit_output. micro_le.
    - (* s ∉ sCan^⊥ p (s⊥ ++ E), so we get s⁻ ++ E. *)
      rewrite <- F.not_mem_iff in *.
      assert (Hcolor' : valid_coloring (s⁻ ++ E) (set_input_color gr (from_state p))).
      { apply valid_coloring_input_le_compat.
        - rewM. destruct gr; simpl in *; compute; intuition.
        - intro. congruence.
        - now apply from_state_invariant. }
      destruct (IHCan1M s) with gr as [p' [Hred Hs]]; trivial; try (simpl; rewrite S.add_In; now left).
      destruct (IHCanM2M gr) as [p'' [Hred' Hk]]; trivial; [].
      destruct (microsteps_confluence Hcolor' (microsteps_Dom_le_compat HleM Hred) Hred')
        as [p_final [Hred_OK Hred_k]].
      exists (Colors⁺ gr p_final\s (get_output_color p_final)).
      split; simpl; foldmicro.
      ++ do 2 etransitivity.
         -- apply signal_transmit_input. now rewM.
         -- eapply microsteps_signal_compat, microsteps_Dom_le_compat, Hred.
            f_equiv; now left.
         -- apply microsteps_signal_compat. rewM. apply Hred_OK.
         -- apply signal_transmit_output.
            transitivity (get_output_color p'); micro_le.
      ++ simpl. etransitivity; eauto; []. f_equiv. micro_le.
Qed.


Corollary Must_to_event_resume_fst : forall p E, valid_dom E (base p) ->
  ∀ s, s ∈ (fst (sMust p E)) -> ∃ p', microsteps E (set_input_color gr_Res (from_state p)) p'
                                      ∧ s⁺ ∈ (to_event p' E).
Proof. intros. now apply Must_Can_to_event_resume. Qed.

Corollary Can_true_to_event_resume_fst : forall p E, valid_dom E (base p) ->
  ∀ s, s ∈ E -> s ∉ (fst (sCan⁺ p E)) ->
  ∃ p', microsteps E (set_input_color gr_Res (from_state p)) p'
      ∧ s⁻ ∈ (to_event p' E).
Proof.
intros p E Hp **. now apply (proj1 (proj2 (proj1 (Must_Can_to_event_resume p E Hp)))).
Qed.


==> anc/package/Proofs/MicrostepsFacts.v <==
From Coq Require Import Setoid Morphisms Lia.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.Microstate.
Require Import Esterel.Semantics.Microstep.
Require Import Esterel.Proofs.ValidColoring.
Require Import Esterel.Semantics.Microsteps.
Require Import Esterel.Proofs.MicroConfluence.


Set Implicit Arguments.


Theorem microsteps_input_lt_compat : forall E gr p p', valid_coloring E p ->
  input_invariant (get_Sel p) gr -> input_lt (get_input_color p) gr -> microsteps E p p' ->
  ∃ p'', microsteps E (set_input_color gr p) p'' ∧ microsteps E (set_input_color gr p') p''.
Proof.
intros E gr p p' Hvalid Hgr Hlt red. induction red.
+ exists (set_input_color gr p). setoid_congruence. now split.
+ assert (Heq : get_input_color p = get_input_color p') by eauto using micro_toplevel_input.
  destruct (micro_input_lt_compat Hlt H) as [pp' [Hred_p [Hlt' Hred_p']]].
  assert (Hvalid' : valid_coloring E p') by eauto using valid_coloring_inductive.
  rewrite Heq in Hlt. rewrite (micro_Sel H) in Hgr.
  specialize (IHred Hvalid' Hgr Hlt). destruct IHred as [pp'' [Hred1 Hred2]].
  assert (Hvalid_gr : valid_coloring E (set_input_color gr p')).
  { apply valid_coloring_input_le_compat; auto. }
  assert (Hvalid'' : valid_coloring E pp'').
  { eauto using valid_coloring_microsteps_inductive. }
  destruct (microsteps_confluence Hvalid_gr Hred_p' Hred1) as [p_ok [Hok1 Hok2]].
  exists p_ok. split.
  - eauto.
  - etransitivity; eauto.
Qed.

Corollary microsteps_input_le_compat : forall E gr p p', valid_coloring E p ->
  input_invariant (get_Sel p) gr -> input_le (get_input_color p) gr -> microsteps E p p' ->
  ∃ p'', microsteps E (set_input_color gr p) p'' ∧ microsteps E (set_input_color gr p') p''.
Proof.
intros E gr p p' Hvalid Hgr Hle Hred.
rewrite input_le_lt_or_eq in Hle.
destruct Hle.
+ now apply microsteps_input_lt_compat.
+ subst. exists p'. split.
  - now destruct p.
  - assert (Heq : get_input_color p = get_input_color p') by eauto using microsteps_toplevel_input.
    rewrite Heq. now destruct p'.
Qed.


==> anc/package/Proofs/SurfaceIgnoresRes.v <==
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.Microstate.
Require Import Esterel.Semantics.Microstep.
Require Import Esterel.Proofs.ValidColoring.
Require Import Esterel.Semantics.Microsteps.
Require Import Esterel.Proofs.MicroConfluence.


(** If sel is false, then the value of Res has no impact on the overall behavior of p.

    To express that, we first define equality and totality up to Res. *)
Definition input_eq_res gr1 gr2 := Go gr1 = Go gr2.

Global Instance input_eq_res_equiv : Equivalence input_eq_res.
Proof. split.
* now split.
* now intros ? ? ?.
* intros ? ? ? ? ?; etransitivity; eauto.
Qed.

Fixpoint Meq_res p p' :=
  match p, p' with
    | Colors sel_p gr_p p out_p, Colors sel_p' gr_p' p' out_p' =>
        sel_p = sel_p' ∧ input_eq_res gr_p gr_p' ∧ MCeq_res p p' ∧ out_eq out_p out_p'
  end
with MCeq_res p p' :=
  match p, p' with
    | Mnothing, Mnothing => True
    | Mpause, Mpause => True
    | Memit s1, Memit s2 => Signal.eq s1 s2
    | Mexit n1, Mexit n2 => n1 = n2
    | Mawimm s1, Mawimm s2 => Signal.eq s1 s2
    | Mtrap p1, Mtrap p2 => Meq_res p1 p2
    | Mshift p1, Mshift p2 => Meq_res p1 p2
    | Msuspend  s1 p1, Msuspend  s2 p2 => Signal.eq s1 s2 ∧ Meq_res p1 p2
    | Mif s p1 p2, Mif s' p1' p2' => Signal.eq s s' ∧ Meq_res p1 p1' ∧ Meq_res p2 p2'
    | Mseq p1 p2, Mseq p1' p2' => Meq_res p1 p1' ∧ Meq_res p2 p2'
    | Mpar p1 p2, Mpar p1' p2' => Meq_res p1 p1' ∧ Meq_res p2 p2'
    | Msignal s1 p1, Msignal s2 p2 => Signal.eq s1 s2 ∧ Meq_res p1 p2
    | _, _ => False
  end.

(* same proof as for Meq *)
Global Instance Meq_res_equiv : Equivalence Meq_res.
Proof. split.
+ intro p. induction p; simpl; now repeat split; auto.
+ intro p. induction p; intros [? ? [] ?] [? [? [Heq ?]]]; hnf in Heq; try tauto; nb_goals 12;
  decompose [and] Heq; repeat split;
  (now auto) || (now apply IHp) || (now apply IHp1) || (now apply IHp2) || (now symmetry in Heq).
+ intros p q. revert p. induction q; intros [? ? [] ?] r [? [? [Heq1 ?]]] Heq2;
  hnf in Heq1; try tauto; nb_goals 12;
  destruct r as [? ? [] ?], Heq2 as [? [? [Heq2 ?]]]; hnf in Heq2; try tauto; nb_goals 12;
  decompose [and] Heq1; decompose [and] Heq2; repeat split;
  (simpl; etransitivity; eassumption) || (now apply IHq) || (now apply IHq1) || (now apply IHq2).
Qed.

Lemma Meq_res_set_Res : forall res p, Meq_res (set_Res res p) p.
Proof. intros res p. induction p; simpl; repeat split; auto; reflexivity. Qed.

Global Instance Meq_subrelation_Meq_res : subrelation Meq Meq_res.
Proof.
intro p. induction p; simpl; intros [? ? [] ?] Heq; try tauto; nb_goals 12;
now intuition; congruence || auto; subst.
Qed.

Local Hint Rewrite Meq_res_set_Res : microstate.
Local Hint Resolve Meq_subrelation_Meq_res : core.

Global Instance set_input_color_Meq_res_compat :
  Proper (input_eq_res ==> Meq_res ==> Meq_res) set_input_color.
Proof. intros ? ? ? [] [] [? [? []]]. repeat split; auto. Qed.

Global Instance set_Go_Meq_res_compat :
  Proper (eq ==> Meq_res ==> Meq_res) set_Go.
Proof. intros ? ? ? [] [] [? [? []]]. repeat split; auto. Qed.

Global Instance set_Res_Meq_res_compat :
  Proper (full_relation ==> Meq_res ==> Meq_res) set_Res.
Proof. intros ? ? ? [] [] [? [? []]]. repeat split; auto. Qed.
  
Global Instance Go_Meq_res_compat : Proper (input_eq_res ==> eq) Go.
Proof. now intros ? ? []. Qed.

Global Instance get_input_color_Meq_res_compat : Proper (Meq_res ==> input_eq_res) get_input_color.
Proof. intros [] [] [? [? []]]. repeat split; auto; now f_equiv. Qed.

Global Instance get_Sel_Meq_res_compat : Proper (Meq_res ==> eq) get_Sel.
Proof. unfold get_Sel. now intros [] [] []. Qed.

Global Instance get_Go_Meq_res_compat : Proper (Meq_res ==> eq) get_Go.
Proof. unfold get_Go. intros ? ? ?. now do 2 f_equiv. Qed.

Global Instance get_output_color_Meq_res_compat : Proper (Meq_res ==> out_eq) get_output_color.
Proof. now intros [] [] []. Qed.

Global Instance to_event_Meq_res_compat : Proper (Meq_res ==> S.dom_eq ==> S.eq) to_event.
Proof.
intros p q Hpq EE E HE. rewrite HE. clear EE HE. revert q Hpq E.
induction p; intros [? ? [] ?] Heq E; simpl in Heq; try tauto; nb_goals 12;
simpl; try solve [ cong; auto
                 | cleaning; now rewrite IHp1, IHp2 ]; [|].
+ cong. repeat destruct_match; simpl in *; tauto || cong; auto;
  solve [ repeat revert_one @eq; cong; congruence ].
+ cong. f_equiv. now apply IHp.
Qed.

Local Ltac rew t :=
  match goal with
    | H : t == _ |- context[t] => setoid_rewrite H
    | H : _ == t |- context[t] => setoid_rewrite <- H
    | H : out_eq t _ |- context[t] => setoid_rewrite H
    | H : out_eq _ t |- context[t] => setoid_rewrite <- H
    | H : Signal.eq t _ |- context[t] => setoid_rewrite H
    | H : Signal.eq _ t |- context[t] => setoid_rewrite <- H
    | H : C.eq t _ |- context[t] => setoid_rewrite H
    | H : C.eq _ t |- context[t] => setoid_rewrite <- H
    | H : Meq_res t _ |- context[t] => setoid_rewrite H
    | H : Meq_res _ t |- context[t] => setoid_rewrite <- H
    | H : input_eq_res t _ |- context[t] => setoid_rewrite H
    | H : input_eq_res _ t |- context[t] => setoid_rewrite <- H
  end.

Local Ltac perform_rew :=
  solve [repeat (
         match goal with
           | H : input_eq_res ?y ?x, H' : context g [?y] |- context f [?x] =>
                  let t1 := type of H' in let h1 := get_head_symbol t1 in
                  let t2 := match goal with |- ?A => A end in
                  let h2 := get_head_symbol t2 in unify h1 h2; rew x; clear H; try easy
           | H : Meq_res ?y ?x, H' : context g [?y] |- context f [?x] =>
                  let t1 := type of H' in let h1 := get_head_symbol t1 in
                  let t2 := match goal with |- ?A => A end in
                  let h2 := get_head_symbol t2 in unify h1 h2; rew x; clear H; try easy
           | H : out_eq ?y ?x, H' : context g [?y] |- context f [?x] =>
                  let t1 := type of H' in let h1 := get_head_symbol t1 in
                  let t2 := match goal with |- ?A => A end in
                  let h2 := get_head_symbol t2 in unify h1 h2; rew x; clear H; try easy
           | H : input_eq_res ?x _ |- context[?x] => rew x; try easy
           | H : Meq_res ?x _ |- context[?x] => rew x; try easy
           | H : out_eq ?x _ |- context[?x] => rew x; try easy
           | H := _ |- _ => unfold H in *; clear H
         end); auto].

Local Ltac one_step t :=
  right; exists t; split; [| simpl; repeat (split; auto; []); easy || (try perform_rew)];
  try solve [constructor; try congruence; try perform_rew].

Theorem micro_surface_ignores_Res : forall E p1 p2 p1',
  valid_coloring E p1 -> valid_coloring E p2 -> get_Sel p1 = false ->
  Meq_res p1 p2 -> micro E p1 p1' -> 
  Meq_res p1' p2 \/ exists p2', micro E p2 p2' /\ Meq_res p1' p2'.
Proof.
intros E p1 p2 p1' Hvalid1 Hvalid2 Hsel1 Heq red.
assert (Hsel2 : get_Sel p2 = false) by now rewrite <- Heq.
revert p2 Hvalid2 Hsel2 Heq. induction red;
[.. | assert (get_Sel p = false) by (now rew p);
      intro p2; revert Hvalid1; cong; rew q; intros; cleaning;
      destruct IHred as [? | [? []]];
      [left; now rew q' | one_step x; trivial; now rew q'] ];
try (intros [sel2 gr2 [] out2] Hvalid2 Hsel2 Heq; simpl in Heq, Hsel1, Hsel2; try tauto); nb_goals 53.
(* nothing *)
+ destruct out2; try tauto; []. unfold input_eq_res in *. cong.
  one_step (Colors⁻ gr2 nothing (White ∅)).
+ destruct out2; try tauto; []. unfold input_eq_res in *. cong.
  one_step (Colors⁻ gr2 nothing (Black 0)).
(* pause *)
+ destruct out2; try tauto; []. unfold input_eq_res in *. do 2 setoid_congruence.
  one_step (Colors⁻ gr2 pause (White (C.remove 0 K))).
+ destruct out2; try tauto; []. unfold input_eq_res in *. do 2 setoid_congruence.
  one_step (Colors⁻ gr2 pause (White (C.remove 1 K))).
+ unfold input_eq_res in *. setoid_congruence. destruct out2 as [| K2]; try tauto; []. rew K2.
  one_step (Colors⁻ gr2 pause (Black 1)).
+ congruence.
(* !s *)
+ destruct out2; try tauto; []. unfold input_eq_res in *. cong. rew s0.
  one_step (Colors⁻ gr2 !s (White ∅)).
+ destruct out2; try tauto; []. unfold input_eq_res in *. cong. rew s0.
  one_step (Colors⁻ gr2 !s (Black 0)).
(* exit n *)
+ destruct out2; try tauto; []. unfold input_eq_res in *. cong.
  match goal with x : nat |- _ => rename x into n end.
  one_step (Colors⁻ gr2 (exit n) (White ∅)).
+ destruct out2; try tauto; []. unfold input_eq_res in *. cong.
  match goal with x : nat |- _ => rename x into n end.
  one_step (Colors⁻ gr2 (exit n) (Black (S (S n)))).
(* awimm s *)
+ destruct out2; try tauto; []. unfold input_eq_res in *.
  cong. revert_one inset. rew s0. rew K.
  assert (not_exec false gr2 ∨ s⁻ ∈ E).
  { intuition. left. revert_all. intros [? [|]]; split; right + idtac; congruence. }
  one_step (Colors⁻ gr2 (awimm s) (White (C.remove 0 K0))).
+ destruct out2; try tauto; []. unfold input_eq_res in *.
  cong. revert_one @inset. rew s0. rew K.
  assert (not_exec false gr2 ∨ s⁺ ∈ E).
  { intuition. left. revert_all. intros [? [|]]; split; right + idtac; congruence. }
  one_step (Colors⁻ gr2 (awimm s) (White (C.remove 1 K0))).
+ unfold input_eq_res in *. cong. rew s0. destruct out2 as [| K2]; try tauto; []. rew K2.
  assert (exec false gr2). { revert_all. intros [| []]; left; congruence. }
  one_step (Colors⁻ gr2 (awimm s) (Black 0)).
+ unfold input_eq_res in *. cong. rew s0. destruct out2 as [| K2]; try tauto; []. rew K2.
  assert (exec false gr2). { revert_all. intros [| []]; left; congruence. }
  one_step (Colors⁻ gr2 (awimm s) (Black 1)).
(* { p } *)
+ cong. rew out2. match goal with H : Meq_res p ?x |- _ => rename x into q end.
  one_step (Colors⁻ gr2 {set_Go (Go gr2) q} out).
+ left. simpl. intuition. rew p. apply Meq_res_set_Res.
+ inv Hvalid1. inv Hvalid2. repeat match goal with H : false = _ |- _ => symmetry in H end.
  cong. cleaning. destruct IHred as [Heq | [p'' [Hred Heq]]].
  - now left.
  - one_step (Colors (get_Sel p) gr2 {p''} out); [].
    cong. now constructor.
+ cong. one_step (Colors⁻ gr2 {p0} ↓(get_output_color p0)).
(* ↑ p *)
+ cong. rew out2. one_step (Colors⁻ gr2 ↑(set_Go (Go gr2) p0) out).
+ left. simpl. intuition. rew p. apply Meq_res_set_Res.
+ inv Hvalid1. inv Hvalid2. repeat match goal with H : false = _ |- _ => symmetry in H end.
  cong. cleaning. destruct IHred as [Heq | [p'' [Hred Heq]]].
  - now left.
  - one_step (Colors⁻ gr2 ↑p'' out); [].
    cong. now constructor.
+ cong. one_step (Colors⁻ gr2 ↑p0 ↑(get_output_color p0)).
(* s ⊃ p *)
+ cong. rew out2. rew s0. one_step (Colors⁻ gr2 (s ⊃ set_Go (Go gr2) p0) out).
+ left. simpl. intuition. rew p. apply Meq_res_set_Res.
+ inv Hvalid1. inv Hvalid2. repeat match goal with H : false = _ |- _ => symmetry in H end.
  cong. cleaning. destruct IHred as [Heq | [p'' [Hred Heq]]].
  - now left.
  - one_step (Colors (get_Sel p) gr2 (s ⊃ p'') out); [].
    cong. now constructor.
+ do 2 cong. one_step (Colors⁻ gr2 (s ⊃ p0) (SuspNow KO (get_output_color p0))).
+ pose (susp' := Band (Band (Res gr2) (OK (get_Sel p0))) (get_val s E)).
  cong. rew s0.
  assert (Hsel : get_Sel p = false) by now inv Hvalid1.
  assert (Hsusp : susp = OK false). { unfold susp. rewrite Hsel. now rewM. }
  assert (Hsusp' : susp' = OK false). { unfold susp'. rew p0. rewrite Hsel. now rewM. }
  one_step (Colors⁻ gr2 (s ⊃ p0) (SuspNow susp' (get_output_color p0))).
  - constructor. fold susp'. rewrite Hsusp', <- Hsusp. now rew p0.
  - rewrite Hsusp, Hsusp'. now rew p.
(* s ? p, q *)
+ do 2 cong. one_step (Colors⁻ gr2 (s ? set_Go (Band (Go gr2) (get_val s E)) p0, q0) out).
+ do 2 cong. one_step (Colors⁻ gr2 (s ? p0, set_Go (Band (Go gr2) (Bneg (get_val s E))) q0) out).
+ left. cong. repeat (split; auto; []); []. rew p0. apply Meq_res_set_Res.
+ left. cong. repeat (split; auto; []); []. rew q0. apply Meq_res_set_Res.
+ inv Hvalid1. inv Hvalid2. do 2 cong.
  repeat match goal with H : false = (_ || _)%bool |- _ => symmetry in H;
    rewrite Bool.orb_false_iff in H; let H1 := fresh "Hsel" in let H2 := fresh "Hsel" in
    destruct H as [H1 H2]; rewrite H1, H2 in * end.
  specialize (IHred ltac:(assumption) eq_refl p0). cleaning.
  destruct IHred as [Heq | [p'' [Hred Heq]]].
  - left. simpl. now repeat (split; trivial).
  - one_step (Colors⁻ gr2 (s ? p'', q0) out).
+ inv Hvalid1. inv Hvalid2. cong.
  repeat match goal with H : false = (_ || _)%bool |- _ => symmetry in H;
    rewrite Bool.orb_false_iff in H; let H1 := fresh "Hsel" in let H2 := fresh "Hsel" in
    destruct H as [H1 H2]; rewrite H1, H2 in * end.
  specialize (IHred ltac:(assumption) eq_refl q0). cleaning.
  destruct IHred as [Heq | [q'' [Hred Heq]]].
  - left. simpl. now repeat (split; trivial).
  - one_step (Colors⁻ gr2 (s0 ? p0, q'') out2).
+ do 2 cong. one_step (Colors⁻ gr2 (Mif s p0 q0) (get_output_color p0 ∪ get_output_color q0)).
(* p; q *)
+ cong. one_step (Colors⁻ gr2 (set_Go (Go gr2) p0; q0) out2).
+ cong. left. simpl. repeat (split; auto; []); []. rew p. apply Meq_res_set_Res.
+ cong. one_step (Colors⁻ gr2 (p0; set_Go (OK true) q0) out2).
+ cong. one_step (Colors⁻ gr2 (p0; set_Go (OK false) q0) out2).
+ cong. left. simpl. repeat (split; auto; []); []. rew q. apply Meq_res_set_Res.
+ inv Hvalid1. inv Hvalid2. cong.
  repeat match goal with H : false = (_ || _)%bool |- _ => symmetry in H;
    rewrite Bool.orb_false_iff in H; let H1 := fresh "Hsel" in let H2 := fresh "Hsel" in
    destruct H as [H1 H2]; rewrite H1, H2 in * end.
  specialize (IHred ltac:(assumption) eq_refl p0). cleaning.
  destruct IHred as [Heq | [p'' [Hred Heq]]].
  - left. simpl. now repeat (split; trivial).
  - one_step (Colors⁻ gr2 (p''; q0) out2).
+ inv Hvalid1. inv Hvalid2. cong.
  repeat match goal with H : false = (_ || _)%bool |- _ => symmetry in H;
    rewrite Bool.orb_false_iff in H; let H1 := fresh "Hsel" in let H2 := fresh "Hsel" in
    destruct H as [H1 H2]; rewrite H1, H2 in * end.
  specialize (IHred ltac:(assumption) eq_refl q0). cleaning.
  destruct IHred as [Heq | [q'' [Hred Heq]]].
  - left. simpl. now repeat (split; trivial).
  - one_step (Colors⁻ gr2 (p0; q'') out2).
+ cong. one_step (Colors⁻ gr2 (p0; q0) (SEQrestrict (get_output_color p0) ∪ get_output_color q0)).
(* p || q *)
+ cong. one_step (Colors⁻ gr2 (set_Go (Go gr2) p0 || q0) out2).
+ left. cong. simpl. repeat (split; auto); []. rew p. apply Meq_res_set_Res.
+ cong. one_step (Colors⁻ gr2 (p0 || set_Go (Go gr2) q0) out2).
+ left. cong. simpl. repeat (split; auto); []. rew q. apply Meq_res_set_Res.
+ inv Hvalid1. inv Hvalid2. cong.
  repeat match goal with H : false = (_ || _)%bool |- _ => symmetry in H;
    rewrite Bool.orb_false_iff in H; let H1 := fresh "Hsel" in let H2 := fresh "Hsel" in
    destruct H as [H1 H2]; rewrite H1, H2 in * end.
  specialize (IHred ltac:(assumption) eq_refl p0). cleaning.
  destruct IHred as [Heq | [p'' [Hred Heq]]].
  - left. simpl. now repeat (split; trivial).
  - one_step (Colors⁻ gr2 (p'' || q0) out2).
+ inv Hvalid1. inv Hvalid2. cong.
  repeat match goal with H : false = (_ || _)%bool |- _ => symmetry in H;
    rewrite Bool.orb_false_iff in H; let H1 := fresh "Hsel" in let H2 := fresh "Hsel" in
    destruct H as [H1 H2]; rewrite H1, H2 in * end.
  specialize (IHred ltac:(assumption) eq_refl q0). cleaning.
  destruct IHred as [Heq | [q'' [Hred Heq]]].
  - left. simpl. now repeat (split; trivial).
  - one_step (Colors⁻ gr2 (p0 || q'') out2).
+ cong. one_step (Colors⁻ gr2 (p0 || q0)
             (synchronize (get_Sel p0) (get_Sel q0) (get_output_color p0) (get_output_color q0))).
(* p\s *)
+ do 2 cong. one_step (Colors⁻ gr2 (set_Go (Go gr2) p0)\s out).
+ left. cong. simpl. repeat (split; auto); []. rew p. apply Meq_res_set_Res.
+ inv Hvalid1. inv Hvalid2. repeat match goal with H : false = _ |- _ => symmetry in H end.
  do 2 cong. do 2 revert_one valid_coloring. rew s0. intros Hvalid1 Hvalid2.
  specialize (IHred ltac:(assumption) ltac:(assumption)  p0). revert IHred. rew p. intro IHred.
  cleaning. specialize (IHred ltac:(reflexivity)). destruct IHred as [Heq | [p'' [Hred Heq]]].
  - left. simpl. now repeat (split; trivial).
  - one_step (Colors⁻ gr2 p''\s out).
+ do 2 cong. one_step (Colors⁻ gr2 p0\s (get_output_color p0)).
Qed.

Corollary microsteps_surface_ignores_Res : forall p1 p2 p1' E,
  valid_coloring E p1 -> valid_coloring E p2 -> get_Sel p1 = false ->
  Meq_res p1 p2 -> microsteps E p1 p1' ->
  exists p2', microsteps E p2 p2' ∧ Meq_res p1' p2'.
Proof.
intros p1 p2 p1' E Hvalid1 Hvalid2 Hsel Heq red. revert p2 Hvalid2 Heq.
induction red; intros p2 Hvalid2 Heq.
+ exists p2. split; try reflexivity; []. now rew p'.
+ assert (Hvalid1' : valid_coloring E p') by eauto using valid_coloring_inductive.
  assert (Hsel' : get_Sel p' = false). { erewrite <- micro_Sel; eauto. }
  destruct (micro_surface_ignores_Res E p p2 p') as [Hred | [p2' [Hred Heq']]]; auto; [].
  assert (Hvalid2' : valid_coloring E p2') by eauto using valid_coloring_inductive.
  specialize (IHred Hvalid1' Hsel' p2'). cleaning. destruct IHred as [p2'' [Hred' Heq'']].
  exists p2''. split; trivial; []. eright; eauto.
Qed.


==> anc/package/Proofs/ValidColoring.v <==
From Coq Require Import Morphisms Lia Bool Nat.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.Microstate.
Require Import Esterel.Semantics.Microstep.


Set Implicit Arguments.
Global Hint Resolve Blt_Ble : core.

(** **  Extension of [exec]/[not_exec] to microstates  **)

Definition is_exec p := get_Go p = OK true ∨ get_Res p = OK true ∧ get_Sel p = true.
Definition is_not_exec p := get_Go p = OK false ∧ (get_Res p = OK false ∨ get_Sel p = false).

Global Instance is_exec_compat : Proper (equiv ==> iff) is_exec.
Proof. intros ? ? Heq. unfold is_exec. now rewrite Heq. Qed.

Global Instance is_not_exec_compat : Proper (equiv ==> iff) is_not_exec.
Proof. intros ? ? Heq. unfold is_not_exec. now rewrite Heq. Qed.

Lemma is_exec_equiv_exec : forall p, is_exec p <-> exec (get_Sel p) (get_input_color p).
Proof. reflexivity. Qed.

Lemma is_not_exec_equiv_not_exec : forall p, is_not_exec p <-> not_exec (get_Sel p) (get_input_color p).
Proof. reflexivity. Qed.

Lemma is_exec_contradiction : forall p, is_exec p -> is_not_exec p -> False.
Proof. intros [] *. rewrite is_exec_equiv_exec, is_not_exec_equiv_not_exec. apply exec_contradiction. Qed.

Lemma not_is_exec : forall p,
  ¬ is_exec p <-> get_Go p ≠ OK true ∧ (get_Res p ≠ OK true ∨ get_Sel p = false).
Proof. intro. unfold is_exec. intuition; congruence || destruct (get_Sel p); tauto. Qed.

Theorem from_stmt_not_is_exec : forall p, ¬ is_exec (from_stmt p).
Proof.
intros p Habs. destruct (from_stmt_colors p) as [? [? [Heq _]]]. rewrite Heq in *. clear Heq.
inv Habs; unfold gr_KO, get_Go in *; compute in *; cong; discriminate.
Qed.

Lemma is_exec_micro_preservation : forall E p p', micro E p p' -> (is_exec p <-> is_exec p').
Proof. intros * red. now rewrite 2 is_exec_equiv_exec, (micro_Sel red), (micro_toplevel_input red). Qed.

(** The control is exclusive in test: at most one branch can receive control. *)
Definition exclusive p q := ¬ (is_exec p ∧ is_exec q).

Global Instance exclusive_compat : Proper (equiv ==> equiv ==> iff) exclusive.
Proof. intros ? ? Heq ? ? Heq'. unfold exclusive. now rewrite Heq, Heq'. Qed.

Theorem exclusive_micro_preservation_l : forall E p q p',
  micro E p p' -> (exclusive p q <-> exclusive p' q).
Proof. intros E p q p' Hredp. unfold exclusive. now rewrite (is_exec_micro_preservation Hredp). Qed.

Theorem exclusive_micro_preservation_r : forall E p q q',
  micro E q q' -> (exclusive p q <-> exclusive p q').
Proof. intros E p q p' Hredq. unfold exclusive. now rewrite (is_exec_micro_preservation Hredq). Qed.

(** Ultimately, we will be able to prove that [exclusive p q] implies
    [out_exclusive (get_output_color p) (get_output_color q)] because of [valid_coloring_Black_is_exec]. *)

(** **  Invariants on colors  **)

(** ***  Invariant on input colors  **)

Definition input_invariant sel gr :=
  (* We can only start a statement if it is inert *)
  (Go gr = OK true -> sel = false).

Lemma input_invariant_le_compat : forall sel gr gr',
  input_le gr gr' -> input_invariant sel gr' -> input_invariant sel gr.
Proof.
intros sel gr gr' [Hle_go _] Hgo'.
intro Hgo. apply Hgo'. rewrite Hgo in Hle_go. destruct Hle_go; discriminate || congruence.
Qed.

Lemma input_invariant_false : forall gr, input_invariant false gr.
Proof. now repeat intro. Qed.

(** ***  Atomic constructions  **)

(** Direct wire from Go to the return code k *)
Definition WIRE k gr out :=
  match Go gr with
    | KO       => out_eq out (White (C.singleton k))
    | OK true  => out_eq out (White (C.singleton k)) ∨ out_eq out (Black k)
    | OK false => out_eq out (White (C.singleton k)) ∨ out_eq out (White ∅)
  end.

Global Instance WIRE_compat : Proper (Logic.eq ==> Logic.eq ==> out_eq ==> iff) WIRE.
Proof.
intros ? k ? ? gr ? out out' Heq. subst. unfold WIRE.
now destruct (Go gr) as [[|] |]; rewrite Heq.
Qed.

Lemma WIRE_le_compat : forall k gr gr' out, input_le gr gr' -> WIRE k gr out -> WIRE k gr' out.
Proof.
intros k gr gr' out [[Hgo | Hgo] ?] Hout; unfold WIRE in *; rewrite Hgo in Hout.
+ destruct (Go gr') as [[|] |]; rewrite Hout; try (left + right); reflexivity.
+ assumption.
Qed.

(** Invariant for the pause statement *)
Definition PAUSE sel gr out :=
  if Beq_dec (Go gr) (OK true) then out_le out (Black 1) else
  if Beq_dec (Band (Res gr) (OK sel)) (OK true) then
          out_le out (Black 0) else
  if not_exec_dec sel gr then out_le out (White ∅) else
  if Beq_dec (Go gr) (OK false) then out_le out (White (C.singleton 0)) else
  if Beq_dec (Band (Res gr) (OK sel)) (OK false) then out_le out (White (C.singleton 1))
  else out_le out (White (C.add 0 (C.singleton 1))).

Global Instance PAUSE_compat : Proper (Logic.eq ==> Logic.eq ==> out_eq ==> iff) PAUSE.
Proof.
intros ? sel ? ? gr ? out out' Heq. subst. unfold PAUSE.
repeat destruct_match; now rewrite Heq.
Qed.

Lemma PAUSE_le_compat : forall sel gr gr' out out', input_invariant sel gr' ->
  input_le gr gr' -> out_le out' out -> PAUSE sel gr out -> PAUSE sel gr' out'.
Proof.
intros sel gr gr' out out' Hinv' Hle_in Hle_out.
assert (Hinv : input_invariant sel gr) by eauto using input_invariant_le_compat.
assert (Hnot_exec : not_exec sel gr -> not_exec sel gr') by now apply not_exec_le_compat.
destruct Hle_in as [Hle_go Hle_res]. unfold PAUSE.
destruct (Beq_dec (Go gr) (OK true)) as [Hgo | Hgo];
[| destruct (Beq_dec (Band (Res gr) (OK sel)) (OK true)) as [Hres | Hres];
[| destruct (not_exec_dec sel gr) as [Hexec | Hexec];
[| destruct (Beq_dec (Go gr) (OK false)) as [Hgo2 | Hgo2];
[| destruct (Beq_dec (Band (Res gr) (OK sel)) (OK false)) as [Hres2 | Hres2] ]]]].
+ rewrite Hgo in *. apply Ble_OK in Hle_go. rewrite Hle_go. simpl. intro. now transitivity out.
+ reflect_bool. destruct Hres as [Hres Hsel]. apply OK_inj in Hsel.
  rewrite Hres, Hsel in *. apply Ble_OK in Hle_res. rewrite Hle_res.
  assert (Go gr' ≠ OK true). { intro Habs. apply Hinv' in Habs. congruence. }
  destruct (Beq_dec (Go gr') (OK true)); try contradiction; [].
  simpl. intro. now transitivity out.
+ cleaning. assert (Hexec' := Hnot_exec).
  destruct Hexec as [Hgo2 Hres2], Hexec' as [Hgo2' Hres2'].
  assert (Band (Res gr') (OK sel) <> OK true).
  { rewrite Band_true. intros [Hres' Hsel']. apply OK_inj in Hsel'. destruct Hres2'; congruence. }
  rewrite Hgo2'. destruct (Beq_dec (Band (Res gr') (OK sel)) (OK true)); try contradiction; [].
  simpl. destruct (not_exec_dec sel gr'); try contradiction; [].
  intro. now transitivity out.
+ rewrite Hgo2 in *. apply Ble_OK in Hle_go. rewrite Hle_go. simpl.
  destruct_match.
  - intro. repeat (etransitivity; eauto; []). simpl. Cfsetdec.
  - destruct_match; try (now etransitivity; eauto); [].
    repeat (etransitivity; eauto; []). simpl. Cfsetdec.
+ reflect_bool.
  repeat destruct_match; nb_goals 6.
  - intro. repeat (etransitivity; eauto; []). simpl. Cfsetdec.
  - exfalso. destruct Hres2 as [Hres2 | Hres2].
    -- rewrite Hres2 in Hle_res. apply Ble_OK in Hle_res.
       rewrite Hle_res in *. simpl in *. discriminate.
    -- rewrite Hres2 in *. simpl_bool. discriminate.
  - intro. do 2 (etransitivity; eauto; []). simpl. Cfsetdec.
  - cut (not_exec sel gr'); try contradiction; [].
    split; trivial; []. destruct Hres2; try (right; apply OK_inj; congruence); [].
    left. apply Ble_OK. congruence.
  - now transitivity out.
  - cut (Band (Res gr') (OK sel) = OK false); try contradiction; [].
    rewrite Band_false. destruct Hres2; try (right; apply OK_inj; congruence); [].
    left. apply Ble_OK. congruence.
+ repeat destruct_match; intro;
  solve [ destruct out, out'; simpl in *; try destruct Hle_out; tauto || split; Cfsetdec
        | do 2 (etransitivity; eauto); simpl; Cfsetdec ].
Qed.


(** ***  Binary relations on colors  **)

(** The relation between the output color of [p] and the input color of [q] in [p; q]. *)
Definition SEQ out go :=
  match out with
    | Black 0 => Ble go (OK true)
    | Black (S _) => Ble go (OK false)
    | White K => if C.mem 0 K then go = KO else Ble go (OK false)
  end.

Global Instance SEQ_le_compat : Proper (out_le ==> Logic.eq ==> Basics.impl) SEQ.
Proof.
intros [[] | K1] [[] | K2] ? ? ? ?; subst; simpl in *; try (tauto || now cong); nb_goals 3;
unfold Basics.impl.
+ rewrite <- C.mem_spec in *. cong. intro. subst. now left.
+ destruct_match; intro; subst; auto; now left.
+ assert (Himpl : C.mem 0 K2 = true -> C.mem 0 K1 = true)
    by (revert_one C.Subset; intro Hsub; specialize (Hsub 0);
        rewrite ?C.remove_spec, <- ?C.mem_spec in Hsub; intuition).
        destruct (C.mem 0 K2); [now rewrite Himpl | now destruct_match; cbn; intro; auto; left].
Qed.

Global Instance SEQ_compat : Proper (out_eq ==> Logic.eq ==> iff) SEQ.
Proof.
intros ? ? Heq ? ? ?. subst. split; apply SEQ_le_compat; trivial; now rewrite Heq.
Qed.

Lemma SEQ_output_KO : forall out, SEQ out KO.
Proof. intros [[| k] | K]; simpl; try destruct (C.mem 0 K); repeat split; reflexivity || (now left). Qed.

Lemma SEQ_true : forall out, SEQ out (OK true) -> out = Black 0.
Proof.
intros out Hseq. destruct out as [[| k] | K]; simpl in Hseq;
try solve [ revert Hseq; try destruct_match; rewrite ?Ble_OK; discriminate | eauto ].
Qed.

(** ***  Ternary relations on colors  **)

(** The AND gate. *)
Definition AND bo1 bo2 bo :=
  match bo1, bo2 with
    | KO,       KO       => bo = KO
    | KO,       OK true  => bo = KO
    | KO,       OK false => Ble bo (OK false)
    | OK true,  KO       => bo = KO
    | OK true,  OK true  => Ble bo (OK true)
    | OK true,  OK false => Ble bo (OK false)
    | OK false, KO       => Ble bo (OK false)
    | OK false, OK true  => Ble bo (OK false)
    | OK false, OK false => Ble bo (OK false)
  end.

Lemma AND_le_compat : forall bo1 bo2 bo1' bo2' bo,
  Ble bo1 bo1' -> Ble bo2 bo2' -> AND bo1 bo2 bo -> AND bo1' bo2' bo.
Proof.
intros bo1 bo2 bo1' bo2' bo [Hle1 | Hle1] [Hle2 | Hle2] H; subst.
+ inv H. destruct bo1' as [[|] |], bo2' as [[|] |]; now try left.
+ destruct bo1' as [[|] |], bo2' as [[|] |]; inv H; simpl; trivial; (left + right); tauto.
+ destruct bo1' as [[|] |], bo2' as [[|] |]; inv H; simpl; trivial; (left + right); tauto.
+ assumption.
Qed.

Lemma AND_output_KO : forall bo1 bo2, AND bo1 bo2 KO.
Proof. intros [[|] |] [[|] |]; simpl; try (now left + right); reflexivity. Qed.

Lemma AND_true : forall bo1 bo2, AND bo1 bo2 (OK true) <-> bo1 = OK true ∧ bo2 = OK true.
Proof.
intros [[|] |] [[|] |]; simpl; split; intro;
tauto || reflexivity || input_discriminate || cong; discriminate.
Qed.

Lemma AND_false : forall bo1 bo2, AND bo1 bo2 (OK false) <-> bo1 = OK false ∨ bo2 = OK false.
Proof.
intros [[|] |] [[|] |]; simpl; split; intros [? | ?] || intro;
tauto || reflexivity || input_discriminate || (cong; discriminate).
Qed.

Theorem Band_AND : forall bo1 bo2, AND bo1 bo2 (Band bo1 bo2).
Proof. intros [[|] |] [[|] |]; simpl; reflexivity. Qed.

Theorem AND_Band_equiv : forall bo1 bo2 bo, AND bo1 bo2 bo <-> Ble bo (Band bo1 bo2).
Proof.
intros [[|] |] [[|] |] [[|] |]; simpl; split; trivial;
intro; reflexivity || discriminate || input_discriminate.
Qed.

Global Hint Immediate input_invariant_false AND_output_KO : core.

(** ***  The color invariant on microstates  **)

Inductive valid_coloring : S.t (status bool) -> microstate -> Prop :=
  | OKnothing : forall E sel gr out,
      (* This statement is instantaneous, thus it cannot be activated *)
      sel = false ->
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* Go is directly fed into the 0 output *)
      WIRE 0 gr out ->
      valid_coloring E (Colors sel gr Mnothing out)
  | OKpause : forall E sel gr out,
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      out_le (White (C.add 0 (C.singleton 1))) out ->
      PAUSE sel gr out ->
      valid_coloring E (Colors sel gr Mpause out)
  | OKemit : forall E s sel gr out,
      (* The signal s must exist in the environment *)
      s ∈ E ->
      (* This statement is instantaneous, thus it cannot be activated *)
      sel = false ->
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* Go is directly fed into the 0 output *)
      WIRE 0 gr out ->
      valid_coloring E (Colors sel gr (Memit s) out)
  | OKexit : forall E n sel gr out,
      (* This statement is instantaneous, thus it cannot be activated *)
      sel = false ->
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* Go is directly fed into the (S (S n)) output *)
      WIRE (S (S n)) gr out ->
      valid_coloring E (Colors sel gr (Mexit n) out)
  | OKawimm : forall E s sel gr out,
      (* The signal s must exist in the environment *)
      s ∈ E ->
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      out_le (White (C.add 0 (C.singleton 1))) out ->
      (* If the statement is not executed, its output is empty *)
      (not_exec sel gr -> out_le out (White ∅)) ->
      (* If the status of s is unknown, nothing moves *)
      (¬ not_exec sel gr -> s⊥ ∈ E -> out_eq out (White (C.add 0 (C.singleton 1)))) ->
      (* If the statement is executed, its output depends on the status of s *)
      (exec sel gr -> s⁺ ∈ E -> out_le out (Black 0)) ->
      (exec sel gr -> s⁻ ∈ E -> out_le out (Black 1)) ->
      (* If we don't know if the statement is executed, its output depends on the status of s *)
      (¬ exec sel gr -> ¬ not_exec sel gr -> s⁺ ∈ E -> out_le out (White (C.singleton 0))) ->
      (¬ exec sel gr -> ¬ not_exec sel gr -> s⁻ ∈ E -> out_le out (White (C.singleton 1))) ->
      valid_coloring E (Colors sel gr (Mawimm s) out)
  | OKtrap : forall E p sel gr out,
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* The input color is transmitted to the inner statement *)
      input_le (get_input_color p) gr ->
      (* The sel wire does not change *)
      sel = get_Sel p ->
      (* The output color is transmitted after unshifting *)
      out_le ↓(get_output_color (from_stmt (base p))) out ->
      out_le out ↓(get_output_color p) ->
      (* Recursive call *)
      valid_coloring E p ->
      valid_coloring E (Colors sel gr { p } out)
  | OKshift : forall E p sel gr out,
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* The input color is transmitted to the inner statement *)
      input_le (get_input_color p) gr ->
      (* The sel wire does not change *)
      sel = get_Sel p ->
      (* The output color is transmitted after shifting *)
      out_le ↑(get_output_color (from_stmt (base p))) out ->
      out_le out ↑(get_output_color p) ->
      (* Recursive call *)
      valid_coloring E p ->
      valid_coloring E (Colors sel gr ↑p out)
  | OKsuspend : forall E s p sel gr out,
      (* The signal s must exist in the environment *)
      s ∈ E ->
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* Input colors *)
      Ble (get_Go p) (Go gr) ->
      AND (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E)) (get_Res p) ->
      (* The sel wire does not change *)
      sel = get_Sel p ->
      (* Output colors *)
      out_le (White (C.add 1 (out2C (get_output_color (from_stmt (base p)))))) out ->
      out_le out (SuspNow (Band (Band (Res gr) (OK (get_Sel p))) (get_val s E)) (get_output_color p)) ->
      (* Recursive call *)
      valid_coloring E p ->
      valid_coloring E (Colors sel gr (s ⊃ p) out)
  | OKif : forall E s p q bo sel gr out,
      (* The signal s must exist in the environment *)
      S.find s E = Some bo ->
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* Two AND gates starting execution *)
      AND (Go gr) bo (get_Go p) ->
      AND (Go gr) (Bneg bo) (get_Go q) ->
      (* The other input color are transmitted to the both statements *)
      Ble (get_Res p) (Res gr) ->
      Ble (get_Res q) (Res gr) ->
      (* An if-then-else is selected iff exactly one of its branches is *)
      sel = (get_Sel p || get_Sel q)%bool ->
      get_Sel p && get_Sel q = false ->
      (* Return code is union *)
      out_le out ((get_output_color p) ∪ (get_output_color q)) ->
      out_le ((get_output_color (from_stmt (base p)))
               ∪ (get_output_color (from_stmt (base q)))) out ->
      (* Recursive calls *)
      valid_coloring E p ->
      valid_coloring E q ->
      valid_coloring E (Colors sel gr (s ? p, q) out)
  | OKseq : forall E p q sel gr out,
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* The input color is transmitted to the first statement *)
      input_le (get_input_color p) gr ->
      (* The second statement starts iff the first one terminates with [Black 0] *)
      SEQ (get_output_color p) (get_Go q) ->
      (* The other input color are transmitted to the second statement *)
      Ble (get_Res q) (Res gr) ->
      (* An sequence is selected iff exactly one of its branches is *)
      sel = (get_Sel p || get_Sel q)%bool ->
      get_Sel p && get_Sel q = false ->
      (* Return code is union except for [0] *)
      out_le out (SEQrestrict (get_output_color p) ∪ (get_output_color q)) ->
      out_le (SEQrestrict (get_output_color (from_stmt (base p)))
              ∪ (get_output_color (from_stmt (base q)))) out ->
      (* When control resumes from the second branch, the first one is dead *)
      (get_Sel q = true -> ¬ is_exec p) ->
      (* Recursive calls *)
      valid_coloring E p ->
      valid_coloring E q ->
      valid_coloring E (Colors sel gr (p; q) out)
  | OKpar : forall E p q sel gr out,
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* The input color is transmitted to both statements *)
      input_le (get_input_color p) gr ->
      input_le (get_input_color q) gr ->
      (* A parallel is selected iff at least one of its branches is *)
      sel = (get_Sel p || get_Sel q)%bool ->
      (* Output colors *)
      out_le ((get_output_color (from_stmt (base p))) ∪ (get_output_color (from_stmt (base q)))) out ->
      (out_le out (synchronize (get_Sel p) (get_Sel q) (get_output_color p) (get_output_color q))) ->
      (* Recursive calls *)
      valid_coloring E p ->
      valid_coloring E q ->
      valid_coloring E (Colors sel gr (p || q) out)
  | OKsignal : forall E s p sel gr out,
      (* The input satisfies its invariant *)
      input_invariant sel gr ->
      (* The input color is transmitted to the inner statement *)
      input_le (get_input_color p) gr ->
      (* The sel wire does not change *)
      sel = get_Sel p ->
      (* The output color is transmitted *)
      out_le (get_output_color (from_stmt (base p))) out ->
      out_le out (get_output_color p) ->
      (* Recursive call *)
      valid_coloring (S.add s (get_val s (to_event p (s⊥ ++ E))) E) p ->
      valid_coloring E (Colors sel gr p\s out).

Lemma valid_coloring_compat_aux : Proper (S.eq ==> equiv ==> Basics.impl) valid_coloring.
Proof.
intros E E' HE p q Hpq H. revert E' HE q Hpq.
induction H; intros E' HE p' Heq; nb_goals 12.
+ destruct p', Heq as [? [? [Heq Hout]]]. subst. destruct p; simpl in Heq; try tauto; [].
  econstructor; now rewrite <- ?Hout, <- ?Heq, <- ?HE.
+ destruct p', Heq as [? [? [Heq Hout]]]. subst. destruct p; simpl in Heq; try tauto; [].
  econstructor; now rewrite <- ?Hout, <- ?Heq, <- ?HE.
+ destruct p', Heq as [? [? [Heq Hout]]]. subst. destruct p; simpl in Heq; try tauto; [].
  econstructor; now rewrite <- ?Hout, <- ?Heq, <- ?HE.
+ destruct p', Heq as [? [? [Heq Hout]]]. subst. destruct p; simpl in Heq; try tauto; [].
  econstructor; now rewrite <- ?Hout, <- ?Heq, <- ?HE.
+ destruct p', Heq as [? [? [Heq Hout]]]. subst. destruct p; simpl in Heq; try tauto; [].
  econstructor; now rewrite <- ?Hout, <- ?Heq, <- ?HE.
+ destruct p' as [? ? [] ?], Heq as [? [? [Heq Hout]]]; simpl in *; try tauto; [].
  rewrite Heq in *. setoid_rewrite Heq in IHvalid_coloring.
  destruct p0. decompose [and] Heq. clear Heq. subst.
  econstructor; eauto; try now revert_all; cong.
+ destruct p' as [? ? [] ?], Heq as [? [? [Heq Hout]]]; simpl in *; try tauto; [].
  rewrite Heq in *. setoid_rewrite Heq in IHvalid_coloring.
  destruct p0. decompose [and] Heq. clear Heq. subst.
  econstructor; eauto; now revert_all; cong.
+ destruct p' as [? ? [] ?], Heq as [? [? [Heq Hout]]]; cbn -[out_le] in *; try tauto; [].
  destruct p0. decompose [and] Heq. clear Heq. subst.
  econstructor; eauto; now revert_all; cong.
+ destruct p' as [? ? [] ?], Heq as [? [? [Heq Hout]]]; simpl in *; try tauto; [].
  decompose [and] Heq. clear Heq. subst.
  econstructor; eauto; try (cong; eassumption); now revert_all; cong.
+ destruct p' as [? ? [] ?], Heq as [? [? [Heq Hout]]]; simpl in *; subst; try tauto; [].
  econstructor; eauto; try (now cong); (now apply IHvalid_coloring1) || (now apply IHvalid_coloring2).
+ destruct p' as [? ? [] ?], Heq as [? [? [Heq Hout]]]; simpl in *; subst; try tauto; [].
  econstructor; eauto; try (now cong); (now apply IHvalid_coloring1) || (now apply IHvalid_coloring2).
+ destruct p' as [? ? [] ?], Heq as [? [? [Heq Hout]]]; simpl in *; subst; try tauto; [].
  econstructor; eauto; try apply IHvalid_coloring; trivial; now cong.
Qed.

Global Instance valid_coloring_compat : Proper (S.eq ==> equiv ==> iff) valid_coloring.
Proof. repeat intro. now split; apply valid_coloring_compat_aux. Qed.

(** [valid_coloring E p] implies that all signals of [p] are declared in [E]. *)
Lemma valid_coloring_valid_dom : forall E p, valid_coloring E p -> valid_dom E (base p).
Proof. intros E p color. induction color; econstructor; trivial; try eexists; eassumption. Qed.

(** A valid microstate contains at least the information given by [from_stmt]. *)
Lemma valid_coloring_out_le : forall E p,
  valid_coloring E p -> out_le (get_output_color (from_stmt (base p))) (get_output_color p).
Proof.
intros E p H. induction p; destruct out, gr as [[[|] |] ?]; inv H;
unfold WIRE in *; simpl in *; trivial; intuition; cong; Cfsetdec.
Qed.

(** In a test, both branches are exclusive. *)
Lemma valid_coloring_if_exclusive : forall E sel gr s p q out,
  valid_coloring E (Colors sel gr (s ? p, q) out) -> exclusive p q.
Proof.
intros E sel gr s p q out Hcolor. inv Hcolor. unfold input_invariant in *.
destruct (Beq_dec (Go gr) (OK true)) as [Hgo | Hgo].
+ rewrite Hgo in *. cleaning. destruct bo as [[|] |]; simpl in *.
  - intros [_ [Habs | [_ Habs]]]; rewrite Habs in *;
    now input_discriminate || rewrite orb_true_r in *; congruence.
  - intros [[Habs | [_ Habs]] _]; rewrite Habs in *;
    simpl in *; now input_discriminate || congruence.
  - intros [[Habs | [_ Habs]] _]; rewrite Habs in *;
    simpl in *; now input_discriminate || congruence.
+ destruct (get_Sel p) eqn:Hselp, (get_Sel q) eqn:Hselq; try discriminate; nb_goals 3.
  - intros [_ [Habs | [_ Habs]]]; rewrite Habs in *; try rewrite AND_true in *; discriminate || tauto.
  - intros [[Habs | [_ Habs]] _]; rewrite Habs in *; try rewrite AND_true in *; discriminate || tauto.
  - intros [_ [Habs | [_ Habs]]]; rewrite Habs in *; try rewrite AND_true in *; discriminate || tauto.
Qed.

(** The input color of a valid microstate satisfies the invariants on input and output colors. *)
Lemma valid_coloring_input_invariant : forall E p,
  valid_coloring E p -> input_invariant (get_Sel p) (get_input_color p).
Proof. intros E p Hcolor. now inv Hcolor; simpl. Qed.

Global Hint Resolve valid_coloring_valid_dom valid_coloring_input_invariant : core.

(** The output color is empty only when the statement is not executed. *)
Lemma valid_coloring_empty_is_not_exec : forall p E,
  valid_coloring E p -> out_eq (get_output_color p) (White ∅) -> is_not_exec p.
Proof.
intro p. induction p; simpl; foldmicro;
intros E Hcolor Hout; inv Hcolor; rewrite is_not_exec_equiv_not_exec.
+ (* nothing *)
  rewrite Hout in *. split; try tauto; [].
  unfold WIRE in *. simpl. destruct (Go gr) as [[|] |]; simpl in *; intuition;
  revert_one C.eq; intro Heq; specialize (Heq 0); Cfsetdec.
+ (* pause *)
  simpl. rewrite Hout in *. unfold PAUSE in *.
  destruct (Beq_dec (Go gr) (OK true)); try (simpl in *; Cfsetdec); [].
  destruct (Beq_dec (Band (Res gr) (OK sel)) (OK true)); try (simpl in *; Cfsetdec); [].
  destruct (not_exec_dec sel gr); trivial; [].
  destruct (Beq_dec (Go gr) (OK false)).
  - simpl in *. exfalso. cut (C.In 0 C.empty); Cfsetdec.
  - destruct (Beq_dec (Band (Res gr) (OK sel)) (OK false));
    simpl in *; exfalso; cut (C.In 1 C.empty); Cfsetdec || cong; Cfsetdec.
+ (* !s *)
  rewrite Hout in *. split; try tauto; [].
  unfold WIRE in *. simpl. destruct (Go gr) as [[|] |]; simpl in *; intuition;
  revert_one C.eq; intro Heq; specialize (Heq 0); Cfsetdec.
+ (* exit n *)
  rewrite Hout in *. split; try tauto; [].
  unfold WIRE in *. simpl. destruct (Go gr) as [[|] |]; simpl in *; intuition;
  revert_one C.eq; intro Heq; specialize (Heq (S (S n))); Cfsetdec.
+ (* awimm s *)
  rewrite Hout in *. simpl. destruct (exec_dec sel gr), (not_exec_dec sel gr); trivial; cleaning.
  - revert_one inset. intros [[[|] |] Hs]; intuition; simpl in *; try Cfsetdec; [].
    revert_one C.eq. intro Heq. specialize (Heq 0). Cfsetdec.
  - revert_one inset. intros [[[|] |] Hs]; cleaning; simpl in *;
    solve [ cut (C.In 0 C.empty); Cfsetdec
          | cut (C.In 1 C.empty); Cfsetdec
          | revert_one C.eq; intro Heq; specialize (Heq 0); cut (C.In 0 C.empty); Cfsetdec ].
+ (* { p } *)
  lazymatch goal with | H : out_le out _ |- _ =>
    rewrite Hout in H; apply out_le_empty in H; rewrite down_out_empty in H
  end.
  assert (Hexec : is_not_exec p) by eauto.
  revert_one input_le. intros [Hle_go Hle_res].
  destruct Hexec as [Hgo Hres].
  unfold get_Go, get_Res, get_Sel in *. rewrite Hgo in *. split; try (now apply Ble_OK); [].
  destruct Hres as [Hres | Hres]; simpl; rewrite Hres in *; (now left; apply Ble_OK) || right; congruence.
+ (* ↑p *)
  lazymatch goal with | H : out_le out _ |- _ =>
    rewrite Hout in H; apply out_le_empty in H; rewrite up_out_empty in H
  end.
  assert (Hexec : is_not_exec p) by eauto.
  revert_one input_le. intros [Hle_go Hle_res].
  destruct Hexec as [Hgo Hres].
  unfold get_Go, get_Res, get_Sel in *. rewrite Hgo in *. split; try (now apply Ble_OK); [].
  destruct Hres as [Hres | Hres]; simpl; rewrite Hres in *; (now left; apply Ble_OK) || right; congruence.
+ (* s ⊃ p *)
  rewrite Hout in *.
  destruct (Band (Band (Res gr) (OK (get_Sel p))) (get_val s E)) as [[|] |] eqn:Hcase;
  cleaning; simpl Band in *; nb_goals 3.
  - assert (Heq : out_eq (SuspNow (OK true) (get_output_color p)) (White ∅)) by now apply out_le_empty.
    rewrite SuspNow_empty in Heq. destruct Heq; discriminate.
  - assert (out_eq (get_output_color p) (White ∅)).
    { symmetry. apply out_total_le_eq; trivial; constructor; reflexivity. }
    assert (Hexec : is_not_exec p) by eauto.
    destruct Hexec as [Hgo Hres]. rewrite Hgo in *. split; try (now apply Ble_OK); [].
    cong. destruct Hres as [Hres | ?]; try tauto; [].
    rewrite Hres in *. repeat rewrite ?AND_false, Band_false, ?Bneg_OK in *.
    intuition; (now right; apply OK_inj) || (simpl in *; congruence).
  - assert (Heq : out_eq (SuspNow KO (get_output_color p)) (White ∅)) by now apply out_le_empty.
    rewrite SuspNow_empty in Heq. destruct Heq; discriminate.
+ (* s ? p, q *)
  assert (Heq : out_eq (get_output_color p1 ∪ get_output_color p2) (White ∅)).
  { symmetry. rewrite Hout in *. apply out_total_le_eq; trivial; constructor; reflexivity. }
  rewrite out_union_empty in Heq. destruct Heq as [Heq1 Heq2].
  assert (Hexec1 : is_not_exec p1) by eauto. assert (Hexec2 : is_not_exec p2) by eauto.
  destruct Hexec1 as [Hgo1 Hres1], Hexec2 as [Hgo2 Hres2]. rewrite ?Hgo1, ?Hgo2, ?AND_false in *.
  assert (Hequiv : Bneg bo = OK false <-> bo = OK true).
  { clear. destruct bo as [[|] |]; intuition discriminate. }
  rewrite Hequiv in *. clear Hequiv.
  destruct Hres1 as [Hres1 | Hres1], Hres2 as [Hres2 | Hres2]; intuition;
  rewrite ?Hres1, ?Hres2 in *; split; simpl in *;
  congruence || trivial; (now left; apply Ble_OK) || now right.
+ (* p; q *)
  assert (Heq : out_eq (SEQrestrict (get_output_color p1) ∪ get_output_color p2) (White ∅)).
  { symmetry. rewrite Hout in *. apply out_total_le_eq; trivial; constructor; reflexivity. }
  rewrite out_union_empty, SEQrestrict_empty in Heq. destruct Heq as [Heq1 Heq2].
  assert (Hexec2 : is_not_exec p2) by eauto. destruct Hexec2 as [Hgo2 Hres2].
  assert (out_eq (get_output_color p1) (White ∅)).
  { apply out_le_singleton in Heq1. destruct Heq1 as [Heq1 | [Heq1 | Heq1]]; trivial;
    rewrite Heq1 in *; revert_one SEQ; simpl; intros Habs;
    rewrite Hgo2 in Habs; simpl in Habs; rewrite ?Ble_OK in Habs; discriminate. }
  assert (Hexec1 : is_not_exec p1) by eauto. destruct Hexec1 as [Hgo1 Hres1].
  revert_one input_le. intros [Hle ?]. unfold get_Go, get_Res in *. rewrite Hgo1 in *.
  split; try (now apply Ble_OK); [].
  destruct Hres1 as [Hres1 | Hres1], Hres2 as [Hres2 | Hres2]; intuition;
  rewrite ?Hres1, ?Hres2 in *; simpl in *; (now left; apply Ble_OK) || now right.
+ (* p || q *)
  rewrite Hout in *.
  assert (Heq : out_eq (synchronize (get_Sel p1) (get_Sel p2)
                                    (get_output_color p1) (get_output_color p2)) (White ∅)).
  { symmetry. apply out_total_le_eq; trivial; []. now constructor. }
  repeat (revert_one out_le; intros _).
  rewrite synchronize_empty in Heq. simpl. unfold not_exec. cong.
  do 2 (revert_one input_le; intros []). simpl in *. unfold get_Sel.
  decompose [and or] Heq; clear Heq; cleaning; try (revert_one is_not_exec; intros [Hgo [Hres | Hsel]]);
  unfold get_Go, get_Res, get_Sel in *; cong; rewrite ?Hgo, ?Hres, ?Hsel in *;
  split; try (now apply Ble_OK); try tauto || (now left; apply Ble_OK) || now right.
+ (* p\s *)
  assert (out_eq (get_output_color p) (White ∅)).
  { symmetry. rewrite Hout in *. apply out_total_le_eq; trivial; []. now constructor. }
  assert (Hexec : is_not_exec p) by eauto.
  revert_one input_le. intros [Hle_go Hle_res].
  destruct Hexec as [Hgo Hres].
  unfold get_Go, get_Res, get_Sel in *. rewrite Hgo in *. split; try (now apply Ble_OK); [].
  destruct Hres as [Hres | Hres]; simpl; rewrite Hres in *; (now left; apply Ble_OK) || right; congruence.
Qed.

(** The output color is [Black] only when the statement is executed. *)
Lemma valid_coloring_Black_is_exec : forall p E k,
  valid_coloring E p -> out_eq (get_output_color p) (Black k) -> is_exec p.
Proof.
intro p. induction p; foldmicro; intros E k Hcolor Hout; inv Hcolor; rewrite is_exec_equiv_exec.
* (* nothing *)
  unfold WIRE in *. destruct (Go gr) as [[|] |] eqn:Hgo.
  + now left.
  + rewrite Hout in *. simpl in *. intuition.
  + rewrite Hout in *. simpl in *. intuition.
* (* pause *)
  simpl in Hout. rewrite Hout in *. clear Hout out. simpl in *.
  revert_one PAUSE. unfold PAUSE, exec. repeat destruct_match; simpl; try tauto; [].
  reflect_bool. right. intuition congruence.
* (* !s *)
  unfold WIRE in *. destruct (Go gr) as [[|] |] eqn:Hgo.
  + now left.
  + rewrite Hout in *. simpl in *. intuition.
  + rewrite Hout in *. simpl in *. intuition.
* (* exit n *)
  unfold WIRE in *. destruct (Go gr) as [[|] |] eqn:Hgo.
  + now left.
  + rewrite Hout in *. simpl in *. intuition.
  + rewrite Hout in *. simpl in *. intuition.
* (* awimm s *)
  simpl in Hout. rewrite Hout in *. clear Hout out.
  revert_one inset. intros [[[|] |] Hs];
  destruct (exec_dec sel gr), (not_exec_dec sel gr); simpl in *; cleaning; intuition.
* (* { p } *)
  simpl in Hout. rewrite Hout in *.
  destruct (get_output_color p) as [k' |]; simpl in *; try tauto; [].
  revert_one input_le. intros [Hgo Hres].
  assert (Hpos : is_exec p) by now eapply IHp; eauto; split.
  destruct Hpos as [Hpos | [Hpos Hpos']].
  + left. unfold get_Go in Hpos. rewrite Hpos in Hgo. now destruct Hgo.
  + right. unfold get_Res, get_Sel in *. simpl. rewrite Hpos, Hpos' in *. destruct Hres; split; congruence.
* (* ↑p *)
  simpl in Hout. rewrite Hout in *. destruct (get_output_color p) as [k' |]; simpl in *; try tauto; [].
  revert_one input_le. intros [Hgo Hres].
  assert (Hpos : is_exec p) by now eapply IHp; eauto; split.
  destruct Hpos as [Hpos | [Hpos Hpos']].
  + left. unfold get_Go in Hpos. rewrite Hpos in Hgo. now destruct Hgo.
  + right. unfold get_Res, get_Sel in *. simpl. rewrite Hpos, Hpos' in *. destruct Hres; split; congruence.
* (* s ⊃ p *)
  destruct (Beq_dec (Go gr) (OK true)) as [Hgo | Hgo]; try (now left); [].
  simpl in Hout. rewrite Hout in *. clear Hout out. right.
  destruct (Band (Band (Res gr) (OK (get_Sel p))) (get_val s E)) as [[|] |] eqn:Hcase.
  + repeat rewrite Band_true in *. cong. split; trivial; []. now apply OK_inj.
  + assert (Heq : out_eq (get_output_color p) (Black k)).
    { lazymatch goal with H : out_le (Black _) _ |- _ => rewrite out_le_Black_l in H end.
      rewrite SuspNow_Black in *. intuition; discriminate || eauto. }
    repeat rewrite Band_false in *. edestruct IHp as [IHp' | [IHp' IHp'']]; eauto; [|].
    - simpl. rewrite IHp' in *. revert_one Ble. intros [? | ?]; congruence.
    - rewrite ?IHp', ?IHp'' in *. now rewrite AND_true, Band_true in *.
  + cbn in *. tauto.
* (* s ? p, q *)
  simpl in Hout. rewrite Hout in *.
  assert (Heq : out_eq (get_output_color p1 ∪ get_output_color p2) (Black k))
    by now rewrite out_le_Black_l in *.
  destruct (get_output_color p1) as [k1 | K1],
           (get_output_color p2) as [k2 | K2]; simpl in *.
  + destruct (k1 =? k2) eqn:Hk; simpl in Heq; try tauto; [].
    assert (Hp1 : is_exec p1) by eauto. destruct Hp1 as [Hp1 | [Hp1 Hp1']].
    - rewrite Hp1, AND_true in *. now left.
    - rewrite Hp1, Hp1' in *. right; split; trivial; now apply Ble_OK.
  + assert (Hp1 : is_exec p1) by eauto. destruct Hp1 as [Hp1 | [Hp1 Hp1']].
    - rewrite Hp1, AND_true in *. now left.
    - rewrite Hp1, Hp1' in *. right; split; trivial; now apply Ble_OK.
  + assert (Hp2 : is_exec p2) by eauto. destruct Hp2 as [Hp2 | [Hp2 Hp2']].
    - rewrite Hp2, AND_true in *. now left.
    - rewrite Hp2, Hp2', orb_true_r in *. right; split; trivial; now apply Ble_OK.
  + tauto.
* (* p; q *)
  simpl in Hout. rewrite Hout in *.
  assert (Heq : out_eq (SEQrestrict (get_output_color p1) ∪ get_output_color p2) (Black k))
    by now rewrite out_le_Black_l in *.
  revert_one input_le. intros [Hle_go Hle_res]. simpl in Hle_go, Hle_res.
  destruct (get_output_color p1) as [[| k1] | K1],
           (get_output_color p2) as [k2 | K2]; simpl in Heq.
  + assert (Hp1 : is_exec p1) by eauto. destruct Hp1 as [Hp1 | [Hp1 Hp1']].
    - unfold get_Go in Hp1. rewrite Hp1 in *. now left; apply Ble_OK.
    - unfold get_Res, get_Sel in *. rewrite Hp1, Hp1' in *. right; split; trivial; now apply Ble_OK.
  + assert (Hp1 : is_exec p1) by eauto. destruct Hp1 as [Hp1 | [Hp1 Hp1']].
    - unfold get_Go in Hp1. rewrite Hp1 in *. now left; apply Ble_OK.
    - unfold get_Res, get_Sel in *. rewrite Hp1, Hp1' in *. right; split; trivial; now apply Ble_OK.
  + assert (Hp1 : is_exec p1) by eauto. destruct Hp1 as [Hp1 | [Hp1 Hp1']].
    - unfold get_Go in Hp1. rewrite Hp1 in *. now left; apply Ble_OK.
    - unfold get_Res, get_Sel in *. rewrite Hp1, Hp1' in *. right; split; trivial; now apply Ble_OK.
  + assert (Hp1 : is_exec p1) by eauto. destruct Hp1 as [Hp1 | [Hp1 Hp1']].
    - unfold get_Go in Hp1. rewrite Hp1 in *. now left; apply Ble_OK.
    - unfold get_Res, get_Sel in *. rewrite Hp1, Hp1' in *. right; split; trivial; now apply Ble_OK.
  + assert (Hp2 : is_exec p2) by eauto. destruct Hp2 as [Hp2 | [Hp2 Hp2']].
    - simpl SEQ in *. destruct (C.mem 0 K1); simpl in *;
      unfold get_Go in *; rewrite Hp2, ?Ble_OK in *; congruence.
    - rewrite Hp2, Hp2', orb_true_r in *. right; split; trivial; now apply Ble_OK.
  + tauto.
* (* p || q *)
  simpl in Hout. rewrite Hout in *.
  + assert (Heq : out_eq (synchronize (get_Sel p1) (get_Sel p2)
                            (get_output_color p1) (get_output_color p2)) (Black k))
      by now rewrite out_le_Black_l in *.
    rewrite synchronize_Black in Heq. decompose [and or ex] Heq; clear Heq.
    - assert (Hp : is_exec p1) by eauto. simpl. right. cong. split; trivial; [].
      assert (Go (get_input_color p1) ≠ OK true).
      { assert (Hinput : input_invariant (get_Sel p1) (get_input_color p1)) by eauto.
        intro Habs. unfold input_invariant in *. cleaning. unfold get_Sel in *. congruence. }
      destruct Hp as [? | [Hres Hsel]]; try tauto; [].
      apply Ble_OK. rewrite <- Hres. unfold get_Res. now f_equiv.
    - assert (Hp : is_exec p2) by eauto. simpl. right. cong. split; trivial; [].
      assert (Go (get_input_color p2) ≠ OK true).
      { assert (Hinput : input_invariant (get_Sel p2) (get_input_color p2)) by eauto.
        intro Habs. unfold input_invariant in *. cleaning. unfold get_Sel in *. congruence. }
      destruct Hp as [? | [Hres Hsel]]; try tauto; [].
      apply Ble_OK. rewrite <- Hres. unfold get_Res. now f_equiv.
    - assert (Hp : is_exec p1) by eauto. simpl.
      destruct (get_Sel p2) eqn:Hsel2.
      -- right. cong. split; trivial; [].
         assert (Go (get_input_color p1) ≠ OK true).
         { assert (Hinput : input_invariant (get_Sel p1) (get_input_color p1)) by eauto.
           intro Habs. unfold input_invariant in *. cleaning. unfold get_Sel in *. congruence. }
         destruct Hp as [? | [Hres Hsel]]; try tauto; [].
         apply Ble_OK. rewrite <- Hres. unfold get_Res. now f_equiv.
      -- left.
         destruct Hp as [Hgo | [? ?]]; unfold get_Go, get_Sel in *; try congruence; [].
         repeat (revert_one input_le; intros [? _]). rewrite Hgo in *. now apply Ble_OK.
* (* p\s *)
  simpl in Hout. rewrite Hout in *. destruct (get_output_color p) as [k' |]; simpl in *; try tauto; [].
  revert_one input_le. intros [Hgo Hres].
  assert (Hpos : is_exec p) by now eapply IHp; eauto; split.
  destruct Hpos as [Hpos | [Hpos Hpos']].
  + left. unfold get_Go in Hpos. rewrite Hpos in Hgo. now destruct Hgo.
  + right. unfold get_Res, get_Sel in *. simpl. rewrite Hpos, Hpos' in *. destruct Hres; split; congruence.
Qed.

(** If we do not know yet whether the statement is executed or not, the output color must be [White]. *)
Corollary valid_coloring_not_is_exec_le_empty : forall E p,
  valid_coloring E p -> ¬ is_exec p -> out_le (get_output_color p) (White ∅).
Proof.
intros E p Hcolor Hexec. destruct (get_output_color p) eqn:Hout; simpl; try Cfsetdec; [].
apply Hexec. eapply valid_coloring_Black_is_exec; cong; eauto.
Qed.

(** Exclusive terms have exclusive output colors, in particular the test and sequence do. *)
Corollary valid_coloring_exclusive_out_exclusive : forall E p q, valid_coloring E p -> valid_coloring E q ->
  exclusive p q -> out_exclusive (get_output_color p) (get_output_color q).
Proof.
intros E p q Hp Hq Hexclusive.
destruct (get_output_color p) eqn:Hout_p, (get_output_color q) eqn:Hout_q; try constructor; [].
elim Hexclusive. split; eapply valid_coloring_Black_is_exec; eauto; cong; reflexivity.
Qed.

Corollary valid_coloring_seq_out_exclusive : forall E p q sel gr out,
  valid_coloring E (Colors sel gr (p; q) out) ->
  out_exclusive (SEQrestrict (get_output_color p)) (get_output_color q).
Proof.
intros E p q sel gr out Hcolor.
inv Hcolor. destruct (get_output_color q) as [kq | ?] eqn:?; try constructor; [].
assert (Hq : out_eq (get_output_color q) (Black kq)) by now cong.
eapply valid_coloring_Black_is_exec in Hq; eauto; []. destruct Hq as [Hq | [Hq Hsel]].
+ assert (Heq : out_eq (get_output_color p) (Black 0)).
  { revert_one SEQ. intro Hseq. rewrite Hq in Hseq. apply SEQ_true in Hseq. now rewrite Hseq. }
  rewrite Heq. simpl. constructor.
+ cleaning. revert_one not. intros Hexec.
  eapply valid_coloring_not_is_exec_le_empty in Hexec; eauto; [].
  destruct (get_output_color p); simpl in Hexec; tauto || constructor.
Qed.


(** The invariant is initially true for an inert statement. *)
Lemma from_stmt_invariant : forall p E, valid_dom E p -> valid_coloring E (from_stmt p).
Proof.
intro p. induction p; foldmicro; intros E HE; simpl; nb_goals 12.
+ constructor; hnf; reflexivity || split; discriminate.
+ constructor; hnf; discriminate || (simpl; Cfsetdec) || split; discriminate.
+ inv HE. constructor; trivial; hnf; reflexivity || intuition discriminate.
+ constructor; hnf; reflexivity || split; discriminate.
+ inv HE. constructor; hnf; solve [ reflexivity | simpl; try split; Cfsetdec
                                  | split; discriminate | assumption ].
+ (* { p } *)
  inv HE. constructor; nb_goals 6.
  - split; discriminate.
  - now rewrite from_stmt_input_color.
  - now rewrite from_stmt_get_Sel.
  - now rewrite from_stmt_base.
  - reflexivity.
  - auto.
+ (* ↑p *)
  inv HE. constructor; nb_goals 6.
  - split; discriminate.
  - now rewrite from_stmt_input_color.
  - now rewrite from_stmt_get_Sel.
  - now rewrite from_stmt_base.
  - reflexivity.
  - auto.
+ (* s ⊃ p *)
  inv HE. constructor; nb_goals 8.
  - assumption.
  - split; discriminate.
  - now rewrite from_stmt_get_Go.
  - rewrite from_stmt_get_Res. apply AND_output_KO.
  - now rewrite from_stmt_get_Sel.
  - now rewrite from_stmt_base.
  - transitivity (SuspNow KO (get_output_color (from_stmt p))).
    * destruct (from_stmt_colors p) as [? [? [Heq ?]]]. now rewrite Heq.
    * f_equiv. now left.
  - auto.
+ (* s ? p1, p2 *)
  inv HE. revert_one inset. intros [bo Hs].
  econstructor; nb_goals 12; rewM;
  eauto; try reflexivity || apply AND_output_KO.
+ (* p1; p2 *)
  inv HE. constructor; nb_goals 11; rewM;
  eauto; try reflexivity || discriminate || apply SEQ_output_KO.
+ (* p1 || p2 *)
  inv HE. constructor; nb_goals 8; rewM; auto; try reflexivity; [].
  destruct (from_stmt_colors p1) as [? [? [Heq1 ?]]],
           (from_stmt_colors p2) as [? [? [Heq2 ?]]].
  rewrite Heq1, Heq2; simpl. apply Cmax_subset_Cunion.
+ (* p \ s *)
  inv HE. constructor; nb_goals 6; rewM; auto; try reflexivity; [].
  assert (Heq : forall v', S.dom_eq (S.add s v' E) (S.add s v E)) by (intro; f_equiv).
  apply IHp. now rewrite Heq.
Qed.

(** The invariant is initially true for a [state]. *)
Lemma from_state_invariant : forall p E, valid_dom E (base p) -> valid_coloring E (from_state p).
Proof.
intro p. induction p; simpl; foldmicro; intros E HE; nb_goals 13.
+ (* § *)
  constructor; unfold PAUSE; simpl; reflexivity || ((try split); discriminate) || Cfsetdec.
+ (* awimm s *)
  inv HE. constructor; nb_goals 9.
  - assumption.
  - discriminate.
  - reflexivity.
  - intros [? ?]; discriminate.
  - reflexivity.
  - intros [? | [? ?]]; discriminate.
  - intros [? | [? ?]]; discriminate.
  - intros. simpl. Cfsetdec.
  - intros. simpl. Cfsetdec.
+ (* { p } *)
  inv HE. constructor; nb_goals 6.
  - discriminate.
  - now rewrite from_state_input_color.
  - now rewrite from_state_get_Sel.
  - f_equiv. now rewrite from_state_base, from_state_out_eq_from_stmt.
  - reflexivity.
  - auto.
+ (* ↑p *)
  inv HE. constructor; nb_goals 6.
  - discriminate.
  - now rewrite from_state_input_color.
  - now rewrite from_state_get_Sel.
  - rewM. apply up_out_le_compat. now rewrite from_state_out_eq_from_stmt.
  - reflexivity.
  - auto.
+ (* s ⊃ p *)
  destruct (from_state_colors p) as [pp [Kpp [Hpp Hneqpp]]].
  rewrite Hpp at 2. inv HE. simpl.
  constructor; nb_goals 8.
  - assumption.
  - discriminate.
  - now rewrite from_state_get_Go.
  - rewrite from_state_get_Res. apply AND_output_KO.
  - now rewrite from_state_get_Sel.
  - now rewrite from_state_base, <- from_state_out_eq_from_stmt, Hpp.
  - transitivity (SuspNow KO (get_output_color (from_state p))).
    * now rewrite Hpp.
    * f_equiv. now left.
  - auto.
+ (* SifL s p q *)
  destruct (from_state_colors p) as [p' [Kp [Hp Hneqp]]],
           (from_stmt_colors q) as [q' [Kq [Hq Hneqq]]].
  rewrite Hp, Hq at 2. inv HE. revert_one inset. intros [bo Hs]. simpl.
  econstructor; nb_goals 12.
  - eassumption.
  - discriminate.
  - rewrite from_state_get_Go. apply AND_output_KO.
  - rewrite from_stmt_get_Go. apply AND_output_KO.
  - rewrite from_state_get_Res. now left.
  - rewrite from_stmt_get_Res. now left.
  - now rewrite Hp, Hq.
  - now rewrite Hp, Hq.
  - now rewrite Hp, Hq.
  - now rewrite from_state_base, from_stmt_base, <- from_state_out_eq_from_stmt, Hp, Hq.
  - auto.
  - now apply from_stmt_invariant.
+ (* SifR s p q *)
  destruct (from_stmt_colors p) as [p' [Kp [Hp Hneqp]]],
           (from_state_colors p0) as [q' [Kq [Hq Hneqq]]].
  rewrite Hp, Hq at 2. inv HE. revert_one inset. intros [bo Hs].
  econstructor; nb_goals 12.
  - eassumption.
  - discriminate.
  - rewrite from_stmt_get_Go. apply AND_output_KO.
  - rewrite from_state_get_Go. apply AND_output_KO.
  - rewrite from_stmt_get_Res. now left.
  - rewrite from_state_get_Res. now left.
  - now rewrite Hp, Hq.
  - now rewrite Hp, Hq.
  - now rewrite Hp, Hq.
  - now rewrite from_state_base, from_stmt_base, <- from_state_out_eq_from_stmt, Hp, Hq.
  - now apply from_stmt_invariant.
  - auto.
+ (* SseqL p q*)
  destruct (from_state_colors p) as [p' [Kp [Hp Hneqp]]],
           (from_stmt_colors q) as [q' [Kq [Hq Hneqq]]].
  rewrite Hp, Hq at 2. inv HE.
  constructor; nb_goals 11.
  - discriminate.
  - now rewrite from_state_input_color.
  - rewrite Hp, Hq. simpl. destruct (C.mem 0 Kp) eqn:Hmem; unfold input_le, Ble; intuition.
  - rewrite from_stmt_get_Res. now left.
  - now rewrite Hp, Hq.
  - now rewrite Hp, Hq.
  - rewrite Hp, Hq. simpl. Cfsetdec.
  - now rewrite from_state_base, from_stmt_base, <- from_state_out_eq_from_stmt, Hp, Hq.
  - rewrite from_stmt_get_Sel. discriminate.
  - auto.
  - now apply from_stmt_invariant.
+ (* SseqR p q *)
  destruct (from_stmt_colors p) as [p' [Kp [Hp Hneqp]]],
           (from_state_colors p0) as [q' [Kq [Hq Hneqq]]].
  rewrite Hp, Hq at 2. inv HE.
  constructor; nb_goals 11.
  - discriminate.
  - now rewrite from_stmt_input_color.
  - rewrite Hp, Hq. simpl. destruct (C.mem 0 Kp) eqn:Hmem; unfold input_le, Ble; intuition.
  - rewrite from_state_get_Res. now left.
  - now rewrite Hp, Hq.
  - now rewrite Hp, Hq.
  - rewrite Hp, Hq. simpl. Cfsetdec.
  - now rewrite from_state_base, from_stmt_base, <- from_state_out_eq_from_stmt, Hp, Hq.
  - intros. apply from_stmt_not_is_exec.
  - now apply from_stmt_invariant.
  - auto.
+ (* SparB p q *)
  destruct (from_state_colors p1) as [p1' [Kp [Hp Hneqp]]],
           (from_state_colors p2) as [p2' [Kq [Hq Hneqq]]].
  rewrite Hp, Hq at 2. inv HE. simpl.
  constructor; nb_goals 8.
  - discriminate.
  - now rewrite from_state_input_color.
  - now rewrite from_state_input_color.
  - now rewrite Hp, Hq.
  - do 2 rewrite from_state_base, <- from_state_out_eq_from_stmt. now rewrite Hp, Hq.
  - rewrite Hp, Hq. simpl. apply Cmax_subset_Cunion.
  - auto.
  - auto.
+ (* SparL p q *)
  destruct (from_state_colors p) as [p' [Kp [Hp Hneqp]]],
           (from_stmt_colors q) as [q' [Kq [Hq Hneqq]]].
  rewrite Hp, Hq at 2. inv HE. simpl.
  constructor; nb_goals 8.
  - discriminate.
  - now rewrite from_state_input_color.
  - now rewrite from_stmt_input_color.
  - now rewrite Hp, Hq.
  - now rewrite from_state_base, from_stmt_base, <- from_state_out_eq_from_stmt, Hp, Hq.
  - rewrite Hp, Hq. simpl. Cfsetdec.
  - auto.
  - now apply from_stmt_invariant.
+ (* SparR p q *)
  destruct (from_stmt_colors p) as [p' [Kp [Hp Hneqp]]],
           (from_state_colors p0) as [q' [Kq [Hq Hneqq]]].
  rewrite Hp, Hq at 2. inv HE. simpl.
  constructor; nb_goals 8.
  - discriminate.
  - now rewrite from_stmt_input_color.
  - now rewrite from_state_input_color.
  - now rewrite Hp, Hq.
  - now rewrite from_state_base, from_stmt_base, <- from_state_out_eq_from_stmt, Hp, Hq.
  - rewrite Hp, Hq. simpl. Cfsetdec.
  - now apply from_stmt_invariant.
  - auto.
+ (* p \ s *)
  inv HE. constructor; nb_goals 6.
  - discriminate.
  - now rewrite from_state_input_color.
  - now rewrite from_state_get_Sel.
  - now rewrite from_state_base, <- from_state_out_eq_from_stmt.
  - reflexivity.
  - assert (Heq : forall v', S.dom_eq (S.add s v' E) (S.add s v E)) by (intro; f_equiv).
    apply IHp. now rewrite Heq.
Qed.

Global Hint Resolve from_stmt_invariant from_state_invariant : core.

(** **  Properties of reduction with respect to [valid_coloring]  **)

(** [valid_coloring] is compatible with [input_le], provided the new input color satisfies the invariant.
    We do not have compatibility with [out_le] because:
    1) we cannot add free output info if it is not justified by input info;
    2) we cannot remove output info because it may be used for input info by a SEQ *)
Lemma valid_coloring_input_le_compat : forall E gr p,
  input_le (get_input_color p) gr -> input_invariant (get_Sel p) gr ->
  valid_coloring E p -> valid_coloring E (set_input_color gr p).
Proof.
intros E gr' p Hle Hpos color. induction color; foldmicro; simpl in Hle; nb_goals 12.
+ (* nothing *)
  constructor; trivial; []. eapply WIRE_le_compat; eassumption.
+ (* pause *)
  constructor; trivial; []. eapply PAUSE_le_compat; eauto; reflexivity.
+ (* !s *)
  constructor; trivial; []. eapply WIRE_le_compat; eassumption.
+ (* exit n *)
  constructor; trivial; []. eapply WIRE_le_compat; eassumption.
+ (* awimm s *)
  constructor; trivial; nb_goals 6.
  - intro.
    assert (¬ exec sel gr).
    { destruct (exec_dec sel gr) as [Hgr | Hgr]; trivial; [].
      eapply exec_le_compat in Hgr; eauto using exec_contradiction. }
    revert_one inset. intros [[[|] |] Hs]; destruct (not_exec_dec sel gr); cleaning; trivial;
    solve [ etransitivity; eauto; simpl; Cfsetdec
          | revert_one out_eq; intro Heq; rewrite Heq; simpl; Cfsetdec ].
  - intros.
    assert (¬ not_exec sel gr).
    { destruct (not_exec_dec sel gr) as [Hgr | Hgr]; trivial; [].
      eapply not_exec_le_compat in Hgr; eauto using exec_contradiction. }
    destruct (exec_dec sel gr); now cleaning.
  - intros.
    assert (¬ not_exec sel gr).
    { destruct (not_exec_dec sel gr) as [Hgr | Hgr]; trivial; [].
      eapply not_exec_le_compat in Hgr; eauto using exec_contradiction. }
    destruct (exec_dec sel gr); cleaning; trivial; [].
    etransitivity; eauto; []. simpl. Cfsetdec.
  - intros.
    assert (¬ not_exec sel gr).
    { destruct (not_exec_dec sel gr) as [Hgr | Hgr]; trivial; [].
      eapply not_exec_le_compat in Hgr; eauto using exec_contradiction. }
    destruct (exec_dec sel gr); cleaning; trivial; [].
    etransitivity; eauto; []. simpl. Cfsetdec.
  - intros.
    assert (¬ not_exec sel gr).
    { destruct (not_exec_dec sel gr) as [Hgr | Hgr]; trivial; [].
      eapply not_exec_le_compat in Hgr; eauto using exec_contradiction. }
    destruct (exec_dec sel gr); cleaning; trivial; [].
    exfalso. cut (exec sel gr'); trivial; []. revert_all. now apply exec_le_compat.
  - intros.
    assert (¬ exec sel gr).
    { destruct (exec_dec sel gr) as [Hgr | Hgr]; trivial; [].
      eapply exec_le_compat in Hgr; eauto using exec_contradiction. }
    assert (¬ not_exec sel gr).
    { destruct (not_exec_dec sel gr) as [Hgr | Hgr]; trivial; [].
      eapply not_exec_le_compat in Hgr; eauto using exec_contradiction. }
    auto.
+ (* { p } *)
  constructor; trivial; []. now transitivity gr.
+ (* ↑p *)
  constructor; trivial; []. now transitivity gr.
+ (* s ⊃ p *)
  simpl in Hle.
  assert (Hcolor : valid_coloring E (Colors sel gr (s ⊃ p) out)) by now constructor.
  constructor; try rewrite Heq_sel in *; trivial; nb_goals 3.
  - destruct Hle. etransitivity; eauto.
  - revert_all. apply AND_le_compat; try reflexivity; [].
    f_equiv. now destruct Hle.
  - etransitivity; eauto; []. now repeat f_equiv.
+ (* s ? p, q *)
  simpl in Hle. destruct Hle as [Hle_go Hle_res].
  econstructor; trivial;
  solve [ eassumption
        | eapply AND_le_compat; eassumption || reflexivity
        | etransitivity; eauto ].
+ (* p; q *)
  simpl in Hle. destruct Hle as [Hle_go Hle_res].
  econstructor; trivial; etransitivity; eauto; now repeat split.
+ (* p || q *)
  simpl in Hle. destruct Hle as [Hle_go Hle_res].
  econstructor; trivial; etransitivity; eauto; now repeat split.
+ (* p\s *)
  constructor; trivial; []. now transitivity gr.
Qed.

Corollary valid_coloring_Ble_Go_compat : forall E go p,
  Ble (get_Go p) go -> (go = OK true -> get_Sel p = false) ->
  valid_coloring E p -> valid_coloring E (set_Go go p).
Proof.
intros. rewrite set_Go_set_input_color.
apply valid_coloring_input_le_compat; simpl; auto; now repeat split.
Qed.

Corollary valid_coloring_Ble_Res_compat : forall E res p, Ble (get_Res p) res ->
  valid_coloring E p -> valid_coloring E (set_Res res p).
Proof.
intros. rewrite set_Res_set_input_color.
apply valid_coloring_input_le_compat; simpl; auto; [|].
- now repeat split.
- revert_one valid_coloring. intro Hvalid.
  apply valid_coloring_input_invariant in Hvalid. apply Hvalid.
Qed.

(** [valid_coloring] is compatible with event ordering. *)
Lemma valid_coloring_Dom_le_compat : forall E E' p, E <<= E' -> valid_coloring E p -> valid_coloring E' p.
Proof.
intros E E' p HE color. revert E' HE. induction color; intros E' HE; nb_goals 12.
* now constructor.
* now constructor.
* constructor; trivial; []. now rewrite <- (proj1 HE).
* now constructor.
* (* awimm s *)
  constructor; trivial; nb_goals 6.
  + now rewrite <- (proj1 HE).
  + intros Hexec Hs'.
    assert (Hs : s⊥ ∈ E).
    { revert_one inset. intros [bo Hs]. rewrite Hs. apply HE in Hs. destruct Hs as [? [Heq Hle]].
      rewrite Heq in Hs'. inv Hs'. now destruct Hle; subst. }
    auto.
  + revert_one inset. intros [bo Hs] Hexec Hs'.
    assert (Hle : Ble bo (OK true)).
    { unfold Ble. destruct bo as [[|] |]; (now left + right) || exfalso.
      apply HE in Hs. rewrite Hs' in Hs. destruct Hs as [? [Heq ?]]; inv Heq; input_discriminate. }
    assert (¬ not_exec sel gr). { intro. eapply exec_contradiction; eauto. }
    destruct Hle as [Hbo | Hbo]; subst bo; cleaning; trivial; []. cong. simpl. Cfsetdec.
  + revert_one inset. intros [bo Hs] Hexec Hs'.
    assert (Hle : Ble bo (OK false)).
    { unfold Ble. destruct bo as [[|] |]; (now left + right) || exfalso.
      apply HE in Hs. rewrite Hs' in Hs. destruct Hs as [? [Heq ?]]; inv Heq; input_discriminate. }
    assert (¬ not_exec sel gr). { intro. eapply exec_contradiction; eauto. }
    destruct Hle as [Hbo | Hbo]; subst bo; cleaning; trivial; []. cong. simpl. Cfsetdec.
  + revert_one inset. intros [bo Hs] Hexec Hexec' Hs'.
    assert (Hle : Ble bo (OK true)).
    { unfold Ble. destruct bo as [[|] |]; (now left + right) || exfalso.
      apply HE in Hs. rewrite Hs' in Hs. destruct Hs as [? [Heq ?]]; inv Heq; input_discriminate. }
    destruct Hle as [Hbo | Hbo]; subst bo; cleaning; trivial; []. cong. simpl. Cfsetdec.
  + revert_one inset. intros [bo Hs] Hexec Hexec' Hs'.
    assert (Hle : Ble bo (OK false)).
    { unfold Ble. destruct bo as [[|] |]; (now left + right) || exfalso.
      apply HE in Hs. rewrite Hs' in Hs. destruct Hs as [? [Heq ?]]; inv Heq; input_discriminate. }
    destruct Hle as [Hbo | Hbo]; subst bo; cleaning; trivial; []. cong. simpl. Cfsetdec.
* constructor; eauto.
* constructor; eauto.
* (* s ⊃ p *)
  constructor; eauto; nb_goals 3.
  + now rewrite <- (proj1 HE).
  + revert_all. apply AND_le_compat; try reflexivity; []. do 2 f_equiv. apply HE.
  + etransitivity; eauto; []. repeat f_equiv. apply HE.
* match goal with | H : S.find s E = Some ?bo |- _ => apply HE in H; destruct H as [bo' [Hin Hle]] end.
  econstructor; eauto; nb_goals 2.
  + eapply AND_le_compat; eauto; reflexivity.
  + eapply AND_le_compat; eauto; reflexivity || now f_equiv.
* constructor; eauto.
* constructor; eauto.
* constructor; eauto; []. apply IHcolor. f_equiv; trivial; []. f_equiv. now rewrite (proj1 HE).
Qed.

(** The color invariant on microstates is inductive, ie it is preserved by reduction. *)
Lemma valid_coloring_inductive : forall E p p',
  micro E p p' -> valid_coloring E p -> valid_coloring E p'.
Proof.
intros E p p' red. induction red; intros Hcolor; simpl; foldmicro; inv Hcolor; nb_goals 65.
(* nothing *)
* constructor; simpl; trivial; []. unfold WIRE. rewrite H. now right.
* constructor; simpl; trivial; try Cfsetdec; []. unfold WIRE. rewrite H. now right.
(* pause *)
* constructor; simpl in *; trivial; nb_goals 2.
  + Cfsetdec.
  + unfold PAUSE in *. repeat destruct_match; simpl in *;
    repeat match goal with
      | H : not_exec_dec _ _ = _ |- _ => clear H
      | H : exec_dec _ _ = _ |- _ => clear H
      | H : Beq_dec _ _ = _ |- _ => clear H
    end; nb_goals 6.
    - assert (1 ≠ 0) by discriminate. Cfsetdec.
    - rewrite Band_true in *. intuition congruence.
    - Cfsetdec.
    - unfold not_exec in *. tauto.
    - assert (1 ≠ 0) by discriminate. Cfsetdec.
    - rewrite Band_false in *. exfalso.
      cut (¬ (Res gr = OK false ∨ sel = false)); try tauto; [].
      intuition congruence.
* constructor; simpl in *; trivial; nb_goals 2.
  + Cfsetdec.
  + revert_all. unfold PAUSE. repeat destruct_match; simpl in *; intuition; [|].
    - congruence.
    - assert (1 ≠ 0) by discriminate. Cfsetdec.
* constructor; simpl in *; trivial; nb_goals 2.
  + Cfsetdec.
  + revert_all. unfold PAUSE. repeat destruct_match; simpl in *; intuition.
* constructor; simpl; trivial; [|].
  + simpl in *. Cfsetdec.
  + unfold PAUSE in *. revert_one @eq. intros Hres. rewrite Hres in *. simpl in *.
    repeat destruct_match; simpl in *; trivial; [].
    unfold input_invariant in *. cleaning. discriminate.
(* emit s *)
* constructor; simpl; trivial; []. revert_all. unfold WIRE. cong. intro. now right.
* constructor; simpl; trivial; try Cfsetdec; []. revert_all. unfold WIRE. cong. intro. now right.
(* exit n *)
* constructor; simpl; trivial; []. unfold WIRE. rewrite H. now right.
* constructor; simpl; trivial; try Cfsetdec; []. unfold WIRE. rewrite H. now right.
(* awimm s *)
* destruct (exec_dec sel gr), (not_exec_dec sel gr); cleaning; nb_goals 4.
  + now elim (@exec_contradiction sel gr).
  + assert (s⁻ ∈ E) by tauto. cleaning.
    constructor; simpl in *; intros; cleaning; trivial; try contradiction || congruence || Cfsetdec; [].
    rewrite C.remove_spec. intuition.
  + constructor; simpl in *; intros; cleaning; trivial; contradiction || Cfsetdec.
  + assert (s⁻ ∈ E) by tauto. cleaning.
    constructor; simpl in *; intros; cleaning; trivial; try contradiction || congruence || Cfsetdec; [].
    intro. rewrite C.singleton_spec, C.remove_spec. intro; subst. split; discriminate || Cfsetdec.
* destruct (exec_dec sel gr), (not_exec_dec sel gr); cleaning; nb_goals 4.
  + now elim (@exec_contradiction sel gr).
  + assert (s⁺ ∈ E) by tauto. cleaning.
    constructor; simpl in *; intros; cleaning; trivial; try congruence || Cfsetdec; [].
    rewrite C.remove_spec. intuition.
  + constructor; simpl in *; intros; cleaning; trivial; contradiction || Cfsetdec.
  + assert (s⁺ ∈ E) by tauto. cleaning.
    constructor; simpl in *; intros; cleaning; trivial; try congruence || Cfsetdec; [].
    intro. rewrite C.singleton_spec, C.remove_spec. intro; subst. split; discriminate || Cfsetdec.
* assert (exec sel gr) by (unfold exec; tauto).
  assert (¬ not_exec sel gr) by eauto using exec_contradiction.
  cleaning.
  constructor; simpl in *; intros; trivial; congruence || (try split; Cfsetdec).
* assert (exec sel gr) by (unfold exec; tauto).
  assert (¬ not_exec sel gr) by eauto using exec_contradiction.
  cleaning.
  constructor; simpl in *; intros; trivial; congruence || (try split; Cfsetdec).
(* { p } *)
* constructor; rewM; trivial; [|].
  + revert_all. intros []. now repeat split.
  + apply valid_coloring_Ble_Go_compat; auto.
* constructor; rewM; trivial; [|].
  + revert_all. intros []. now repeat split.
  + apply valid_coloring_Ble_Res_compat; auto.
* constructor; trivial; nb_goals 5.
  + now rewrite <- (micro_toplevel_input red).
  + eauto using micro_Sel.
  + now rewrite <- (micro_base red).
  + etransitivity; eauto; []. eauto using down_out_le_compat, Mle_out_le, Mlt_Mle, micro_lt.
  + auto.
* constructor; trivial; [|].
(*   + eapply output_invariant_down_compat, valid_coloring_output_invariant. eauto. *)
  + f_equiv. eapply valid_coloring_out_le; eassumption.
  + reflexivity.
(* ↑p *)
* constructor; rewM; trivial; [|].
  + revert_all. intros []. now repeat split.
  + apply valid_coloring_Ble_Go_compat; auto.
* constructor; rewM; trivial; [|].
  + revert_all. intros []. now repeat split.
  + apply valid_coloring_Ble_Res_compat; auto.
* constructor; trivial; nb_goals 5.
  + now rewrite <- (micro_toplevel_input red).
  + eauto using micro_Sel.
  + now rewrite <- (micro_base red).
  + etransitivity; eauto; []. eauto using up_out_le_compat, Mle_out_le, Mlt_Mle, micro_lt.
  + auto.
* constructor; trivial; [|].
(*   + eapply output_invariant_up_compat, valid_coloring_output_invariant. eauto. *)
  + apply up_out_le_compat. eapply valid_coloring_out_le; eassumption.
  + reflexivity.
(* s ⊃ p *)
(* -- starting rule *)
* (* Go rule *)
  constructor; rewM; trivial; [].
  rewrite set_Go_set_input_color. apply valid_coloring_input_le_compat.
  + now repeat split.
  + now unfold input_invariant in *.
  + assumption.
* (* Res rule *)
  constructor; rewM; trivial; nb_goals 2.
  + apply Band_AND.
  + rewrite set_Res_set_input_color. apply valid_coloring_input_le_compat.
    - repeat split; simpl in *; reflexivity || now apply Blt_Ble.
    - revert_one valid_coloring. intro Hcolor. apply valid_coloring_input_invariant in Hcolor.
      unfold input_invariant in *. now simpl.
    - assumption.
(* -- context rule *)
* assert (Hinput : get_input_color p' = get_input_color p) by now apply micro_toplevel_input in red.
  constructor; trivial; nb_goals 6.
  + unfold get_Go. now rewrite Hinput.
  + unfold get_Res. erewrite Hinput, <- micro_Sel; eauto.
  + eauto using micro_Sel.
  + rewrite <- micro_base; eassumption.
  + erewrite <- micro_Sel; eauto; []. etransitivity; eauto; [].
    f_equiv. apply Mle_out_le, Mlt_Mle, (micro_lt red).
  + auto.
(* -- ending rule *)
* change (valid_coloring E (Colors (get_Sel p) gr (s ⊃ p) (SuspNow KO (get_output_color p)))).
  constructor; trivial; [|].
(*   +  *)
  + cbn. do 2 f_equiv. eapply valid_coloring_out_le; eauto.
  + f_equiv. now left.
* constructor; trivial; nb_goals 2.
  + now transitivity out.
  + reflexivity.
(* s ? p, q *)
(* -- starting rules *)
* (* Go rule on the left *)
  econstructor; eauto; try (now rewrite ?set_Go_get_Res, ?set_Go_get_Susp, ?set_Go_get_Sel,
                                        ?set_Go_base, ?set_Go_output_color); nb_goals 2.
  + rewM. apply Band_AND.
  + rewrite set_Go_set_input_color. apply valid_coloring_input_le_compat.
    - repeat split; simpl; try reflexivity; [].
      unfold get_Go, get_val in *. cong. simpl in *. now rewrite <- AND_Band_equiv.
    - revert_one input_invariant. unfold input_invariant. intro Hinv_go.
      simpl; rewrite Band_true. intros [Hgo _]. apply Hinv_go in Hgo.
      now match goal with | H : _ = false |- _ => rewrite orb_false_iff in H end.
    - assumption.
* (* Go rule on the right: same proof *)
  econstructor; eauto; try (now rewrite ?set_Go_get_Res, ?set_Go_get_Susp, ?set_Go_get_Sel,
                                        ?set_Go_base, ?set_Go_output_color); nb_goals 2.
  + rewM. apply Band_AND.
  + rewrite set_Go_set_input_color. apply valid_coloring_input_le_compat.
    - repeat split; simpl; try reflexivity; [].
      unfold get_Go, get_val in *. cong. simpl in *. now rewrite <- AND_Band_equiv.
    - revert_one input_invariant. unfold input_invariant. intro Hinv_go.
      simpl; rewrite Band_true. intros [Hgo _]. apply Hinv_go in Hgo.
      now match goal with | H : _ = false |- _ => rewrite orb_false_iff in H end.
    - assumption.
* (* Res rule on the left *)
  econstructor; eauto; try (now rewrite ?set_Res_get_Go, ?set_Res_get_Res, ?set_Res_get_Sel,
                                        ?set_Res_base, ?set_Res_output_color); [].
  rewrite set_Res_set_input_color. apply valid_coloring_input_le_compat.
  + repeat split; simpl; reflexivity || assumption.
  + cut (input_invariant (get_Sel p) (get_input_color p)); eauto.
  + assumption.
* (* Res rule on the right: same proof *)
  econstructor; eauto; try (now rewrite ?set_Res_get_Go, ?set_Res_get_Res, ?set_Res_get_Sel,
                                        ?set_Res_base, ?set_Res_output_color); [].
  rewrite set_Res_set_input_color. apply valid_coloring_input_le_compat.
  + repeat split; simpl; reflexivity || assumption.
  + cut (input_invariant (get_Sel q) (get_input_color q)); eauto.
  + assumption.
(* -- context rules *)
* assert (Heq : get_input_color p = get_input_color p') by now apply micro_toplevel_input in red.
  econstructor; eauto; unfold get_Go, get_Res in *;
  try (now rewrite <- Heq || erewrite <- (micro_Sel red); eauto); nb_goals 2.
  + etransitivity; eauto; [].
    assert (Hred := red). apply micro_lt, Mlt_Mle, Mle_out_le in red. simpl in red.
    apply out_union_le_compat; reflexivity || trivial; [].
    eapply valid_coloring_exclusive_out_exclusive; eauto; [].
    rewrite <- exclusive_micro_preservation_l; try eassumption; [].
    eapply valid_coloring_if_exclusive. econstructor; eauto.
  + apply micro_base in red. simpl in *. now rewrite <- red.
* assert (Heq : get_input_color q = get_input_color q') by now apply micro_toplevel_input in red.
  econstructor; eauto; unfold get_Go, get_Res in *;
  try (now rewrite <- Heq || erewrite <- (micro_Sel red); eauto); nb_goals 2.
  + etransitivity; eauto; [].
    assert (Hred := red). apply micro_lt, Mlt_Mle, Mle_out_le in red. simpl in red.
    apply out_union_le_compat; reflexivity || trivial; [].
    eapply valid_coloring_exclusive_out_exclusive; eauto; [].
    rewrite <- exclusive_micro_preservation_r; try eassumption; [].
    eapply valid_coloring_if_exclusive. econstructor; eauto.
  + apply micro_base in red. simpl in *. now rewrite <- red.
(* ending rule *)
* econstructor; eauto; reflexivity.
(* p; q *)
(* -- starting and tranfer rules *)
* (* Go rule on the left *)
  econstructor; rewM; eauto; nb_goals 3.
  + revert_all. intros []. now repeat split.
  + intro Hsel. rewrite Hsel, ?orb_true_r, ?andb_true_r in *. cleaning.
    rewrite not_is_exec in *. cong. rewM. split; try tauto; [].
    unfold input_invariant in *. intro. cleaning. discriminate.
  + apply valid_coloring_Ble_Go_compat; auto; [].
    unfold input_invariant in *. intro. cleaning. now reflect_bool.
* (* Res rule on the left *)
  econstructor; rewM; eauto; nb_goals 3.
  + revert_all. intros []. now repeat split.
  + intro Hsel. cleaning. rewrite not_is_exec in *. cong. rewM.
    split; try tauto; []. reflect_bool. intuition congruence.
  + apply valid_coloring_Ble_Res_compat; auto.
* (* Go rule on the right *)
  econstructor; rewM; eauto; nb_goals 2.
  + cong. rewM. now simpl.
  + apply valid_coloring_Ble_Go_compat.
    - cong. now left.
    - unfold input_invariant in *. simpl. intros _.
      assert (Hexec : is_exec p) by eauto using valid_coloring_Black_is_exec.
      intros. cleaning. destruct Hexec as [Hgo | [Hres Hsel]].
      -- assert (Go gr = OK true).
         { apply Ble_OK. revert_one input_le. intros [Hle _].
           unfold get_Go in Hgo. now rewrite Hgo in Hle. }
         cleaning. now reflect_bool.
      -- now rewrite Hsel in *.
    - assumption.
* (* NoGo rule on the right *)
  econstructor; rewM; eauto; nb_goals 2.
  + destruct (get_output_color p) as [[| k] | K] eqn:Hp; nb_goals 3.
    - simpl in *. intuition.
    - simpl. reflexivity.
    - revert_one not. cbn. rewrite <- Cmem_false. intro Heq. now rewrite Heq.
  + apply valid_coloring_Ble_Go_compat.
    - cong. now left.
    - discriminate.
    - assumption.
* (* Res rule on the right *)
  constructor; rewM; eauto; [].
  now apply valid_coloring_Ble_Res_compat.
(* -- context rules *)
* assert (Heq : get_input_color p = get_input_color p') by now apply micro_toplevel_input in red.
  econstructor; eauto; unfold get_Go, get_Res in *;
  try (now rewrite <- Heq || rewrite <- (micro_Sel red)); nb_goals 4.
  + apply micro_lt, Mlt_Mle, Mle_out_le in red. revert_all. now apply SEQ_le_compat.
  + assert (Hred := red). apply micro_lt, Mlt_Mle, Mle_out_le in Hred.
    etransitivity; eauto; [].
    destruct (get_output_color p') as [[| kp] | Kp] eqn:Hp.
    - apply out_union_le_compat; f_equiv; simpl; try constructor; [].
      rewrite <- Hp. eapply Mle_out_le, Mlt_Mle, micro_lt; eauto.
    - assert (Hq : ¬ is_exec q).
      { rewrite not_is_exec. split.
        + intro Habs. revert_one SEQ. unfold get_Go in Habs. rewrite Habs. intro Hseq.
          apply SEQ_true in Hseq.
          apply micro_lt, Mlt_Mle, Mle_out_le in red.
          rewrite Hseq, Hp in red. cbn in red. discriminate.
        + right. destruct (get_Sel q); trivial; exfalso; cleaning.
          assert (is_exec p') by (eapply valid_coloring_Black_is_exec; cong; eauto).
          rewrite is_exec_equiv_exec in *. rewrite (micro_Sel red), Heq in *. contradiction. }
      assert (out_le (get_output_color q) (White ∅)) by eauto using valid_coloring_not_is_exec_le_empty.
      destruct (get_output_color q); simpl in * |-; try tauto; [].
      apply out_union_le_compat_l. now f_equiv.
    - destruct (get_output_color p); simpl in Hred; try tauto; [].
      apply out_union_le_compat_full; reflexivity || (simpl; intros; tauto) || now f_equiv.
  + now rewrite <- (micro_base red).
  + rewrite is_exec_equiv_exec in *. now rewrite <- Heq, <- (micro_Sel red).
* assert (Heq : get_input_color q = get_input_color q') by now apply micro_toplevel_input in red.
  econstructor; eauto; unfold get_Go, get_Res in *;
  try (now rewrite <- Heq || rewrite <- (micro_Sel red); eauto); nb_goals 2.
  + etransitivity; eauto; [].
    assert (Hred := red). apply micro_lt, Mlt_Mle, Mle_out_le in Hred.
    apply out_union_le_compat; reflexivity || trivial; [].
    destruct (get_output_color p) as [[| kp] | Kp] eqn:Hp; simpl; try constructor; [].
    assert (¬ is_exec q').
    { rewrite not_is_exec. rewrite Heq in *. split.
      + intro Habs. revert_one SEQ. unfold get_Go in Habs. rewrite Habs. intro Hseq.
        apply SEQ_true in Hseq. discriminate.
      + right. rewrite <- (micro_Sel red). destruct (get_Sel q); trivial; []. cleaning.
        assert (is_exec p) by (eapply valid_coloring_Black_is_exec; cong; eauto). tauto. }
      assert (out_le (get_output_color q') (White ∅)) by eauto using valid_coloring_not_is_exec_le_empty.
      destruct (get_output_color q'); simpl in * |-; try tauto; []. constructor.
  + now rewrite <- (micro_base red).
(* -- ending rule *)
* econstructor; eauto; reflexivity.
(* p || q *)
(* -- starting rules *)
* (* Go rule on the left *)
  econstructor; rewM; auto; nb_goals 2.
  + revert_all. repeat intros []. now repeat split.
  + apply valid_coloring_Ble_Go_compat; auto; [].
    unfold input_invariant in *. intro. cleaning. now reflect_bool.
* (* Res rule on the left *)
  econstructor; rewM; auto; nb_goals 2.
  + revert_all. repeat intros []. now repeat split.
  + apply valid_coloring_Ble_Res_compat; auto.
* (* Go rule on the right *)
  econstructor; rewM; auto; nb_goals 2.
  + revert_all. repeat intros []. now repeat split.
  + apply valid_coloring_Ble_Go_compat; auto; [].
    unfold input_invariant in *. intro. cleaning. now reflect_bool.
* (* Res rule on the right *)
  econstructor; rewM; auto; nb_goals 2.
  + revert_all. repeat intros []. now repeat split.
  + apply valid_coloring_Ble_Res_compat; auto.
(* -- context rules *)
* assert (Hexec : is_exec p' <-> is_exec p). { symmetry. eapply is_exec_micro_preservation; eauto. }
  assert (Hinput : get_input_color p' = get_input_color p).
  { symmetry. eauto using micro_toplevel_input. }
  assert (Hle : out_le (get_output_color p) (get_output_color p'))
    by eauto using Mle_out_le, Mlt_Mle, micro_lt.
  constructor; simpl; repeat rewrite ?Hexec, ?Hinput, <- ?(micro_Sel red); auto; nb_goals 2.
  + now rewrite <- (micro_base red).
  + etransitivity; eauto; []. now f_equiv.
* assert (Hexec : is_exec q' <-> is_exec q).
  { symmetry. eapply is_exec_micro_preservation; eauto. }
  assert (Hinput : get_input_color q' = get_input_color q).
  { symmetry. eauto using micro_toplevel_input. }
  assert (Hle : out_le (get_output_color q) (get_output_color q'))
    by eauto using Mle_out_le, Mlt_Mle, micro_lt.
  constructor; simpl; repeat rewrite ?Hexec, ?Hinput, <- ?(micro_Sel red); auto; nb_goals 2.
  + now rewrite <- (micro_base red).
  + etransitivity; eauto; []. now f_equiv.
(* -- ending rule *)
* econstructor; eauto; reflexivity.
(* p\s *)
* econstructor; rewM; auto; nb_goals 2.
  + revert_all. repeat intros []. now repeat split.
  + apply valid_coloring_Ble_Go_compat; auto.
* econstructor; rewM; auto; nb_goals 2.
  + revert_all. repeat intros []. now repeat split.
  + apply valid_coloring_Ble_Res_compat; auto.
* constructor; trivial; nb_goals 5.
  + now rewrite <- (micro_toplevel_input red).
  + eauto using micro_Sel.
  + now rewrite <- (micro_base red).
  + etransitivity; eauto; []. eauto using down_out_le_compat, Mle_out_le, Mlt_Mle, micro_lt.
  + remember (get_val s (to_event p  (s⊥ ++ E))) as v.
    remember (get_val s (to_event p' (s⊥ ++ E))) as v'.
    assert (Ble v v').
    { assert (Hle : to_event p (s⊥ ++ E) <<= to_event p' (s⊥ ++ E)).
      { assert (Hdom : S.dom_eq (s⊥ ++ E) (S.add s v E)) by f_equiv.
        rewrite Hdom. now apply to_event_micro_compat. }
      destruct Hle as [Hdom Hle]. rewrite Heqv, Heqv'. unfold get_val.
      destruct (S.find s (to_event p (s⊥ ++ E))) eqn:Hv,
               (S.find s (to_event p'  (s⊥ ++ E))) eqn:Hv'; try (now left); [|];
      apply Hle in Hv; rewrite Hv' in Hv; destruct Hv as [? [Heq ?]]; discriminate || now inv Heq. }
    apply valid_coloring_Dom_le_compat with (S.add s v E); auto; now f_equiv.
* constructor; trivial; nb_goals 2.
  + etransitivity; eauto.
  + reflexivity.
(* Rewriting *)
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. econstructor; eauto.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
* setoid_congruence. apply IHred. setoid_congruence. now constructor.
Qed.


==> anc/package/README.md <==
Copyright (c) 2014-2024, Lionel Rieg

# DESCRIPTION

A formalization of the semantics of a reduced kernel of Esterel v.5, containing the following primitive statements: nothing, pause, emit, await immediate, sequence, parallel, if-then-else, exit, trap, shift, and suspend.
Notice in particular the absence of loop, as it requires handling schizophrenia and reincarnation for the microsteps semantics, which is not currently handled.

This formalization is meant as a proof of concept for the microstep semantics.
It proves the equivalence between the constructive behavioral semantics (CBS) and the constructive state semantics (CSS), as well as the refinement of the CSS by the microstep semantics and of the logical behavioral semantics (LBS) by the CBS.

The structure of the archive is the following:
+ The main directory contains the Definitions.v, Semantics.v, and AxiomCheck.v files;
+ The Util/ subdirectory contains all the preliminary tools required for defining the semantics;
+ The Semantics/ subdirectory contains the various Esterel semantics;
+ The Proofs/ subdirectory contains proofs about the semantics, in particular the equivalence/refinement between semantics, or the invariants satified by the microstates.

The Coq files are the following:
* /
  + Definitions.v: Definitions of statements and states, with some operations
  + Semantics.v: Export all semantics (without proofs of equivalence)
  + AxiomCheck.v: Check the axioms used in proving the main results
* Util/
  + Coqlib.v: Extensions to the Coq standard library
  + MapSig.v: Signatures of extended type of maps
  + MapList.v: Implementation of MapSig with ordered lists
  + Notations.v: Notations and typeclasses used throughout the development
  + Events.v: The event structure used to represent sets of signals
  + SemanticsCommon.v: Auxiliary definitions used in the semantics
* Semantics/
  + LBS: The Logical Behavioral Semantics
  + MustCan.v: The definition and properties of the Must and Can functions
  + CBS.v: The Constructive Behavioral Semantics
  + StateMustCan.v: The extension of Must/Can to states
  + CSS.v: The Constructive State Semantics
  + InputColor.v: Input states of microstates and associated operations
  + OutputColor.v: Input states of microstates and associated operations
  + Microstate.v: The definition of microstates and associated operations
  + Microstep.v: The microstep semantics
  + Microsteps.v: The reflexive transitive closure of the microstep semantics
* Proofs/
  + CBS_LBS.v: Refinement of the logical semantics by the construtive one
  + CBS_CSS.v: Equivalence between the construtive and state semantics
  + ValidColoring: The invariant satisfied by microsteps during execution
  + MicroConfluence.v: The confluence of the microstep semantics
  + MicrostepsFacts.v: Additional properties of microsteps relying on confluence
  + SurfaceIgnoresRes.v: The Res input is irrelevent for inactive microstates
  + MicroMustCan.v: The connection between Must/Can and the microstep semantics
  + CSS_Micro.v: Equivalence between the state and microstep semantics

# BUILDING

Simply compile all the files with:
    `make`
This formalization compiles with Coq 8.15.1.
This take about 10 minutes. You may speed it up by using the -j option of make

If the makefile is missing, you can regenerate it with
    `coq_makefile -f _CoqProject -o Makefile`

If you want a local installation, add the line `-install local` and regenerate
the makefile before compiling.

You can then install the library with:
    `make install`
You may need super-user privileges for installation.

You can build the html documentation with:
    `make gallinahtml`

You can then use the library with
    `Require Esterel.`

If you plan to browse the development in an interactive way, do not forget to
compile all the files first for the interpretor.

# LICENSE

This formalization is available under the CeCILL-B license.


==> anc/package/Semantics.v <==
Require Import Esterel.Definitions.
Require Import Esterel.Semantics.Microstate.
Require Export Esterel.Util.SemanticsCommon.
Require Esterel.Semantics.LBS.
Require Esterel.Semantics.CBS.
Require Esterel.Semantics.CSS.
Require Esterel.Semantics.Microstep.
Require Esterel.Semantics.Microsteps.

==> anc/package/Semantics/CBS.v <==
(** Constructive Behavioral Semantics *)
From Coq Require Import Utf8 Lia MSets Equivalence Orders Bool.
Require NPeano.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.MustCan.


Set Implicit Arguments.
Open Scope CEsterel_scope.
(* To avoid looping in inversion of emit (S.eq subrelation of S.dom_eq seems hard to use). *)
Typeclasses eauto := 6.


(** **  Definition of the Constructive Behavioral Semantics  **)

Inductive CBS : semantics (status bool) stmt stmt :=
  | CBSnothing E : CBS nothing E (∅∅ E) 0 nothing
  | CBSpause E : CBS pause E (∅∅ E) 1 nothing
  | CBSemit s E : s ∈ E -> CBS (emit s) E (s⁺ ++ ∅∅ E) 0 nothing
  | CBSexit n E : CBS (Cexit n) E (∅∅ E) (S (S n)) nothing
  | CBSawimmP s E : s⁺ ∈ E -> CBS (awimm s) E (∅∅ E) 0 nothing
  | CBSawimmM s E : s⁻ ∈ E -> CBS (awimm s) E (∅∅ E) 1 (awimm s)
  | CBStrap p E E' k p' : CBS p E E' k p' -> CBS (trap p) E E' (↓ k) (δ k (trap p'))
  | CBSshift p E E' k p' : CBS p E E' k p' -> CBS ↑p E E' ↑k (δ k ↑p')
  | CBSsuspend s p E E' k p' : CBS p E E' k p' -> CBS (s ⊃ p) E E' k (δ k (awimm (Snot s); s ⊃ p'))
  | CBSthen s p q E E' k p' : s⁺ ∈ E -> CBS p E E' k p' -> CBS (s ? p, q) E E' k p'
  | CBSelse s p q E E' k q' : s⁻ ∈ E -> CBS q E E' k q' -> CBS (s ? p, q) E E' k q'
  | CBSseq0 p q E E₁ E₂ k p' q' : CBS p E E₁ 0 p' -> CBS q E E₂ k q' -> CBS (p; q) E (E₁ ∪ E₂) k q'
  | CBSseqk p q E E' k p' : CBS p E E' k p' -> k <> 0 -> CBS (p; q) E E' k (δ k (p'; q))
  | CBSpar p q E E₁ E₂ k₁ k₂ p' q' : CBS p E E₁ k₁ p' -> CBS q E E₂ k₂ q' ->
      CBS (p || q) E (E₁ ∪ E₂) (Peano.max k₁ k₂) (δ (Peano.max k₁ k₂) (p' || q'))
  | CBSsignalP s p E E' k p' : s ∈ fst (Must p (s⊥ ++ E)) -> (* PB with 0 = I\s? *)
      CBS p (s⁺ ++ E) E' k p' -> CBS (p\s) E (update s (OK false) E E') k (δ k (p'\s))
  | CBSsignalM s p E E' k p' : s ∉ fst (Can⁺ p (s⊥ ++ E)) ->
      CBS p (s⁻ ++ E) E' k p' -> CBS (p\s) E (update s (OK false) E E') k (δ k (p'\s))
  | CBScompat p q E₁ E₂ E₁' E₂' k p' q' : p == q -> S.eq E₁ E₂ -> S.eq E₁' E₂' -> p' == q' ->
      CBS p E₁ E₁' k p' -> CBS q E₂ E₂' k q'.

Global Instance CBS_compat : Proper (equiv ==> S.eq ==> S.eq ==> eq ==> equiv ==> iff) CBS.
Proof. repeat intro. subst. split; now eapply CBScompat. Qed.

(** If the return code is different from 1, then the residue is [nothing].
    The converse result is false because of [pause]: its residue is [nothing] and it has return code 1. *)
Theorem CBS_inert_derivative : forall p E E' k p', CBS p E E' k p' -> k <> 1 -> p' = nothing.
Proof.
intros * cbs Hk. induction cbs;
try reflexivity || (reduce_code; try now elim Hk) || eapply (delta_non_1 _ _ Hk); auto; [].
destruct p', q'; simpl in *; intuition; discriminate.
Qed.

(** ***  Inversion lemmas  **)

Lemma CBSnothing_inv : forall E E' k p',
  CBS nothing E E' k p' -> S.eq E' (∅∅ E) ∧ k = 0 ∧ p' = nothing.
Proof. sem_inv. destruct p, q'; simpl in *; subst; tauto. Qed.

Lemma CBSpause_inv : forall E E' k p',
  CBS pause E E' k p' -> S.eq E' (∅∅ E) ∧ k = 1 ∧ p' = nothing.
Proof. sem_inv. destruct p, q'; simpl in *; subst; tauto. Qed.

Lemma CBSemit_inv : forall E E' k p' s,
  CBS (emit s) E E' k p' -> s ∈ E ∧ S.eq E' (s⁺ ++ ∅∅ E) ∧ k = 0 ∧ p' = nothing.
Proof. Time sem_inv. destruct p, q'; simpl in *; subst; tauto. Qed.

Lemma CBSexit_inv : forall E E' k p' n,
  CBS (Cexit n) E E' k p' -> S.eq E' (∅∅ E) ∧ k = S (S n) ∧ p' = nothing.
Proof. sem_inv. destruct p, q'; simpl in *; subst; tauto. Qed.

Lemma CBSawimm_inv : forall E E' k p' s, CBS (Cawimm s) E E' k p' ->
  S.eq E' (∅∅ E) ∧ ((s⁺ ∈ E ∧ k = 0 ∧ p' == nothing) ∨ (s⁻ ∈ E ∧ k = 1 ∧ p' == awimm s)).
Proof. sem_inv; auto; []. right; repeat split; do 2 setoid_congruence. Qed.

Lemma CBStrap_inv : forall E E' k p' p,
  CBS { p } E E' k p' -> ∃ k' p'', CBS p E E' k' p'' ∧ k = ↓k' ∧ p' == δ k' {p''}.
Proof. sem_inv; eauto. Qed.

Lemma CBSshift_inv : forall E E' k p' p,
  CBS ↑p E E' k p' -> ∃ k' p'', CBS p E E' k' p'' ∧ k = ↑k' ∧ p' == δ k' ↑p''.
Proof. sem_inv; eauto. Qed.

Lemma CBSsuspend_inv : forall s p E E' k p',
  CBS (s ⊃ p) E E' k p' -> ∃ q, CBS p E E' k q ∧ p' == δ k (awimm (Snot s); s ⊃ q).
Proof. sem_inv; eauto. Qed.

Lemma CBSif_inv : forall s p q E E' k pq',
  CBS (s ? p, q) E E' k pq' -> (s⁺ ∈ E ∧ CBS p E E' k pq') ∨ (s⁻ ∈ E ∧ CBS q E E' k pq').
Proof. sem_inv; solve [ now left | now right ]. Qed.

Lemma CBSseq_inv : forall p q E E' k pq', CBS (p; q) E E' k pq' ->
  (∃ p' Ep' Eq', CBS p E Ep' 0 p' ∧ CBS q E Eq' k pq' ∧ S.eq E' (Ep' ∪ Eq'))
  ∨ (∃ p', k <> 0 ∧ CBS p E E' k p' ∧ pq' == δ k (p'; q)).
Proof. sem_inv; now (left + right); exists p'; try exists E₁, E₂. Qed.

Lemma CBSparallel_inv : forall p q E E' k pq',
  CBS (p || q) E E' k pq' -> ∃ E₁ E₂ k₁ k₂ p' q',
  CBS p E E₁ k₁ p' ∧ CBS q E E₂ k₂ q' ∧ S.eq E' (E₁ ∪ E₂) ∧ k = max k₁ k₂ ∧ pq' == δ k (p' || q').
Proof. sem_inv; eauto 11. Qed.

Lemma CBSsignal_inv : forall s p E E' k p', CBS p\s E E' k p' ->
  (∃ p'' E'', s ∈ fst (Must p (s⊥ ++ E)) ∧ CBS p (s⁺ ++ E) E'' k p''
              ∧ S.eq E' (update s (OK false) E E'') ∧ p' == δ k (p''\s))
  ∨ (∃ p'' E'', s ∉ fst (Can⁺ p (s⊥ ++ E)) ∧ CBS p (s⁻ ++ E) E'' k p''
                ∧ S.eq E' (update s (OK false) E E'') ∧ p' == δ k (p''\s)).
Proof. sem_inv; eauto 7. Qed.

(* BUG?: rewrite does not work so I try setoid_rewrite as well *)
Ltac CBSinv H :=
  foldstmt in H; lazymatch type of H with
    | CBS nothing ?E ?E' ?k ?p' => apply CBSnothing_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | CBS pause ?E ?E' ?k ?p' => apply CBSpause_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | CBS (emit ?s) ?E ?E' ?k ?p' => apply CBSemit_inv in H;
        let Hs := fresh "Hs" in let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Hs [Heq [Hk Hp]]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | CBS (Cexit ?n) ?E ?E' ?k ?p' => apply CBSexit_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | CBS (awimm ?s) ?E ?E' ?k ?p' => apply CBSawimm_inv in H;
        let Heq := fresh "Heq" in let Hs := fresh "Hs" in let Hk := fresh "Hk" in
        destruct H as [Heq [[Hs [Hk H]] | [Hs [Hk H]]]];
        try rewrite Heq in *; try setoid_rewrite Heq; try rewrite Hs in *; try subst k;
        try rewrite H in *; try setoid_rewrite H
    | CBS { ?p } ?E ?E' ?k ?p' => apply CBStrap_inv in H;
        let new_k := fresh "k" in let new_p' := fresh "p'" in
        let Hk := fresh "H" new_k in let Hp := fresh "H" new_p' in
        destruct H as [new_k [new_p' [H [Hk Hp]]]];
        try (subst k; rename new_k into k);
        try rewrite H in *; try setoid_rewrite H; try (clear H p'; rename new_p' into p')
    | CBS ↑?p ?E ?E' ?k ?p' => apply CBSshift_inv in H;
        let new_p' := fresh "p'" in let new_k := fresh "k" in let Hk := fresh "H" new_k in
        let Hp := fresh "H" new_p' in
        destruct H as [new_k [new_p' [H [? ?]]]];
        try (subst k; rename new_k into k);
        try rewrite H in *; try setoid_rewrite H; try (clear H p'; rename new_p' into p')
    | CBS (?s ⊃ ?p) ?E ?E' ?k ?p' => apply CBSsuspend_inv in H;
        let new_p' := fresh "p'" in let Hp := fresh "H" new_p' in
        destruct H as [new_p' [H Hp]];
        try rewrite H in *; try setoid_rewrite H
    | CBS (?s ? ?p, ?q) ?E ?E' ?k ?p' => apply CBSif_inv in H;
        let Hs := fresh "Hs" in destruct H as [[Hs H] | [Hs H]]
    | CBS (?p; ?q) ?E ?E' ?k ?p' => apply CBSseq_inv in H;
        let E₁ := fresh "E₁" in let E₂ := fresh "E₂" in let HE₁ := fresh H "₁" in
        let HE₂ := fresh H "₂" in let Hk := fresh "Hk" in let Heq := fresh "Heq" in
        let new_p' := fresh "p'" in let Hp' := fresh "H" new_p' in
        destruct H as [[new_p' [E₁ [E₂ [HE₁ [HE₂ Heq]]]]] | [new_p' [Hk [H Heq]]]];
        [ try rewrite Heq in *; try setoid_rewrite Heq
        | try rewrite Heq in *; try setoid_rewrite Heq; try (clear Heq p'; rename new_p' into p') ]
    | CBS (?p || ?q) ?E ?E' ?k ?p' => apply CBSparallel_inv in H;
        let E₁ := fresh "E₁" in let E₂ := fresh "E₂" in let k₁ := fresh "k₁" in
        let k₂ := fresh "k₂" in let new_p' := fresh "p'" in let new_q' := fresh "q'" in
        let Hp₁ := fresh H "₁" in let Hp₂ := fresh H "₂" in let Heq := fresh "Heq" in
        destruct H as [E₁ [E₂ [k₁ [k₂ [new_p' [new_q' [Hp₁ [Hp₂ [H [? Heq]]]]]]]]]];
        try subst k; try rewrite H in *; try setoid_rewrite H;
        try (rewrite Heq in *; try setoid_rewrite Heq; try (clear Heq p; rename new_p' into p'))
    | CBS (?p \ ?s) ?E ?E' ?k ?p' => apply CBSsignal_inv in H;
        let Hs := fresh "Hs" in let E'' :=  fresh "E''" in let HE'' := fresh "H" E'' in
        let new_p' := fresh "p'" in let Heq := fresh "Heq" in
        destruct H as [[new_p' [E'' [Hs [H [HE'' Heq]]]]] | [new_p' [E'' [Hs [H [HE'' Heq]]]]]];
        try rewrite HE'' in *; try setoid_rewrite HE''; try rewrite Heq in *; try setoid_rewrite Heq
  end.


(** **  General properties of CBS  **)

(** Declared signals are preserved along reduction. *)
Theorem CBS_dom : forall p E E' k p', CBS p E E' k p' -> S.dom_eq E E'.
Proof.
intros * red. induction red; reflexivity || (symmetry; apply Sempty_dom) || auto; nb_goals 6.
+ destruct H as [v Hin]. rewrite <- (S.add_cancel Hin) at 1.
  apply S.add_dom_compat; auto; reflexivity || symmetry; apply Sempty_dom.
+ rewrite S.dom_eq_spec in *. intro s. rewrite CSunion_In_spec, IHred1.
  intuition. rewrite <- IHred1, IHred2. assumption.
+ rewrite S.dom_eq_spec in *. intro s. rewrite CSunion_In_spec, IHred1.
  intuition. rewrite <- IHred1, IHred2. assumption.
+ apply update_dom_spec with (OK true). assumption.
+ apply update_dom_spec with (OK false). assumption.
+ rewrite <- H0, IHred, H1. reflexivity.
Qed.

(** Reduction is deterministic. *)
Theorem CBS_deterministic : deterministic equiv CBS.
Proof.
intro p. induction p; intros E E₁ k₁ p₁ E₂ k₂ p₂ Hred₁ Hred₂; foldstmt in Hred₁; foldstmt in Hred₂.
+ CBSinv Hred₁; CBSinv Hred₂; repeat split.
+ CBSinv Hred₁; CBSinv Hred₂; repeat split.
+ CBSinv Hred₁; CBSinv Hred₂; repeat split.
+ CBSinv Hred₁; CBSinv Hred₂; repeat split.
+ CBSinv Hred₁; CBSinv Hred₂; discriminate Hs || (repeat split);
  destruct p₁, p₂; simpl in *; elim_False || reflexivity || etransitivity; eauto.
+ CBSinv Hred₁; CBSinv Hred₂. eapply IHp in Hred₂; try apply Hred₁; [].
  decompose [and] Hred₂. subst. split; [| split]; auto; do 2 setoid_congruence.
+ CBSinv Hred₁; CBSinv Hred₂. eapply IHp in Hred₂; try apply Hred₁; [].
  decompose [and] Hred₂. subst. split; [| split]; auto; do 2 setoid_congruence.
+ CBSinv Hred₁; CBSinv Hred₂. eapply IHp in Hred₂; try apply Hred₁; [].
  decompose [and] Hred₂. subst. split; [| split]; auto; do 2 setoid_congruence.
+ CBSinv Hred₁; CBSinv Hred₂;
  solve [ simpl in Hs, Hs0; rewrite Hs in Hs0; discriminate Hs0
        | eapply IHp1 in Hred₂ || eapply IHp2 in Hred₂; try apply Hred₁; auto ].
+ CBSinv Hred₁; CBSinv Hred₂.
  - eapply IHp1 in Hred₂₁; try apply Hred₁₁; []. decompose [and] Hred₂₁.
    eapply IHp2 in Hred₂₂; try apply Hred₁₂. decompose [and] Hred₂₂. subst.
    repeat split; trivial; []. (* f_equiv should work *) now apply CSunion_compat.
  - eapply IHp1 in Hred₂; try apply Hred₁₁; []. decompose [and] Hred₂. subst. now elim Hk.
  - eapply IHp1 in Hred₁; try apply Hred₂₁; []. decompose [and] Hred₁. subst. now elim Hk.
  - eapply IHp1 in Hred₂; try apply Hred₁; [].
    decompose [and] Hred₂. subst. split; [| split]; auto; [].
    setoid_congruence.
+ CBSinv Hred₁; CBSinv Hred₂. eapply IHp1 in Hred₂₁; try apply Hred₁₁; [].
    eapply IHp2 in Hred₂₂; try apply Hred₁₂; [].
    decompose [and] Hred₂₁. decompose [and] Hred₂₂. subst.
    repeat split; setoid_congruence.
+ CBSinv Hred₁; CBSinv Hred₂.
  - eapply IHp in Hred₂; try apply Hred₁; [].
    decompose [and] Hred₂. subst. split; [| split]; auto; setoid_congruence.
  - apply Must_Can_fst in Hs. contradiction.
  - elim Hs. apply Must_Can_fst. assumption.
  - eapply IHp in Hred₂; try apply Hred₁; [].
    decompose [and] Hred₂. subst. split; [| split]; auto; setoid_congruence.
Qed.

Global Hint Resolve Total_empty Total_add Total_union Total_update : total.

Theorem CBS_Total : forall p E E' k p', CBS p E E' k p' -> Total E'.
Proof.
intros ? ? ? ? ? red ?.
induction red; rewrite ?CSunion_KO_spec, ?S.add_Some, ?S.constant_Some;
try intuition discriminate; nb_goals 3.
+ rewrite update_Some. intuition discriminate.
+ rewrite update_Some. intuition discriminate.
+ now setoid_congruence.
Qed.

(** Links between [CBS] and [Must]/[Can]: on constructive statements, [Must] and [Can] are equal
    and they indeed compute the output event and the completion code. *)
Theorem CBS_Must : forall p E E' k p', CBS p E E' k p' ->
  (∀ s, s ∈ fst (Must p E) <-> s⁺ ∈ E') ∧ snd (Must p E) = Some k.
Proof.
intros p E E' k p' red. induction red; simpl.
* (* nothing *)
  split; trivial; []. intro. rewrite S.constant_Some. split; Ssingl.
* (* pause *)
  split; trivial; []. intro. rewrite S.constant_Some. split; Ssingl.
* (* emit s *)
  split.
  + intros s'. rewrite SigSet.singleton_spec, S.add_Some, S.constant_Some. intuition discriminate.
  + reflexivity.
* (* exit T *)
  split; trivial; []. intro. rewrite S.constant_Some. split; Ssingl.
* (* awimm s with s⁺ ∈ E *)
  revert_one @eq. intro Hs. rewrite Hs.
  split; intros; split; rewrite S.constant_Some; intuition (discriminate || SSfsetdec).
* (* awimm s with s⁻ ∈ E *)
  revert_one @eq. intro Hs. rewrite Hs.
  split; intros; split; rewrite S.constant_Some; intuition (discriminate || SSfsetdec).
* (* { p } *)
  split.
  + now apply IHred.
  + now rewrite (proj2 IHred).
* (* ↑p *)
  split.
  + now apply IHred.
  + now rewrite (proj2 IHred).
* (* s ⊃ p *)
  apply IHred.
* (* s ? p, q with s⁺ ∈ E *)
  destruct (S.find s E) as [[[|] |] |]; inv H. apply IHred.
* (* s ? p, q with s⁻ ∈ E *)
  destruct (S.find s E) as [[[|] |] |]; inv H. apply IHred.
* (* p; q with p terminating *)
  destruct (snd (Must p E)) as [[| n] |] eqn:Hn; simpl.
  + split.
    - intro s. rewrite SigSet.union_spec. rewrite CSunion_true_spec.
      now rewrite (proj1 IHred1 s), (proj1 IHred2 s).
    - apply IHred2.
  + destruct IHred1 as [_ Habs]. discriminate Habs.
  + split.
    - intro s. rewrite CSunion_true_spec. now rewrite (proj1 IHred1 s).
    - intuition discriminate.
* (* p; q with p non terminating *)
  destruct (snd (Must p E)) as [[| n] |] eqn:Hn; rewrite <- Hn in IHred; simpl; auto; [].
  elim H. cut (Some 0 = Some k). now intro Heq; inv Heq. rewrite <- Hn. apply IHred.
* (* p || q *)
  split.
  + intro s. rewrite CSunion_true_spec, SigSet.union_spec.
    now rewrite (proj1 IHred1 s), (proj1 IHred2 s).
  + now rewrite (proj2 IHred1), (proj2 IHred2).
(* * (* p* *)
  apply IHred. *)
* (* p\s where s must be emitted in p *)
  rewrite <- SigSet.mem_spec in H. rewrite H. simpl. split.
  + intro s'. rewrite SigSet.remove_spec, (proj1 IHred s').
    destruct (Signal.eq_dec s' s) as [Heq | Heq].
    - rewrite Heq, update_same. destruct_match; intuition; try discriminate; exfalso; auto.
    - rewrite update_other; trivial; []. intuition.
  + apply IHred.
* (* p\s where s cannot be emitted in p *)
  destruct (SigSet.mem s (fst (Must p (s⊥ ++ E)))) eqn:Hmust.
  + rewrite SigSet.mem_spec in Hmust. apply Must_Can_fst in Hmust. contradiction.
  + rewrite <- SigSet.mem_spec in H. rewrite not_true_iff_false in H. rewrite H.
    simpl. split; try tauto; [].
    intro s'. rewrite SigSet.remove_spec, (proj1 IHred s').
    destruct (Signal.eq_dec s' s) as [Heq | Heq].
    - rewrite Heq, update_same. destruct_match; intuition; try discriminate; exfalso; auto.
    - rewrite update_other; trivial; []. intuition.
* (* compatibility *)
  setoid_rewrite <- H. setoid_rewrite <- H0. setoid_rewrite <- H1. apply IHred.
Qed.

Local Theorem CBS_Can_true : forall p E E' k p', CBS p E E' k p' ->
  (∀ s, s ∈ fst (Can⁺ p E) <-> s⁺ ∈ E') ∧ C.eq (snd (Can⁺ p E)) (C.singleton k).
Proof.
intros p E E' k p' Hred.
apply CBS_Must in Hred. destruct Hred as [Hfst Hsnd].
split.
+ intro. rewrite <- Hfst. apply snd_Must_Some_fst_eq in Hsnd. now rewrite Hsnd.
+ now apply Must_Can.
Qed.

(** As a corollary, whenever there is a [CBS] step, then [Must] and [Can] coincide. *)
Corollary CBS_Must_Can_fst : forall p E E' k p',
  CBS p E E' k p' -> SigSet.eq (fst (Must p E)) (fst (Can⁺ p E)).
Proof. intros * Hred s. now rewrite (proj1 (CBS_Must Hred)), (proj1 (CBS_Can_true Hred)). Qed.

Theorem CBS_Can : forall p E E' k p', CBS p E E' k p' ->
  (∀ s, s ∈ E -> s ∉ fst (Can⁺ p E) <-> s⁻ ∈ E') ∧ C.eq (snd (Can⁺ p E)) (C.singleton k).
Proof.
intros p E E' k p' red. induction red; try (inv Hdom; []); simpl fst; simpl snd.
* (* nothing *)
  split; try reflexivity; [].
  intros. rewrite S.constant_Some. intuition. SSfsetdec.
* (* pause *)
  split; try reflexivity; [].
  intros. rewrite S.constant_Some. intuition. SSfsetdec.
* (* emit s *)
  split; try reflexivity; [].
  intros. simpl. rewrite SigSet.singleton_spec, S.add_Some, S.constant_Some. intuition discriminate.
* (* exit T *)
  split; try reflexivity; [].
  intros. rewrite S.constant_Some. intuition. SSfsetdec.
* (* awimm s with s⁺ ∈ E *)
  revert_one @eq. intro Hs. rewrite Hs. simpl.
  split; try reflexivity; [].
  intros; split; rewrite S.constant_Some; intuition SSfsetdec.
* (* awimm s with s⁻ ∈ E *)
  revert_one @eq. intro Hs. rewrite Hs. simpl.
  split; try reflexivity; [].
  intros; split; rewrite S.constant_Some; intuition SSfsetdec.
* (* { p } *)
  cleaning. split.
  + now apply IHred.
  + now rewrite (proj2 IHred).
* (* ↑p *)
  cleaning. split.
  + now apply IHred.
  + now rewrite (proj2 IHred).
* (* s ⊃ p *)
  now apply IHred.
* (* s ? p, q with s⁺ ∈ E *)
  revert_one @eq. intro Hs. rewrite Hs. now apply IHred.
* (* s ? p, q with s⁻ ∈ E *)
  revert_one @eq. intro Hs. rewrite Hs. now apply IHred.
* (* p; q with p terminating *)
  cleaning.
  assert (Hmust : snd (Must p E) = Some 0) by now apply CBS_Must in red1.
  rewrite Hmust.
  destruct (C.mem 0 (snd (Can⁺ p E))) eqn:Hmem.
  + simpl. split.
    - intros. setoid_rewrite SigSet.union_spec. rewrite CSunion_false_spec.
      rewrite <- (proj1 IHred1 s), <- (proj1 IHred2 s); trivial; [].
      rewrite <- 2 S.In_find_None, <- (CBS_dom red1), <- (CBS_dom red2).
      tauto.
    - rewrite (proj2 IHred1), (proj2 IHred2). intro. Cfsetdec.
  + apply Must_Can_snd in Hmust. now rewrite Hmust in Hmem.
* (* p; q with p non terminating *)
  assert (Hmust : snd (Must p E) = Some k) by now apply CBS_Must in red.
  rewrite Hmust. destruct k; try tauto; [].
  cleaning. destruct IHred as [Hs Hk]. now setoid_rewrite Hk.
* (* p || q *)
  cleaning. split.
  + intros. rewrite CSunion_false_spec, SigSet.union_spec.
    rewrite <- 2 S.In_find_None. rewrite <- (CBS_dom red1) at 3. rewrite <- (CBS_dom red2) at 2.
    rewrite <- (proj1 IHred1), <- (proj1 IHred2); trivial; [].
    intuition.
  + intro. rewrite (proj2 IHred1), (proj2 IHred2), Cmax_spec. setoid_rewrite C.singleton_spec.
    clear. firstorder. now subst.
* (* p\s where s must be emitted in p *)
  assert (Hcan : s ∈ fst (Can⁺ p s⊥ ++ E)) by now apply Must_Can_fst.
  rewrite <- SigSet.mem_spec in *. rewrite H, Hcan. simpl.
  split.
  + intros s' Hs'. rewrite SigSet.remove_spec.
    destruct (Signal.eq_dec s' s) as [Heq | Heq].
    - rewrite Heq, update_same. destruct_match; intuition; try discriminate; [].
      rewrite Heq, <- S.mem_spec in Hs'. congruence.
    - rewrite update_other; trivial; [].
      rewrite <- (proj1 IHred); intuition; []. simpl. rewrite S.add_In. now right.
  + apply IHred.
* (* p\s where s cannot be emitted in p *)
  rewrite <- SigSet.mem_spec in *. destruct_match; try tauto; [].
  split.
  + intros s' Hs'. setoid_rewrite SigSet.remove_spec.
    destruct (Signal.eq_dec s' s) as [Heq | Heq].
    - rewrite Heq, update_same. destruct_match; intuition; try discriminate; [].
      simpl in Hs'. rewrite Heq, <- S.mem_spec in Hs'. congruence.
    - rewrite update_other; trivial; [].
      rewrite <- (proj1 IHred); intuition; []. simpl. rewrite S.add_In. now right.
  + apply IHred.
* (* compatibility *)
  do 2 revert_one equiv. do 2 revert_one @S.eq. intros Heq0 Heq1 Heq2 Heq3.
  setoid_rewrite <- Heq0. setoid_rewrite <- Heq1.
  setoid_rewrite <- Heq2 || setoid_rewrite <- Heq3. apply IHred.
Qed.


(** Conversely, if a stmt *must* perform something, then there is a CBS that does it.
    This does not hold for *Can* as we do not know if execution can take place.
    In particular, a single return code does not imply a valid transition:
    - [s ? k, k] can only return [k] but we cannot execute it if [s^⊥ ∈ E]
    - [↓2 = ↓0] so we do not necessarily have a singleton for [↓p] and we cannot use the IH  *)
Theorem Must_CBS : forall p E, valid_dom E p -> snd (Must p E) ≠ None -> exists E' k p', CBS p E E' k p'.
Proof.
intro p. induction p; simpl; foldstmt; intros E Hp Hmust; nb_goals 12.
* exists (∅∅ E), 0, Cnothing. constructor.
* exists (∅∅ E), 1, Cnothing. constructor.
* exists (s⁺ ++ ∅∅ E), 0, Cnothing. constructor. now inv Hp.
* exists (∅∅ E), (S (S n)), Cnothing. constructor.
* inv Hp. revert_one inset. intros [[[|] |] Hs]; rewrite Hs in Hmust.
  + exists (∅∅ E), 0, Cnothing. now constructor.
  + exists (∅∅ E), 1, (Cawimm s). now constructor.
  + now elim Hmust.
* inv Hp. edestruct IHp as [E' [k [p' Hred]]]; eauto; nb_goals 2.
  + intro Habs. apply Hmust. now rewrite Habs.
  + exists E', ↓k, (δ k {p'}). now constructor.
* inv Hp. edestruct IHp as [E' [k [p' Hred]]]; eauto; nb_goals 2.
  + intro Habs. apply Hmust. now rewrite Habs.
  + exists E', ↑k, (δ k ↑p'). now constructor.
* inv Hp. edestruct IHp as [E' [k [p' Hred]]]; eauto; [].
  exists E', k, (δ k (Cawimm (Snot s); s ⊃ p')). now constructor.
* inv Hp. revert_one inset. intros [[[|] |] Hs]; rewrite Hs in Hmust.
  + edestruct IHp1 as [E' [k [p' Hred]]]; eauto; [].
    exists E', k, p'. now constructor.
  + edestruct IHp2 as [E' [k [q' Hred]]]; eauto; [].
    exists E', k, q'. now constructor.
  + now elim Hmust.
* inv Hp.
  destruct (option_dec NPeano.Nat.eq_dec (snd (Must p1 E)) (Some 0)) as [Heq | Heq].
  + rewrite Heq in *.
    edestruct IHp1 as [E₁ [k₁ [p₁' Hred₁]]]; eauto; try congruence; [].
    edestruct IHp2 as [E₂ [k₂ [q₂' Hred₂]]]; eauto; try congruence; [].
    exists (E₁ ∪ E₂), k₂, q₂'. econstructor; trivial; [].
    rewrite (proj2 (CBS_Must Hred₁)) in Heq. apply Some_inj in Heq. subst. eassumption.
  + edestruct IHp1 as [E' [k [p' Hred]]]; eauto; nb_goals 2.
    - intros Habs. elim Hmust. now rewrite Habs.
    - exists E', k, (δ k (p'; p2)). constructor; trivial; [].
      rewrite (proj2 (CBS_Must Hred)) in Heq. intuition.
* inv Hp. rewrite option_map2_None in Hmust. apply Decidable.not_or in Hmust. destruct Hmust.
  edestruct IHp1 as [E₁ [k₁ [p' Hred₁]]]; eauto; [].
  edestruct IHp2 as [E₂ [k₂ [q' Hred₂]]]; eauto; [].
  exists (E₁ ∪ E₂), (max k₁ k₂), (δ (max k₁ k₂) (p' || q')). now constructor.
* inv Hp. revert Hmust. repeat destruct_match; simpl; intro Hmust.
  + (* s⁺ ∈ E *)
    assert (valid_dom (S.add s (OK true) E) p). { revert_all. apply valid_dom_compat; f_equiv. }
    edestruct IHp as [E' [k [p' Hred]]]; eauto; [].
    exists (update s (OK false) E E'), k, (δ k p'\s).
    constructor; trivial; []. now rewrite <- SigSet.mem_spec.
  + (* s^⊥ ∈ E *)
    assert (valid_dom (S.add s KO E) p). { revert_all. apply valid_dom_compat; f_equiv. }
    edestruct IHp as [E' [k [p' Hred]]]; eauto; [].
    rewrite <- ?not_true_iff_false, SigSet.mem_spec in *.
    rewrite (proj1 (CBS_Must Hred)) in *. rewrite (proj1 (CBS_Can_true Hred)) in *. contradiction.
  + (* s⁻ ∈ E *)
    assert (valid_dom (S.add s (OK false) E) p). { revert_all. apply valid_dom_compat; f_equiv. }
    edestruct IHp as [E' [k [p' Hred]]]; eauto; [].
    exists (update s (OK false) E E'), k, (δ k p'\s).
    constructor; trivial; []. now rewrite <- SigSet.mem_spec, not_true_iff_false.
Qed.

(** Thus, there is a reduction step *iff* [Must] and [Can] coincide. *)
Theorem CBS_iff_Must_Can : forall p E, valid_dom E p ->
  (exists E' k p', CBS p E E' k p')
  <-> SigSet.eq (fst (Must p E)) (fst (Can⁺ p E))
     /\ (exists k, snd (Must p E) = Some k /\ C.eq (snd (Can⁺ p E)) (C.singleton k)).
Proof.
intros p E Hp. split.
+ intros [E' [k [p' Hred]]]. split.
  - eauto using CBS_Must_Can_fst.
  - exists k. split; (eapply proj2, CBS_Must; eauto) || (eapply proj2, CBS_Can; eauto).
+ intros [_ [? [Hmust _]]]. apply Must_CBS; congruence.
Qed.

(** **  Interpreter for the CBS semantics  **)

Fixpoint CBS_interp p E : option (S.t (status bool) * nat * stmt) :=
  match p with
    | Cnothing => Some (∅∅ E, 0, nothing)
    | Cpause   => Some (∅∅ E, 1, nothing)
    | Cemit s  => Some (s⁺ ++ ∅∅ E, 0, nothing)
    | Cexit n  => Some (∅∅ E, S (S n), nothing)
    | Cawimm s => match S.find s E with
                    | Some (OK true)  => Some (∅∅ E, 0, nothing)
                    | Some (OK false) => Some (∅∅ E, 1, awimm s)
                    | Some KO | None  => None
                  end
    | Ctrap p  => match CBS_interp p E with None => None | Some (E', k, p') => Some (E', ↓k, δ k { p' }) end
    | Cshift p => match CBS_interp p E with None => None | Some (E', k, p') => Some (E', ↑k, δ k ↑p') end
    | Csuspend s p => match CBS_interp p E with None => None | Some (E', k, p') =>
                        Some (E', k, δ k (awimm (Snot s); s ⊃ p')) end
    | Cif s p q => match S.find s E with
                    | Some (OK true)  => CBS_interp p E
                    | Some (OK false) => CBS_interp q E
                    | Some KO | None  => None
                  end
    | Cseq p q  => match CBS_interp p E with
                     | None => None
                     | Some (E₁, 0, p') => match CBS_interp q E with
                                             | None => None
                                             | Some (E₂, k, q') => Some (E₁ ∪ E₂, k, q')
                                           end
                     | Some (E', k, p') => Some (E', k, δ k (p'; q))
                   end
    | Cpar p q => match CBS_interp p E, CBS_interp q E with
                     | None, _ | _, None => None
                     | Some (E₁, k₁, p'), Some (E₂, k₂, q') =>
                         Some (E₁ ∪ E₂, max k₁ k₂, δ (max k₁ k₂) (p' || q'))
                  end
    | Csignal s p =>
        if SigSet.mem s (fst (Must p (s⊥ ++ E)))
        then match CBS_interp p (s⁺ ++ E) with
               | None => None
               | Some (E', k, p') => Some (update s (OK false) E E', k, δ k (p'\s))
             end
        else if negb (SigSet.mem s (fst (Can⁺ p (s⊥ ++ E))))
             then match CBS_interp p (s⁻ ++ E) with
                    | None => None
                    | Some (E', k, p') => Some (update s (OK false) E E', k, δ k (p'\s))
                  end
             else None
  end.

Global Instance CBS_interp_compat : Proper (equiv ==> equiv ==> equiv) CBS_interp.
Proof.
intro p. induction p; intros q Hp E₁ E₂ HE;
destruct q; simpl in Hp; try tauto; nb_goals 12; cbn -[equiv delta]; foldstmt.
* (* nothing *)
  simpl. now rewrite HE.
* (* pause *)
  simpl. now rewrite HE.
* (* emit s *)
  simpl. now rewrite HE, Hp.
* (* exit n *)
  simpl. now rewrite HE, Hp.
* (* awimm s *)
  assert (Hfind := S.find_compat Hp HE).
  rewrite <- Hfind. destruct (S.find s E₁) as [[[] |]|]; now simpl; rewrite ?HE.
* (* { p } *)
  specialize (IHp _ Hp _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta]; setoid_congruence.
* (* ↑ p *)
  specialize (IHp _ Hp _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta]; setoid_congruence.
* (* s ⊃ p *)
  specialize (IHp _ (proj2 Hp) _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta]; setoid_congruence.
* (* s ? p, q *)
  destruct Hp as [Hs [Hp1 Hp2]].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  assert (Hfind := S.find_compat Hs HE).
  rewrite <- Hfind. now repeat destruct_match.
* (* p; q *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  repeat destruct_match; trivial; try (now  simpl in *; setoid_congruence); [].
  destruct IHp1 as [[] ?].
  repeat split; cbn -[delta]; setoid_congruence.
* (* p || q *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  repeat destruct_match; trivial; try (now  simpl in *; setoid_congruence); [].
  destruct IHp1 as [[] ?], IHp2 as [[] ?].
  repeat split; cbn -[delta]; setoid_congruence.
* (* p\s *)
  destruct Hp as [Hs Hp].
  rewrite <- (SigSetProp.MP.FM.mem_m Hs (fst_compat _ _ _ _
                (Must_compat _ _ Hp _ _ (S.add_compat Hs (reflexivity KO) HE)))).
  rewrite <- (SigSetProp.MP.FM.mem_m Hs (fst_compat _ _ _ _
                (Can_compat _ _ (eq_refl true) _ _ Hp _ _ (S.add_compat Hs (reflexivity KO) HE)))).
  destruct (SigSet.mem s (fst (Must p s⊥ ++ E₁))) eqn:Hmust;
  [| destruct (SigSet.mem s (fst (Can⁺ p s⊥ ++ E₁))) eqn:Hcan; cbn -[equiv delta]].
  + specialize (IHp _ Hp _ _ (S.add_compat Hs (reflexivity (OK true)) HE)).
    repeat destruct_match; trivial; [].
    cbn -[delta] in *. now setoid_congruence.
  + reflexivity.
  + specialize (IHp _ Hp _ _ (S.add_compat Hs (reflexivity (OK false)) HE)).
    repeat destruct_match; trivial; [].
    cbn -[delta] in *. now setoid_congruence.
Qed.

(** The interpreter and the CBS semantics are equivalent. *)
Theorem CBS_interp_correct : forall p E E' k p', valid_dom E p ->
  CBS_interp p E == Some (E', k, p') <-> CBS p E E' k p'.
Proof.
intro p. induction p; intros E E' k p' HE; cbn -[equiv delta] in *; foldstmt.
* (* nothing *)
  split; intro Heval.
  + simpl in *. setoid_congruence. destruct p'; try tauto; []. constructor.
  + CBSinv Heval. now repeat split.
* (* pause *)
  split; intro Heval.
  + simpl in *. setoid_congruence. destruct p'; try tauto; []. constructor.
  + CBSinv Heval. now repeat split.
* (* emit s *)
  split; intro Heval.
  + inv HE. simpl in *. setoid_congruence. destruct p'; try tauto; []. now constructor.
  + CBSinv Heval. now repeat split.
* (* exit n *)
  split; intro Heval.
  + simpl in *. setoid_congruence. destruct p'; try tauto; []. constructor.
  + CBSinv Heval. now repeat split.
* (* awimm s *)
  split; intro Heval.
  + destruct (S.find s E) as [[[] |] |] eqn:Hfind; try (now simpl in *); [|].
    - simpl in *. setoid_congruence. destruct p'; try tauto; []. now constructor.
    - destruct Heval as [[HE' Hk] Hp]. simpl in *. destruct p'; try tauto; [].
      rewrite <- HE'. subst k.
      (* FIXME: why is [rewrite <- Hp] failing here? *)
      eapply CBScompat; try apply (CAwimm_compat _ _ Hp); try reflexivity; [].
      now constructor.
  + CBSinv Heval; now repeat split.
* (* { p } *)
  inv HE. split; intro Heval.
  + destruct (CBS_interp p E) as [[[Eq kq] q] |] eqn:Hq; hnf in Heval; try tauto; [].
    destruct Heval as [[HE Hk] Hp]. cbn -[equiv delta] in * |-.
    setoid_congruence.
    (* FIXME: why is [rewrite <- Hp] failing here? *)
    eapply CBScompat; try apply Hp; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + CBSinv Heval. rewrite <- IHp in Heval; trivial; [].
    repeat destruct_match; try tauto; [].
    simpl in Heval. cbn -[delta]. now setoid_congruence.
* (* ↑ p *)
  inv HE. split; intro Heval.
  + destruct (CBS_interp p E) as [[[Eq kq] q] |] eqn:Hq; hnf in Heval; try tauto; [].
    destruct Heval as [[HE Hk] Hp]. cbn -[equiv delta] in * |-.
    setoid_congruence.
    (* FIXME: why is [rewrite <- Hp] failing here? *)
    eapply CBScompat; try apply Hp; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + CBSinv Heval. rewrite <- IHp in Heval; trivial; [].
    repeat destruct_match; try tauto; [].
    simpl in Heval. cbn -[delta]. now setoid_congruence.
* (* s ⊃ p *)
  inv HE. split; intro Heval.
  + destruct (CBS_interp p E) as [[[Eq kq] q] |] eqn:Hq; hnf in Heval; try tauto; [].
    destruct Heval as [[HE Hk] Hp]. cbn -[equiv delta] in * |-.
    setoid_congruence.
    (* FIXME: why is [rewrite <- Hp] failing here? *)
    eapply CBScompat; try apply Hp; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + CBSinv Heval. rewrite <- IHp in Heval; trivial; [].
    repeat destruct_match; try tauto; [].
    simpl in Heval. cbn -[delta]. now setoid_congruence.
* (* s ? p, q *)
  inv HE. split; intro Heval.
  + destruct (S.find s E) as [[[] |] |] eqn:Hfind; try (now simpl in *); [|].
    - constructor; trivial; []. now apply IHp1; rewrite ?Heval.
    - constructor; trivial; []. now apply IHp2; rewrite ?Heval.
  + CBSinv Heval; now rewrite Hs, ?IHp1, ?IHp2.
* (* p; q *)
  inv HE. split; intro Heval.
  + destruct (CBS_interp p1 E) as [[[E₁ k₁] p₁] |] eqn:Hp1; hnf in Heval; try tauto; [].
    apply (eq_subrelation (R := equiv)) in Hp1; autoclass; []. rewrite IHp1 in Hp1; trivial; [].
    destruct k₁.
    - destruct (CBS_interp p2 E) as [[[E₂ k₂] p₂] |] eqn:Hp2; hnf in Heval; try tauto; [].
      apply (eq_subrelation (R := equiv)) in Hp2; autoclass; []. rewrite IHp2 in Hp2; trivial; [].
      simpl in Heval. destruct Heval as [[HE Hk] Hp]. rewrite <- HE. subst k.
      (* FIXME: why is [rewrite <- Hp] failing here? *)
      eapply CBScompat; try apply Hp; try reflexivity; [].
      eapply CBSseq0; eauto.
    - cbn -[delta] in Heval. destruct Heval as [[HE Hk] Hp]. rewrite <- HE. subst k.
      (* FIXME: why is [rewrite <- Hp] failing here? *)
      eapply CBScompat; try apply Hp; try reflexivity; [].
      now constructor.
  + CBSinv Heval.
    - rewrite <- ?IHp1, <- ?IHp2 in *; trivial; [].
      repeat destruct_match; try (simpl in *; tauto || setoid_congruence; discriminate); [].
      simpl in *. now setoid_congruence.
    - rewrite <- ?IHp1 in *; trivial; [].
      repeat destruct_match; try (now simpl in *; setoid_congruence); [].
      simpl in * |-. repeat split; setoid_congruence.
* (* p || q *)
  inv HE. split; intro Heval.
  + destruct (CBS_interp p1 E) as [[[E₁ k₁] p₁] |] eqn:Hp1,
             (CBS_interp p2 E) as [[[E₂ k₂] p₂] |] eqn:Hp2; hnf in Heval; try tauto; [].
    apply (eq_subrelation (R := equiv)) in Hp1; autoclass; [].
    apply (eq_subrelation (R := equiv)) in Hp2; autoclass; [].
    apply IHp1 in Hp1; trivial; []. apply IHp2 in Hp2; trivial; [].
    cbn -[delta] in Heval. destruct Heval as [[HE Hk] Hp]. rewrite <- HE. subst k.
    (* FIXME: why is [rewrite <- Hp] failing here? *)
    eapply CBScompat; try apply Hp; try reflexivity; [].
    now constructor.
  + CBSinv Heval.
    rewrite <- ?IHp1, <- IHp2 in *; trivial; [].
    repeat destruct_match; try tauto; [].
    cbn -[delta] in *. now setoid_congruence.
* (* p\s *)
  inv HE. split; intro Heval.
  + revert Heval. repeat destruct_match; intro Heval; hnf in Heval; try tauto; [|].
    - rewrite SigSet.mem_spec in *. cbn -[delta] in Heval. setoid_congruence.
      (* FIXME: why is [rewrite <- Hp] failing here? *)
      eapply CBScompat; try eassumption; try reflexivity; [].
      constructor; trivial; [].
      apply IHp; setoid_congruence; [].
      now rewrite (S.add_dom_value_invariant _ _ v).
    - rewrite negb_true_iff, <- SigSetProp.MP.FM.not_mem_iff in *.
      cbn -[delta] in Heval. setoid_congruence.
      (* FIXME: why is [rewrite <- Hp] failing here? *)
      eapply CBScompat; try eassumption; try reflexivity; [].
      constructor; trivial; [].
      apply IHp; setoid_congruence; [].
      now rewrite (S.add_dom_value_invariant _ _ v).
  + CBSinv Heval.
    - match goal with H : valid_dom _ p |- _ => 
        rewrite (S.add_dom_value_invariant _ _ (OK true)) in H end.
      rewrite <- IHp in Heval; trivial; [].
      rewrite <- SigSet.mem_spec in Hs. rewrite Hs.
      repeat destruct_match; hnf in Heval; try tauto; [].
      repeat split; cbn -[delta] in *; setoid_congruence.
    - match goal with H : valid_dom _ p |- _ => 
        rewrite (S.add_dom_value_invariant _ _ (OK false)) in H end.
      rewrite <- IHp in Heval; trivial; [].
      assert (Hmust : s ∉ fst (Must p s⊥ ++ E)) by now rewrite Must_Can_fst.
      simpl in Hs, Hmust. rewrite SigSetProp.MP.FM.not_mem_iff in Hs, Hmust.
      rewrite <- negb_true_iff in Hs. rewrite Hs, Hmust.
      repeat destruct_match; hnf in Heval; try tauto; [].
      repeat split; cbn -[delta] in *; setoid_congruence.
Qed.


==> anc/package/Semantics/CSS.v <==
From Coq Require Import Lia Equivalence Orders Bool Arith_base Morphisms.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.MustCan.
Require Import Esterel.Semantics.StateMustCan.


Set Implicit Arguments.
Open Scope CEsterel_scope.
(* To avoid looping in inversion of emit (S.eq subrelation of S.dom_eq seems hard to use). *)
Typeclasses eauto := 6.


(** *  Constructive State Semantics  **)

(** Start rules **)
Inductive sCSS : semantics (status bool) stmt term :=
  | sCSSnothing E : sCSS nothing E (∅∅ E) 0 nothing
  | sCSSpause E : sCSS pause E (∅∅ E) 1 §
  | sCSSemit s E : s ∈ E -> sCSS !s E (s⁺ ++ ∅∅ E) 0 !s
  | sCSSexit k E : sCSS (exit k) E (∅∅ E) (S (S k)) (exit k)
  | sCSSawimmP s E : s⁺ ∈ E -> sCSS (awimm s) E (∅∅ E) 0 (Tstmt (awimm s))
  | sCSSawimmM s E : s⁻ ∈ E -> sCSS (awimm s) E (∅∅ E) 1 (Tstate (awimm s))
  | sCSStrap p E E' k p' : sCSS p E E' k p' -> sCSS { p } E E' ↓k { p'}
  | sCSSshift p E E' k p' : sCSS p E E' k p' -> sCSS ↑p E E' ↑k ↑p'
  | sCSSsuspend s p E E' k p' : sCSS p E E' k p' -> sCSS (s ⊃ p) E E' k (s ⊃ p')
  | sCSSthen s p q E E' k p' : s⁺ ∈ E -> sCSS p E E' k p' -> sCSS (s ? p, q) E E' k (s ? p', q)
  | sCSSelse s p q E E' k q' : s⁻ ∈ E -> sCSS q E E' k q' -> sCSS (s ? p, q) E E' k (s ? p, q')
  | sCSSseqk p q E E' k p' : k <> 0 -> sCSS p E E' k p' -> sCSS (p; q) E E' k (p'; q)
  | sCSSseq0 p q E E₁ E₂ k p' q' : sCSS p E E₁ 0 p' -> sCSS q E E₂ k q' -> sCSS (p; q) E (E₁ ∪ E₂) k (p; q')
  | sCSSparallel p q E E₁ E₂ k₁ k₂ p' q' : sCSS p E E₁ k₁ p' -> sCSS q E E₂ k₂ q' ->
      sCSS (p || q) E (E₁ ∪ E₂) (Peano.max k₁ k₂) (δ (Peano.max k₁ k₂) (p' || q'))
  | sCSSsignalP s p E E' k p' : s ∈ fst (Must p (s⊥ ++ E)) ->
      sCSS p (s⁺ ++ E) E' k p' -> sCSS p\s E (update s (OK false) E E') k p'\s
  | sCSSsignalM s p E E' k p' : s ∉ fst (Can⁺ p (s⊥ ++ E)) ->
      sCSS p (s⁻ ++ E) E' k p' -> sCSS p\s E (update s (OK false) E E') k p'\s
  | sCSScompat p q E₁ E₂ E₁' E₂' k p' q' : p == q -> S.eq E₁ E₂ -> S.eq E₁' E₂' -> p' == q' ->
      sCSS p E₁ E₁' k p' -> sCSS q E₂ E₂' k q'.

(** Resume rules **)
Inductive rCSS : semantics (status bool) state term :=
  | rCSSpause E : rCSS § E (∅∅ E) 0 pause
  | rCSSawimmP s E : s⁺ ∈ E -> rCSS (awimm s) E (∅∅ E) 0 (Tstmt (awimm s))
  | rCSSawimmM s E : s⁻ ∈ E -> rCSS (awimm s) E (∅∅ E) 1 (Tstate (awimm s))
  | rCSStrap p E E' k p' : rCSS p E E' k p' -> rCSS { p } E E' ↓k { p'}
  | rCSSshift p E E' k p' : rCSS p E E' k p' -> rCSS ↑p E E' ↑k ↑p'
  | rCSSsuspendP s p E : s⁺ ∈ E -> rCSS (s ⊃ p) E (∅∅ E) 1  (s ⊃ Tstate p)
  | rCSSsuspendM s p E E' k p' : s⁻ ∈ E -> rCSS p E E' k p' -> rCSS (s ⊃ p) E E' k (s ⊃ p')
  | rCSSthen s p q E E' k p' : rCSS p E E' k p' -> rCSS (s ? p, q) E E' k (s ? p', q)
  | rCSSelse s p q E E' k q' : rCSS q E E' k q' -> rCSS (s ? p, q) E E' k (s ? p, q')
  | rCSSseqk p q E E' k p' : k <> 0 -> rCSS p E E' k p' -> rCSS (p; q) E E' k (p'; q)
  | rCSSseq0 p q E E₁ E₂ k p' q' : rCSS p E E₁ 0 p' -> sCSS q E E₂ k q' -> rCSS (p; q) E (E₁ ∪ E₂) k (base p; q')
  | rCSSseqq p q E E' k q' : rCSS q E E' k q' -> rCSS (p; q) E E' k (p; q')
  | rCSSleft p q E E' k p' : rCSS p E E' k p' -> rCSS (p || q) E E' k (p' || Tstmt q)
  | rCSSright p q E E' k q' : rCSS q E E' k q' -> rCSS (p || q) E E' k (Tstmt p || q')
  | rCSSboth p q E E₁ E₂ k₁ k₂ p' q' : rCSS p E E₁ k₁ p' -> rCSS q E E₂ k₂ q' ->
      rCSS (p || q) E (E₁ ∪ E₂) (Peano.max k₁ k₂) (δ (Peano.max k₁ k₂) (p' || q'))
  | rCSSsignalP s p E E' k p' : s ∈ fst (sMust p (s⊥ ++ E)) ->
      rCSS p (s⁺ ++ E) E' k p' -> rCSS p\s E (update s (OK false) E E') k p'\s
  | rCSSsignalM s p E E' k p' : s ∉ fst (sCan⁺ p (s⊥ ++ E)) ->
      rCSS p (s⁻ ++ E) E' k p' -> rCSS p\s E (update s (OK false) E E') k p'\s
  | rCSScompat p q E₁ E₂ E₁' E₂' k p' q' : p == q -> S.eq E₁ E₂ -> S.eq E₁' E₂' -> p' == q' ->
      rCSS p E₁ E₁' k p' -> rCSS q E₂ E₂' k q'.

Global Instance sCSS_compat : Proper (equiv ==> S.eq ==> S.eq ==> eq ==> equiv ==> iff) sCSS.
Proof. repeat intro. subst. split; now apply sCSScompat. Qed.

Global Instance rCSS_compat : Proper (equiv ==> S.eq ==> S.eq ==> eq ==> equiv ==> iff) rCSS.
Proof. repeat intro. subst. split; now apply rCSScompat. Qed.

(** **  General properties of CSS  **)

(** The base statement does not change along reduction. *)
Theorem sCSS_base : forall p E E' k p', sCSS p E E' k p' -> stmt_eq (base p') p.
Proof.
intros * red.
induction red;
try solve [ reflexivity
          | try now (try destruct p'; try destruct q'; simpl in *; now rewrite IHred || subst)
          | setoid_congruence ]; [].
destruct (Peano.max k₁ k₂) as [| [| [| ]]], p', q'; simpl in *;
try rewrite IHred1; try rewrite IHred2; split; reflexivity.
Qed.

Theorem rCSS_base : forall p E E' k p', rCSS p E E' k p' -> term_eq (base p') (base p).
Proof.
intros * red.
induction red; try reflexivity || (try destruct p'; try destruct q'; simpl in *; now rewrite IHred).
+ apply sCSS_base in H. simpl. destruct q'; simpl in *; now subst.
+ destruct (Peano.max k₁ k₂) as [| [| k]], p', q'; simpl in *;
  try rewrite IHred1; try rewrite IHred2; split; reflexivity.
+ setoid_congruence.
Qed.

(** The set of declared signals does not change along reduction. *)
Lemma sCSS_dom : forall p E E' k p', sCSS p E E' k p' -> S.dom_eq E E'.
Proof.
intros * red. induction red; reflexivity || (symmetry; apply Sempty_dom) || auto.
+ destruct H as [v Hin]. rewrite <- (S.add_cancel Hin) at 1.
  apply S.add_dom_compat; auto; reflexivity || symmetry; apply Sempty_dom.
+ rewrite S.dom_eq_spec in *. intro s. rewrite CSunion_In_spec, IHred1.
  intuition. rewrite <- IHred1, IHred2. assumption.
+ rewrite S.dom_eq_spec in *. intro s. rewrite CSunion_In_spec, IHred1.
  intuition. rewrite <- IHred1, IHred2. assumption.
+ rewrite <- update_dom_spec; reflexivity || eassumption.
+ rewrite <- update_dom_spec; reflexivity || eassumption.
+ now setoid_congruence.
Qed.

Lemma rCSS_dom : forall p E E' k p', rCSS p E E' k p' -> S.dom_eq E E'.
Proof.
intros * red. induction red; reflexivity || (symmetry; apply Sempty_dom) || auto.
+ rewrite <- (union_idempotent E), <- (sCSS_dom H), IHred. reflexivity.
+ rewrite <- (union_idempotent E), IHred1, IHred2 at 1. reflexivity.
+ apply update_dom_spec with (OK true). assumption.
+ apply update_dom_spec with (OK false). assumption.
+ now setoid_congruence.
Qed.

(** Totality is preserved by these semantics. *)
Global Hint Resolve Total_empty Total_add Total_union Total_update : total.

Theorem sCSS_Total : forall p E E' k p', sCSS p E E' k p' -> Total E -> Total E'.
Proof.
intros ? ? ? ? ? red ?. induction red; auto with total; [].
setoid_congruence. apply IHred. now setoid_congruence.
Qed.

Theorem rCSS_Total : forall p E E' k p', rCSS p E E' k p' -> Total E -> Total E'.
Proof.
intros ? ? ? ? ? red ?. induction red; auto with total.
+ eauto using sCSS_Total with total.
+ setoid_congruence. apply IHred. now setoid_congruence.
Qed.

(** If the return code is not 1, the evaluation is finished and therefore the derivative is the base statement. *)
Ltac my_tac p' := let Hrec := fresh "Hrec" in
                  split; intro Hrec; reflexivity || destruct p'; simpl in Hrec; simpl; tauto || auto.

Theorem sCSS_inert_derivative : ∀ p E E' k p', sCSS p E E' k p' -> (k <> 1 <-> p' == p).
Proof.
intros * red. induction red; try (now rewrite IHred; my_tac p' || my_tac q'); nb_goals 11.
* intuition; reflexivity.
* split; intro Hrec; discriminate Hrec || now elim Hrec.
* intuition; reflexivity.
* intuition; reflexivity.
* intuition; reflexivity.
* intuition discriminate.
* rewrite down_1, IHred. my_tac p'.
* rewrite up_1, IHred. my_tac p'.
* rewrite IHred2. split; intro Heq; setoid_congruence; [].
  destruct q'; hnf in Heq; auto; setoid_congruence.
* destruct k₁ as [| [| k₁]], k₂ as [| [| k₂]]; simpl max; simpl delta.
  + rewrite IHred2. assert (Heq : 0 <> 1) by discriminate. rewrite IHred1 in Heq. rewrite Heq. my_tac q'.
  + rewrite IHred2. assert (Heq : 0 <> 1) by discriminate. rewrite IHred1 in Heq. rewrite Heq. my_tac q'.
  + assert (Heq : 0 <> 1) by discriminate. rewrite IHred1 in Heq.
    assert (Heq' : S (S k₂) <> 1) by discriminate. rewrite IHred2 in Heq'.
    rewrite Heq, Heq'. simpl. intuition.
  + assert (Heq : 0 <> 1) by discriminate. rewrite IHred2 in Heq. rewrite Heq. my_tac p'.
  + split; intro Heq.
    - rewrite (proj1 IHred1 Heq), (proj1 IHred2 Heq). reflexivity.
    - rewrite IHred1. now destruct p', q'; inversion Heq.
  + rewrite IHred2. split; intro Heq.
    - rewrite Heq. destruct p'; simpl; split; auto; apply (sCSS_base red1).
    - rewrite <- IHred2. discriminate.
  + rewrite IHred1. split; intro Heq.
    - rewrite Heq. destruct q'; simpl; split; auto; apply (sCSS_base red2).
    - rewrite <- IHred1. discriminate.
  + rewrite IHred1. split; intro Heq.
    - rewrite Heq. destruct q'; simpl; split; auto; apply (sCSS_base red2).
    - rewrite <- IHred1. discriminate.
  + simpl. split; intro Heq.
    - destruct p', q'; simpl Tbase; rewrite <- (sCSS_base red1), <- (sCSS_base red2); reflexivity.
    - discriminate.
* rewrite IHred. setoid_congruence.
Qed.

Theorem rCSS_inert_derivative : ∀ p E E' k p', rCSS p E E' k p' -> (k <> 1 <-> p' == base p).
Proof.
intros * red. induction red; try (now rewrite IHred; my_tac p' || my_tac q'); nb_goals 9.
* intuition; reflexivity.
* intuition; reflexivity.
* intuition; reflexivity.
* rewrite down_1, IHred. my_tac p'.
* rewrite up_1, IHred. my_tac p'.
* intuition; discriminate.
* apply sCSS_inert_derivative in H. rewrite H. my_tac q'.
* destruct k₁ as [| [| k₁]], k₂ as [| [| k₂]]; simpl max; simpl delta.
  + assert (Hp : p' == base p) by intuition.
    assert (Hq : q' == base q) by intuition.
    rewrite Hp, Hq. simpl. intuition.
  + assert (Hp : p' == base p) by intuition. rewrite IHred2, Hp. my_tac q'.
  + assert (Hp : p' == base p) by intuition.
    assert (Hq : q' == base q) by intuition.
    rewrite Hp, Hq. simpl. intuition.
  + assert (Hq : q' == base q) by intuition.
    rewrite IHred1, Hq. my_tac p'.
  + split; intro Heq; try tauto; [].
    destruct p', q'; inv Heq; []. now rewrite IHred1.
  + apply rCSS_base in red1.
    assert (Hq : q' == base q) by intuition.
    split; intro Heq; try discriminate; [].
    rewrite Hq. destruct p'; simpl in *; auto.
  + assert (Hp : p' == base p) by intuition.
    assert (Hq : q' == base q) by intuition.
    rewrite Hp, Hq. simpl. intuition.
  + assert (Hp : p' == base p) by intuition.
    apply rCSS_base in red2.
    split; intro Heq; try discriminate; [].
    rewrite Hp. destruct q'; simpl in *; auto.
  + assert (Hp : p' == base p) by intuition.
    assert (Hq : q' == base q) by intuition.
    rewrite Hp, Hq. simpl. intuition.
* now setoid_congruence.
Qed.

(** **  Inversion lemmas  **)

(** ***  For [sCSS]  **)

Lemma sCSSnothing_inv : forall E E' k p',
  sCSS nothing E E' k p' -> S.eq E' (∅∅ E) ∧ k = 0 ∧ p' = nothing.
Proof. sem_inv. destruct q' as [[] | []]; simpl in *; elim_False || reflexivity. Qed.

Lemma sCSSpause_inv : forall E E' k p',
  sCSS pause E E' k p' -> S.eq E' (∅∅ E) ∧ k = 1 ∧ p' = §.
Proof. sem_inv. destruct q' as [[] | []]; simpl in *; elim_False || reflexivity. Qed.

Lemma sCSSemit_inv : forall s E E' k p',
  sCSS !s E E' k p' -> S.eq E' (s⁺ ++ ∅∅ E) ∧ k = 0 ∧ p' == !s.
Proof. sem_inv. Qed.

Lemma sCSSexit_inv : forall n E E' k p',
  sCSS (Cexit n) E E' k p' -> S.eq E' (∅∅ E) ∧ k = S (S n) ∧ p' = Cexit n.
Proof. sem_inv. destruct p, q' as [[] | []]; simpl in *; subst; elim_False || reflexivity. Qed.

Lemma sCSSawimm_inv : forall s E E' k p',
  sCSS (awimm s) E E' k p' -> S.eq E' (∅∅ E)
  ∧ ((s⁺ ∈ E ∧ k = 0 ∧ p' == Tstmt (awimm s)) ∨ (s⁻ ∈ E ∧ k = 1 ∧ p' == Tstate (awimm s))).
Proof. sem_inv; auto. left. repeat split; do 2 setoid_congruence. Qed.

Lemma sCSStrap_inv : forall p E E' k p',
  sCSS { p } E E' k p' -> ∃ k' q, sCSS p E E' k' q ∧ k = ↓k' ∧ p' == trap q.
Proof. sem_inv; eauto. Qed.

Lemma sCSSshift_inv : forall p E E' k p',
  sCSS ↑p E E' k p' -> ∃ k' q, sCSS p E E' k' q ∧ k = ↑k' ∧ p' == ↑q.
Proof. sem_inv; eauto. Qed.

Lemma sCSSsuspend_inv : forall s p E E' k p',
  sCSS (s ⊃ p) E E' k p' -> ∃ q, sCSS p E E' k q ∧ p' == s ⊃ q.
Proof. sem_inv; eauto. Qed.

Lemma sCSSif_inv : forall s p q E E' k pq',
  sCSS (s ? p, q) E E' k pq' -> (s⁺ ∈ E ∧ ∃ p', pq' == (s ? p', q) ∧ sCSS p E E' k p')
                              ∨ (s⁻ ∈ E ∧ ∃ q', pq' == (s ? p, q') ∧ sCSS q E E' k q').
Proof. sem_inv; now left + right; split; trivial; eexists; split; do 2 eauto. Qed.

(* This lemma is stronger than mere inversion as we use the [sCSS_inert_derivative] property
   to have the derivative be the base term when k = 0. *)
Lemma sCSSseq_inv : forall p q E E' k pq', sCSS (p; q) E E' k pq' ->
  (∃ p', sCSS p E E' k p' ∧ k <> 0 ∧ pq' == p'; q)
  ∨ (∃ E₁ E₂ q', sCSS p E E₁ 0 p ∧ sCSS q E E₂ k q' ∧ S.eq E' (E₁ ∪ E₂) ∧ pq' == base p; q').
Proof.
sem_inv.
+ left. eexists. revert Hred; setoid_congruence; intro Hred; split; eauto.
+ right. do 3 eexists. repeat split; try reflexivity; eauto; [].
  assert (Hbase : 0 ≠ 1) by discriminate. rewrite (sCSS_inert_derivative Hred1) in Hbase.
  revert Hred1. apply sCSS_compat; try reflexivity; setoid_congruence.
Qed.

Lemma sCSSparallel_inv : forall p q E E' k pq',
  sCSS (p || q) E E' k pq' -> ∃ E₁ E₂ k₁ k₂ p' q',
  sCSS p E E₁ k₁ p' ∧ sCSS q E E₂ k₂ q' ∧ S.eq E' (E₁ ∪ E₂) ∧ k = max k₁ k₂ ∧ pq' == δ k (p' || q').
Proof. sem_inv; eauto 11. Qed.

Lemma sCSSsignal_inv : forall s p E E' k pq', sCSS p\s E E' k pq' ->
  ∃ E'' p', (s ∈ fst (Must p (s⊥ ++ E)) ∧ sCSS p (s⁺ ++ E) E'' k p'
           ∨ s ∉ fst (Can⁺ p (s⊥ ++ E)) ∧ sCSS p (s⁻ ++ E) E'' k p')
         ∧ S.eq E' (update s (OK false) E E'') ∧ pq' == (p'\s).
Proof.
sem_inv.
+ do 2 eexists. repeat split.
  - left. split; revert_all; setoid_congruence; eauto.
  - setoid_congruence.
+ do 2 eexists. repeat split.
  - right. split; revert_all; setoid_congruence; eauto.
  - setoid_congruence.
Qed.

(* BUG?: rewrite does not work so I try setoid_rewrite as well *)
Ltac sCSSinv H :=
  foldstmt in H; lazymatch type of H with
    | sCSS nothing ?E ?E' ?k ?p' => apply sCSSnothing_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | sCSS pause ?E ?E' ?k ?p' => apply sCSSpause_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | sCSS (emit ?s) ?E ?E' ?k ?p' => apply sCSSemit_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | sCSS (Cexit ?n) ?E ?E' ?k ?p' => apply sCSSexit_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | sCSS (awimm ?s) ?E ?E' ?k ?p' => apply sCSSawimm_inv in H;
        let Heq := fresh "Heq" in let Hs := fresh "H" s in let Hk := fresh "Hk" in
        destruct H as [Heq [[Hs [Hk H]] | [Hs [Hk H]]]];
        try rewrite Heq in *; try setoid_rewrite Heq; try rewrite Hs in *; try subst k;
        try rewrite H in *; try setoid_rewrite H
    | sCSS (trap ?p) ?E ?E' ?k ?p' => apply sCSStrap_inv in H;
        let q := fresh "p" in let k' := fresh "k" in
        let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [k' [q [H [Hk Hp]]]];
        try subst k; try rewrite Hp in *; try setoid_rewrite Hp; try (clear Hp p'; rename q into p')
    | sCSS (up ?p) ?E ?E' ?k ?p' => apply sCSSshift_inv in H;
        let q := fresh "p" in let k' := fresh "k" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [k' [q [H [Hk Hp]]]];
        try subst k; try rewrite Hp in *; try setoid_rewrite Hp; try (clear Hp p'; rename q into p')
    | sCSS (?s ⊃ ?p) ?E ?E' ?k ?p' => apply sCSSsuspend_inv in H;
        let q := fresh "p" in let Heq := fresh "Heq" in let Hp := fresh "Hp'" in
        destruct H as [q [H Hp]];
        try rewrite Hp in *; try setoid_rewrite Hp; try (clear Hp p'; rename q into p')
    | sCSS (?s ? ?p, ?q) ?E ?E' ?k ?pq' => apply sCSSif_inv in H;
        let Hs := fresh "H" s in let p' := fresh p "'" in let q' := fresh q "'" in let Heq := fresh "Heq" in
        destruct H as [[Hs [p' [Heq H]]] | [Hs [q' [Heq H]]]];
        [ try rewrite Heq in *; try setoid_rewrite Heq; try (clear Heq pq'; rename p' into pq')
        | try rewrite Heq in *; try setoid_rewrite Heq; try (clear Heq pq'; rename q' into pq') ]
    | sCSS (?p; ?q) ?E ?E' ?k ?pq' => apply sCSSseq_inv in H;
        let E₁ := fresh "E₁" in let E₂ := fresh "E₂" in
        let p' := fresh "p'" in let q' := fresh "q'" in let Hk := fresh "Hk" in
        let Hred := fresh "Hred" in let Heq := fresh "Heq" in let Hp := fresh "Hp'" in
        destruct H as [[p' [H [Hk Hp]]] | [E₁ [E₂ [q' [Hred [H [Heq Hp]]]]]]];
        try rewrite H in *; try setoid_rewrite H;
        try rewrite Hp in *; try setoid_rewrite Hp; try rename p' into pq' || rename q' into pq'
    | sCSS (?p || ?q) ?E ?E' ?k ?pq' => apply sCSSparallel_inv in H;
        let E₁ := fresh "E₁" in let E₂ := fresh "E₂" in let k₁ := fresh "k₁" in
        let k₂ := fresh "k₂" in let new_p' := fresh "p'" in let new_q' := fresh "q'" in
        let Hp₁ := fresh H "₁" in let Hp₂ := fresh H "₂" in let Heq := fresh "Heq" in
        destruct H as [E₁ [E₂ [k₁ [k₂ [new_p' [new_q' [Hp₁ [Hp₂ [H [? Heq]]]]]]]]]];
        try subst k; try rewrite H in *; try setoid_rewrite H;
        try rewrite Heq in *; try setoid_rewrite Heq; try (clear Heq pq'; rename p' into pq')
    | sCSS (?p \ ?s) ?E ?E' ?k ?pq' => apply sCSSsignal_inv in H;
        let E'' := fresh "E''" in let new_p' := fresh "p'" in
        let Hs := fresh "Hs" in let HE := fresh "HE" in let Heq := fresh "Heq" in
        destruct H as [E'' [new_p' [[[Hs H] | [Hs H]] [HE Heq]]]];
        try rewrite HE in *; try setoid_rewrite HE;
        try rewrite Heq in *; try setoid_rewrite Heq; try (clear Heq pq'; rename p' into pq')
  end.

Ltac full_sCSSinv := match goal with | H : sCSS ?p ?E ?E' ?k ?p' |- _ => foldstmt in H; sCSSinv H end.

(** ***  For [rCSS]  **)

Lemma rCSSpause_inv : forall E E' k p',
  rCSS § E E' k p' -> S.eq E' (∅∅ E) ∧ k = 0 ∧ p' = pause.
Proof. sem_inv. destruct q' as [[] | []]; simpl in *; elim_False || reflexivity. Qed.

Lemma rCSSawimm_inv : forall s E E' k p', rCSS (awimm s) E E' k p' ->
  S.eq E' (∅∅ E) ∧ (s⁺ ∈ E ∧ k = 0 ∧ p' == Tstmt (awimm s) ∨ s⁻ ∈ E ∧ k = 1 ∧ p' == Tstate (awimm s)).
Proof. sem_inv; try solve [ left; auto | right; auto ]. right. do 2 setoid_congruence; auto. Qed.

Lemma rCSStrap_inv : forall p E E' k p',
  rCSS { p } E E' k p' -> ∃ k' q, rCSS p E E' k' q ∧ k = ↓k' ∧ p' == trap q.
Proof. sem_inv; eauto. Qed.

Lemma rCSSshift_inv : forall p E E' k p',
  rCSS ↑p E E' k p' -> ∃ k' q, rCSS p E E' k' q ∧ k = ↑k' ∧ p' == ↑q.
Proof. sem_inv; eauto. Qed.

Lemma rCSSsuspend_inv : forall s p E E' k p', rCSS (s ⊃ p) E E' k p' ->
  s⁺ ∈ E ∧ k = 1 ∧ S.eq E' (∅∅ E) ∧ p' == Tstate (s ⊃ p) ∨ s⁻ ∈ E ∧ ∃ q, rCSS p E E' k q ∧ p' == s ⊃ q.
Proof.
sem_inv; eauto.
+ left. repeat split; trivial; reflexivity.
+ right. split; trivial; []. eexists. setoid_congruence. split; eauto.
+ revert IHHred. setoid_congruence. intro IHHred. now apply IHHred.
Qed.

Lemma rCSSifL_inv : forall s p q E E' k pq',
  rCSS (SifL s p q) E E' k pq' -> ∃ p', rCSS p E E' k p' ∧ pq' == s ? p', q.
Proof. sem_inv; eauto. Qed.

Lemma rCSSifR_inv : forall s p q E E' k pq',
  rCSS (SifR s p q) E E' k pq' -> ∃ q', rCSS q E E' k q' ∧ pq' == s ? p, q'.
Proof. sem_inv; eauto. Qed.

(* This lemma is stronger than mere inversion as we use the [rCSS_inert_derivative] property
   to have the derivative be the base term when k = 0. *)
Lemma rCSSseqL_inv : forall p q E E' k pq', rCSS (p; q) E E' k pq' ->
  (∃ p', rCSS p E E' k p' ∧ k ≠ 0 ∧ pq' == p'; q)
  ∨ (∃ E₁ E₂ q', rCSS p E E₁ 0 (base p) ∧ sCSS q E E₂ k q' ∧ S.eq E' (E₁ ∪ E₂) ∧ pq' == base p; q').
Proof.
sem_inv.
+ left. eexists. repeat split; eauto.
+ right. do 3 eexists. repeat split; eauto; [].
  assert (Hbase : 0 ≠ 1) by discriminate. rewrite (rCSS_inert_derivative Hred) in Hbase.
  revert Hred. apply rCSS_compat; try reflexivity; now setoid_congruence.
Qed.

Lemma rCSSseqR_inv : forall p q E E' k pq',
  rCSS (SseqR p q) E E' k pq' -> ∃ q', rCSS q E E' k q' ∧ pq' == p; q'.
Proof. sem_inv; eauto. Qed.

Lemma rCSSparL_inv : forall p q E E' k pq',
  rCSS (SparL p q) E E' k pq' -> ∃ p', rCSS p E E' k p' ∧ pq' == p' || Tstmt q.
Proof. sem_inv; eauto. Qed.

Lemma rCSSparR_inv : forall p q E E' k pq',
  rCSS (SparR p q) E E' k pq' -> ∃ q', rCSS q E E' k q' ∧ pq' == Tstmt p || q'.
Proof. sem_inv; eauto. Qed.

Lemma rCSSparB_inv : forall p q E E' k pq',
  rCSS (SparB p q) E E' k pq' -> ∃ E₁ E₂ k₁ k₂ p' q',
    rCSS p E E₁ k₁ p' ∧ rCSS q E E₂ k₂ q' ∧ S.eq E' (E₁ ∪ E₂) ∧ k = max k₁ k₂ ∧ pq' == δ k (p' || q').
Proof. sem_inv; solve [apply IHHred; setoid_congruence | eauto 11]. Qed.

Lemma rCSSsignal_inv : forall s p E E' k pq', rCSS p\s E E' k pq' ->
  ∃ E'' p', (s ∈ fst (sMust p (s⊥ ++ E)) ∧ rCSS p (s⁺ ++ E) E'' k p'
           ∨ s ∉ fst (sCan⁺ p (s⊥ ++ E)) ∧ rCSS p (s⁻ ++ E) E'' k p')
         ∧ S.eq E' (update s (OK false) E E'') ∧ pq' == p'\s.
Proof.
sem_inv.
+ do 2 eexists. repeat split.
  - left. split; revert_all; setoid_congruence; eauto.
  - setoid_congruence.
+ do 2 eexists. repeat split.
  - right. split; revert_all; setoid_congruence; eauto.
  - setoid_congruence.
Qed.

Ltac rCSSinv H :=
  simpl in H; lazymatch type of H with
    | rCSS § ?E ?E' ?k ?p' => apply rCSSpause_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]]; try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | rCSS (Sawimm ?s) ?E ?E' ?k ?p' => apply rCSSawimm_inv in H;
        let Heq := fresh "Heq" in let Hs := fresh "H" s in let Hk := fresh "Hk" in
        destruct H as [Heq [[Hs [Hk H]] | [Hs [Hk H]]]];
        try rewrite Heq in *; try setoid_rewrite Heq; try rewrite Hs in *; try subst k; try subst p'
    | rCSS (Strap ?p) ?E ?E' ?k ?p' => apply rCSStrap_inv in H;
        let q := fresh "p" in let k' := fresh "k" in
        let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [k' [q [H [Hk Hp]]]]; try subst k; try subst p'
    | rCSS (Sshift ?p) ?E ?E' ?k ?p' => apply rCSSshift_inv in H;
        let q := fresh "p" in let k' := fresh "k" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [k' [q [H [Hk Hp]]]]; try subst k; try subst p'
    | rCSS (Ssuspend ?s ?p) ?E ?E' ?k ?p' => apply rCSSsuspend_inv in H;
        let q := fresh "p" in let Hs := fresh "H" s in let Hk := fresh "Hk" in
        let Heq := fresh "Heq" in let Hp := fresh "Hp" in
        destruct H as [[Hs [Hk [Heq Hp]]] | [Hs [q [H Hp]]]];
        try subst p'; try rename q into p'; try setoid_rewrite Hp; try rewrite Hp in *;
        try setoid_rewrite Heq; try rewrite Heq in *
    | rCSS (SifL ?s ?p ?q) ?E ?E' ?k ?pq' => apply rCSSifL_inv in H;
        let p' := fresh "p'" in let Heq := fresh "Heq" in
        destruct H as [p' [H Heq]]; try subst pq' || rewrite Heq in *
    | rCSS (SifR ?s ?p ?q) ?E ?E' ?k ?pq' => apply rCSSifR_inv in H;
        let q' := fresh "q'" in let Heq := fresh "Heq" in
        destruct H as [q' [H Heq]]; try (subst pq' || rewrite Heq in *)
    | rCSS (SseqL ?p ?q) ?E ?E' ?k ?pq' => apply rCSSseqL_inv in H;
        let E₁ := fresh "E₁" in let E₂ := fresh "E₂" in
        let p' := fresh "p'" in let q' := fresh "q'" in let Hk := fresh "Hk" in
        let Hp := fresh "Hp" in let Heq := fresh "Heq" in let Hpq := fresh "Hpq" in
        destruct H as [[p' [H [Hk Hpq]]] | [E₁ [E₂ [q' [Hp [H [Heq Hpq]]]]]]]; try subst pq';
        try rename p' into pq' || rename q' into pq'; try rewrite Hpq in *; try setoid_rewrite Hpq
    | rCSS (SseqR ?p ?q) ?E ?E' ?k ?pq' => apply rCSSseqR_inv in H;
        let q' := fresh "q'" in let Hpq := fresh "Hpq" in destruct H as [q' [H Hpq]];
        try subst pq'; try rename q' into pq'; try rewrite Hpq in *; try setoid_rewrite Hpq
    | rCSS (SparL ?p ?q) ?E ?E' ?k ?pq' => apply rCSSparL_inv in H;
        let p' := fresh "p'" in let Hpq := fresh "Hpq" in destruct H as [p' [H Hpq]];
        try (subst pq'; rename p' into pq'); try rewrite Hpq in *; try setoid_rewrite Hpq
    | rCSS (SparR ?p ?q) ?E ?E' ?k ?pq' => apply rCSSparR_inv in H;
        let q' := fresh "q'" in let Hpq := fresh "Hpq" in destruct H as [q' [H Hpq]];
        try (subst pq'; rename q' into pq'); try rewrite Hpq in *; try setoid_rewrite Hpq
    | rCSS (SparB ?p ?q) ?E ?E' ?k ?pq' => apply rCSSparB_inv in H;
        let E₁ := fresh "E₁" in let E₂ := fresh "E₂" in let k₁ := fresh "k₁" in
        let k₂ := fresh "k₂" in let p' := fresh "p'" in let q' := fresh "q'" in
        let Hp₁ := fresh H "₁" in let Hp₂ := fresh H "₂" in 
        destruct H as [E₁ [E₂ [k₁ [k₂ [p' [q' [Hp₁ [Hp₂ [H [? ?]]]]]]]]]];
        try subst k; try (subst pq'; rename p' into pq'); try rewrite H in *; try setoid_rewrite H
    | rCSS (Ssignal ?p ?s) ?E ?E' ?k ?pq' => apply rCSSsignal_inv in H;
        let E'' := fresh "E''" in let p' := fresh "p'" in
        let Hs := fresh "Hs" in let HE := fresh "HE" in
        destruct H as [E'' [p' [[[Hs H] | [Hs H]] [HE ?]]]];
        try (subst pq'; rename p' into pq'); try rewrite HE in *; try setoid_rewrite HE
  end.

Ltac full_rCSSinv := match goal with | H : rCSS ?p ?E ?E' ?k ?p' |- _ => rCSSinv H end.


(** **  General properties of CSS (cont.) **)

(** The [sCSS] and [rCSS] semantics are deterministic. *)
Lemma sCSS_deterministic : deterministic equiv sCSS.
Proof.
intro p. induction p; foldstmt.
+ repeat intro. repeat full_sCSSinv. auto.
+ repeat intro. repeat full_sCSSinv. auto.
+ repeat intro. repeat full_sCSSinv. setoid_congruence. auto.
+ repeat intro. repeat full_sCSSinv. auto.
+ repeat intro. repeat full_sCSSinv; auto; discriminate.
+ intro. intros * Hred Hred'. repeat full_sCSSinv.
  eapply IHp in Hred'; try apply Hred; []. intuition. setoid_congruence.
+ intro. intros * Hred Hred'. repeat full_sCSSinv.
  eapply IHp in Hred'; try apply Hred; []. intuition. setoid_congruence.
+ intro. intros * Hred Hred'. repeat full_sCSSinv.
  eapply IHp in Hred'; try apply Hred; []. intuition. setoid_congruence.
+ intros E E₁ k₁ p₁ E₂ k₂ p₂ Hred₁ Hred₂. do 2 full_sCSSinv.
  - edestruct (IHp1 _ _ _ _ _ _ _ Hred₁ Hred₂); repeat split; tauto || setoid_congruence.
  - congruence.
  - congruence.
  - edestruct (IHp2 _ _ _ _ _ _ _ Hred₁ Hred₂); repeat split; tauto || setoid_congruence.
+ intros E E₁ k₁ p₁ E₂ k₂ p₂ Hred₁ Hred₂. do 2 full_sCSSinv.
  - edestruct (IHp1 _ _ _ _ _ _ _ Hred₁ Hred₂); repeat split; tauto || setoid_congruence.
  - edestruct (IHp1 _ _ _ _ _ _ _ Hred Hred₂) as [? [? ?]]. elim Hk. auto.
  - edestruct (IHp1 _ _ _ _ _ _ _ Hred₁ Hred) as [? [? ?]]. elim Hk. auto.
  - edestruct (IHp1 _ _ _ _ _ _ _ Hred Hred0), (IHp2 _ _ _ _ _ _ _ Hred₁ Hred₂).
    repeat split; tauto || setoid_congruence.
+ intros E E₁ k₁ p₁ E₂ k₂ p₂ Hred₁ Hred₂. do 2 full_sCSSinv.
  edestruct (IHp1 _ _ _ _ _ _ _ Hred₁₁ Hred₂₁), (IHp2 _ _ _ _ _ _ _ Hred₁₂ Hred₂₂).
  repeat split; tauto || setoid_congruence.
+ intros E E₁ k₁ p₁ E₂ k₂ p₂ Hred₁ Hred₂. do 2 full_sCSSinv.
  - destruct (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). repeat split; tauto || setoid_congruence.
  - apply Must_Can_fst in Hs. contradiction.
  - elim Hs. now apply Must_Can_fst.
  - destruct (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). repeat split; tauto || setoid_congruence.
Qed.

Lemma rCSS_deterministic : deterministic equiv rCSS.
Proof.
intro p. induction p.
+ intros. repeat full_rCSSinv. auto.
+ intros. repeat full_rCSSinv; setoid_congruence; auto; discriminate.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv.
  specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). intuition. setoid_congruence.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv.
  specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). intuition. setoid_congruence.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv; subst; congruence || auto; [].
  specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). intuition. setoid_congruence.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv.
  specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). intuition. setoid_congruence.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv.
  specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). intuition. setoid_congruence.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv.
  - specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). intuition. setoid_congruence.
  - elim Hk. specialize (IHp _ _ _ _ _ _ _ Hp Hred₂). intuition.
  - elim Hk. specialize (IHp _ _ _ _ _ _ _ Hred₁ Hp). intuition.
  - specialize (IHp _ _ _ _ _ _ _ Hp Hp0).
    destruct (sCSS_deterministic Hred₁ Hred₂). setoid_congruence. intuition.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv.
  specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). intuition. setoid_congruence.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv.
  specialize (IHp1 _ _ _ _ _ _ _ Hred₁₁ Hred₂₁).
  specialize (IHp2 _ _ _ _ _ _ _ Hred₁₂ Hred₂₂). setoid_congruence. intuition.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv.
  specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). intuition. setoid_congruence.
+ intros * Hred₁ Hred₂. repeat full_rCSSinv.
  specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). intuition. setoid_congruence.
+ intros * Hred₁ Hred₂. do 2 full_rCSSinv.
  - specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). setoid_congruence. intuition.
  - apply (sMust_sCan_fst true) in Hs. contradiction.
  - elim Hs. now apply sMust_sCan_fst.
  - specialize (IHp _ _ _ _ _ _ _ Hred₁ Hred₂). setoid_congruence. intuition.
Qed.


(** **  Interpreters for the CSS semantics  **)

Fixpoint sCSS_interp p E : option (S.t (status bool) * nat * term) :=
  match p with
    | Cnothing => Some (∅∅ E, 0, nothing)
    | Cpause   => Some (∅∅ E, 1, Tstate Spause)
    | Cemit s  => Some (s⁺ ++ ∅∅ E, 0, emit s)
    | Cexit n  => Some (∅∅ E, S (S n), exit n)
    | Cawimm s => match S.find s E with
                    | Some (OK true) =>  Some (∅∅ E, 0, Tstmt (awimm s))
                    | Some (OK false) => Some (∅∅ E, 1, Tstate (awimm s))
                    | Some KO | None => None
                  end
    | Ctrap p  => match sCSS_interp p E with None => None | Some (E', k, p') => Some (E', ↓k, { p' }) end
    | Cshift p => match sCSS_interp p E with None => None | Some (E', k, p') => Some (E', ↑k, ↑p') end
    | Csuspend s p => match sCSS_interp p E with None => None | Some (E', k, p') => Some (E', k, s ⊃ p') end
    | Cif s p q => match S.find s E with
                    | Some (OK true) => match sCSS_interp p E with
                                          | None => None
                                          | Some (E', k, p') => Some (E', k, s ? p', q)
                                        end
                    | Some (OK false) => match sCSS_interp q E with
                                           | None => None
                                           | Some (E', k, q') => Some (E', k, s ? p, q')
                                         end
                    | Some KO | None => None
                  end
    | Cseq p q  => match sCSS_interp p E with
                     | None => None
                     | Some (E₁, 0, p') => match sCSS_interp q E with
                                             | None => None
                                             | Some (E₂, k, q') => Some (E₁ ∪ E₂, k, p; q')
                                           end
                     | Some (E', k, p') => Some (E', k, p'; q)
                   end
    | Cpar p q => match sCSS_interp p E, sCSS_interp q E with
                     | None, _ | _, None => None
                     | Some (E₁, k₁, p'), Some (E₂, k₂, q') =>
                         Some (E₁ ∪ E₂, max k₁ k₂, δ (max k₁ k₂) (p' || q'))
                  end
    | Csignal s p =>
        if SigSet.mem s (fst (Must p (s⊥ ++ E)))
        then match sCSS_interp p (s⁺ ++ E) with
               | None => None
               | Some (E', k, p') => Some (update s (OK false) E E', k, p'\s)
             end
        else if negb (SigSet.mem s (fst (Can⁺ p (s⊥ ++ E))))
             then match sCSS_interp p (s⁻ ++ E) with
                    | None => None
                    | Some (E', k, p') => Some (update s (OK false) E E', k, p'\s)
                  end
             else None
  end.

Fixpoint rCSS_interp p E : option (S.t (status bool) * nat * term) :=
  match p with
    | Spause => Some (∅∅ E, 0, pause)
    | Sawimm s => match S.find s E with
                    | Some (OK true) =>  Some (∅∅ E, 0, Tstmt (awimm s))
                    | Some (OK false) => Some (∅∅ E, 1, Tstate (awimm s))
                    | Some KO | None => None
                  end
    | Strap p  => match rCSS_interp p E with None => None | Some (E', k, p') => Some (E', ↓k, { p' }) end
    | Sshift p => match rCSS_interp p E with None => None | Some (E', k, p') => Some (E', ↑k, ↑p') end
    | Ssuspend s p => match S.find s E with
                        | Some (OK true) => Some (∅∅ E, 1, Tstate (s ⊃ p))
                        | Some (OK false) =>
                            match rCSS_interp p E with None => None | Some (E', k, p') => Some (E', k, s ⊃ p') end
                        | Some KO | None => None
                      end
    | SifL s p q => match rCSS_interp p E with
                      | None => None
                      | Some (E', k, p') => Some (E', k, s ? p', q)
                    end
    | SifR s p q => match rCSS_interp q E with
                      | None => None
                      | Some (E', k, q') => Some (E', k, s ? p, q')
                    end
    | SseqL p q  => match rCSS_interp p E with
                     | None => None
                     | Some (E₁, 0, p') => match sCSS_interp q E with
                                             | None => None
                                             | Some (E₂, k, q') => Some (E₁ ∪ E₂, k, base p; q')
                                           end
                     | Some (E', k, p') => Some (E', k, p'; q)
                   end
    | SseqR p q => match rCSS_interp q E with
                     | None => None
                     | Some (E', k, q') => Some (E', k, p; q')
                   end
    | SparB p q => match rCSS_interp p E, rCSS_interp q E with
                     | None, _ | _, None => None
                     | Some (E₁, k₁, p'), Some (E₂, k₂, q') =>
                         Some (E₁ ∪ E₂, max k₁ k₂, δ (max k₁ k₂) (p' || q'))
                  end
    | SparL p q => match rCSS_interp p E with
                     | None => None
                     | Some (E₁, k₁, p') =>
                         Some (E₁, k₁, p' || q)
                  end
    | SparR p q => match rCSS_interp q E with
                     | None => None
                     | Some (E₂, k₂, q') =>
                         Some (E₂, k₂, p || q')
                  end
    | Ssignal s p =>
        if SigSet.mem s (fst (sMust p (s⊥ ++ E)))
        then match rCSS_interp p (s⁺ ++ E) with
               | None => None
               | Some (E', k, p') => Some (update s (OK false) E E', k, p'\s)
             end
        else if negb (SigSet.mem s (fst (sCan⁺ p (s⊥ ++ E))))
             then match rCSS_interp p (s⁻ ++ E) with
                    | None => None
                    | Some (E', k, p') => Some (update s (OK false) E E', k, p'\s)
                  end
             else None
  end.

Global Instance sCSS_interp_compat : Proper (equiv ==> equiv ==> equiv) sCSS_interp.
Proof.
intro p. induction p; intros q Hp E₁ E₂ HE;
destruct q; simpl in Hp; try tauto; nb_goals 12;
cbn -[equiv delta up down trap suspend ifte seq par signaldecl]; foldstmt; foldstate.
* (* nothing *)
  simpl. now rewrite HE.
* (* pause *)
  simpl. now rewrite HE.
* (* emit s *)
  simpl. now rewrite HE, Hp.
* (* exit n *)
  simpl. now rewrite HE, Hp.
* (* awimm s *)
  assert (Hfind := S.find_compat Hp HE).
  rewrite <- Hfind. destruct (S.find s E₁) as [[[] |]|]; now simpl; rewrite ?HE.
* (* { p } *)
  specialize (IHp _ Hp _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta down trap]; setoid_congruence.
* (* ↑ p *)
  specialize (IHp _ Hp _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta up]; setoid_congruence.
* (* s ⊃ p *)
  specialize (IHp _ (proj2 Hp) _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta suspend]; setoid_congruence.
* (* s ? p, q *)
  destruct Hp as [Hs [Hp1 Hp2]].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  assert (Hfind := S.find_compat Hs HE).
  rewrite <- Hfind. repeat destruct_match; trivial; [|];
  simpl in * |-; repeat split; cbn -[delta ifte]; setoid_congruence.
* (* p; q *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  repeat destruct_match; trivial; try (now  simpl in *; setoid_congruence); [|].
  + destruct IHp1 as [[] ?], IHp2 as [[] ?]. subst.
    repeat split; cbn -[delta seq]; setoid_congruence.
  + destruct IHp1 as [[] ?]. subst. repeat split; cbn -[delta seq]; setoid_congruence.
* (* p || q *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  repeat destruct_match; trivial; try (now  simpl in *; setoid_congruence); [].
  destruct IHp1 as [[] ?], IHp2 as [[] ?].
  repeat split; cbn -[delta]; setoid_congruence.
* (* p\s *)
  destruct Hp as [Hs Hp].
  rewrite <- (SigSetProp.MP.FM.mem_m Hs (RelationPairs.fst_compat _ _ _ _
                (Must_compat _ _ Hp _ _ (S.add_compat Hs (reflexivity KO) HE)))).
  rewrite <- (SigSetProp.MP.FM.mem_m Hs (RelationPairs.fst_compat _ _ _ _
                (Can_compat _ _ (eq_refl true) _ _ Hp _ _ (S.add_compat Hs (reflexivity KO) HE)))).
  destruct (SigSet.mem s (fst (Must p s⊥ ++ E₁))) eqn:Hmust;
  [| destruct (SigSet.mem s (fst (Can⁺ p s⊥ ++ E₁))) eqn:Hcan; cbn -[equiv delta signaldecl]].
  + specialize (IHp _ Hp _ _ (S.add_compat Hs (reflexivity (OK true)) HE)).
    repeat destruct_match; trivial; [].
    cbn -[delta signaldecl] in *. now setoid_congruence.
  + reflexivity.
  + specialize (IHp _ Hp _ _ (S.add_compat Hs (reflexivity (OK false)) HE)).
    repeat destruct_match; trivial; [].
    cbn -[delta signaldecl] in *. now setoid_congruence.
Qed.

Global Instance rCSS_interp_compat : Proper (equiv ==> equiv ==> equiv) rCSS_interp.
Proof.
intro p. induction p; intros p' Hp E₁ E₂ HE;
destruct p'; simpl in Hp; try tauto; nb_goals 13;
cbn -[equiv delta up down trap suspend ifte seq par signaldecl]; foldstmt; foldstate.
* (* § *)
  simpl. now rewrite HE.
* (* awimm s *)
  assert (Hfind := S.find_compat Hp HE).
  rewrite <- Hfind. destruct (S.find s E₁) as [[[] |]|]; now simpl; rewrite ?HE.
* (* { hat(p) } *)
  specialize (IHp _ Hp _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta down trap]; setoid_congruence.
* (* ↑ hat(p) *)
  specialize (IHp _ Hp _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta up]; setoid_congruence.
* (* s ⊃ hat(p) *)
  assert (Hfind := S.find_compat (proj1 Hp) HE).
  specialize (IHp _ (proj2 Hp) _ _ HE).
  rewrite <- Hfind. repeat destruct_match; try tauto || reflexivity; [|].
  + repeat split; setoid_congruence.
  + inv IHp. simpl in * |-. repeat split; cbn -[delta suspend]; setoid_congruence.
* (* s ? hat(p), q *)
  destruct Hp as [Hs [Hp Hq]].
  specialize (IHp _ Hp _ _ HE).
  repeat destruct_match; trivial; [].
  simpl in * |-; repeat split; cbn -[delta ifte]; setoid_congruence.
* (* s ? p, hat(q) *)
  destruct Hp as [Hs [Hp1 Hp2]].
  specialize (IHp _ Hp2 _ _ HE).
  repeat destruct_match; trivial; [].
  simpl in * |-; repeat split; cbn -[delta ifte]; setoid_congruence.
* (* hat(p); q *)
  destruct Hp as [Hp Hq].
  specialize (IHp _ Hp _ _ HE). assert (HsCSS := sCSS_interp_compat _ _ Hq HE).
  repeat destruct_match; trivial; try (now  simpl in *; setoid_congruence); [|].
  + destruct IHp as [[] ?], HsCSS as [[] ?]. subst.
    repeat split; cbn -[delta seq]; setoid_congruence.
  + destruct IHp as [[] ?]. subst. repeat split; cbn -[delta seq]; setoid_congruence.
* (* p; hat(q) *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp _ Hp2 _ _ HE).
  repeat destruct_match; trivial; [].
  + destruct IHp as [[] ?]. subst. repeat split; cbn -[delta seq]; setoid_congruence.
* (* hat(p) || hat(q) *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  repeat destruct_match; trivial; []. subst.
  destruct IHp1 as [[] ?], IHp2 as [[] ?].
  repeat split; cbn -[delta par]; setoid_congruence.
* (* hat(p) || q *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp _ Hp1 _ _ HE).
  repeat destruct_match; trivial; [].
  destruct IHp as [[] ?].
  repeat split; cbn -[delta par]; setoid_congruence.
* (* p || hat(q) *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp _ Hp2 _ _ HE).
  repeat destruct_match; trivial; [].
  destruct IHp as [[] ?].
  repeat split; cbn -[delta par]; setoid_congruence.
* (* hat(p)\s *)
  destruct Hp as [Hs Hp].
  rewrite <- (SigSetProp.MP.FM.mem_m Hs (RelationPairs.fst_compat _ _ _ _
                (sMust_compat _ _ Hp _ _ (S.add_compat Hs (reflexivity KO) HE)))).
  rewrite <- (SigSetProp.MP.FM.mem_m Hs (RelationPairs.fst_compat _ _ _ _
                (sCan_compat _ _ (eq_refl true) _ _ Hp _ _ (S.add_compat Hs (reflexivity KO) HE)))).
  destruct (SigSet.mem s (fst (sMust p s⊥ ++ E₁))) eqn:Hmust;
  [| destruct (SigSet.mem s (fst (sCan⁺ p s⊥ ++ E₁))) eqn:Hcan; cbn -[equiv delta signaldecl]].
  + specialize (IHp _ Hp _ _ (S.add_compat Hs (reflexivity (OK true)) HE)).
    repeat destruct_match; trivial; [].
    cbn -[delta signaldecl] in *. now setoid_congruence.
  + reflexivity.
  + specialize (IHp _ Hp _ _ (S.add_compat Hs (reflexivity (OK false)) HE)).
    repeat destruct_match; trivial; [].
    cbn -[delta signaldecl] in *. now setoid_congruence.
Qed.

(** The interpreters indeed follow the sCSS and rCSS semantics. *)
Theorem sCSS_interp_correct : forall p E E' k p', valid_dom E p ->
  sCSS_interp p E == Some (E', k, p') <-> sCSS p E E' k p'.
Proof.
intros p E E' k p' HE. split; intro Heval.
* (* forward proof: the interpreter is correct *)
  revert E E' k p' HE Heval.
  induction p; intros E E' k p' HE Heval; hnf;
  cbn -[delta equiv up down trap suspend ifte seq par signaldecl] in *; foldstmt.
  + (* nothing *)
    simpl in *. destruct p' as [[] | []]; try tauto; []. setoid_congruence. constructor.
  + (* pause *)
    simpl in *. destruct p' as [[] | []]; try tauto; []. setoid_congruence. constructor.
  + (* emit s *)
    simpl in *. setoid_congruence. destruct p' as [[] | []]; try tauto; [].
    match goal with H : Signal.eq _ _ |- _ => rename H into Hp end.
    apply CEmit_compat, Tstmt_compat in Hp.
    (* FIXME: why is [rewrite <- Hp] failing here? *)
    eapply sCSScompat; try apply Hp; try reflexivity; [].
    constructor. now inv HE.
  + (* exit n *)
    simpl in *. destruct p' as [[] | []]; try tauto; []. setoid_congruence. constructor.
  + (* awimm s *)
    revert Heval. repeat destruct_match; intro Heval;
    (simpl in Heval; tauto) || destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    (* FIXME: why is [setoid_rewrite] not taking p' into account here? *)
    - eapply sCSScompat; try eassumption; try reflexivity; []. now constructor.
    - eapply sCSScompat; try eassumption; try reflexivity; []. now constructor.
  + (* { p } *)
    inv HE. destruct (sCSS_interp p E) as [[[Eq kq] q] |] eqn:Hq; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply sCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + (* ↑ p *)
    inv HE. destruct (sCSS_interp p E) as [[[Eq kq] q] |] eqn:Hq; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply sCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + (* s ⊃ p *)
    inv HE. destruct (sCSS_interp p E) as [[[Eq kq] q] |] eqn:Hq; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply sCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + (* s ? p, q *)
    inv HE. revert Heval. repeat destruct_match; intro Heval;
    (simpl in Heval; tauto) || destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    (* FIXME: why is [setoid_rewrite] not taking p' into account here? *)
    - eapply sCSScompat; try eassumption; try reflexivity; [].
      constructor; try apply IHp1; trivial; [].
      now match goal with H : sCSS_interp _ _ = _ |- _ => rewrite H end.
    - eapply sCSScompat; try eassumption; try reflexivity; [].
      constructor; try apply IHp2; trivial; [].
      now match goal with H : sCSS_interp _ _ = _ |- _ => rewrite H end.
  + (* p; q *)
    inv HE. destruct (sCSS_interp p1 E) as [[[E₁ k₁] p₁] |] eqn:Hp1; try (now hnf in Heval); [].
    apply (eq_subrelation (R := equiv)) in Hp1; auto; [].
    apply IHp1 in Hp1; trivial; []. destruct k₁.
    - assert (Hp : p₁ == p1). { apply (sCSS_inert_derivative Hp1). discriminate. }
      destruct (sCSS_interp p2 E) as [[[E₂ k₂] p₂] |] eqn:Hp2; try (now hnf in Heval); [].
      apply (eq_subrelation (R := equiv)) in Hp2; auto; [].
      apply IHp2 in Hp2; trivial; []. destruct Heval as [[] ?]. cbn [fst snd] in *.
      setoid_congruence. eapply sCSScompat; try eassumption; try reflexivity; [].
      econstructor; eauto.
    - destruct Heval as [[] ?]. cbn [fst snd] in *.
      setoid_congruence. eapply sCSScompat; try eassumption; try reflexivity; [].
      now constructor.
  + (* p || q *)
    destruct (sCSS_interp p1 E) as [[[E₁ k₁] p₁] |] eqn:Hp1,
             (sCSS_interp p2 E) as [[[E₂ k₂] p₂] |] eqn:Hp2; try (now hnf in Heval); [].
    inv HE.
    apply (eq_subrelation (R := equiv)) in Hp1; auto; []. apply IHp1 in Hp1; trivial; [].
    apply (eq_subrelation (R := equiv)) in Hp2; auto; []. apply IHp2 in Hp2; trivial; [].
    destruct Heval as [[] ?]. cbn [fst snd] in *. setoid_congruence.
    eapply sCSScompat; try eassumption; try reflexivity; [].
    now constructor.
  + (* p\s *)
    inv HE. revert Heval. repeat destruct_match; intro Heval; try (now hnf in Heval); [|].
    - rewrite SigSet.mem_spec in *.
      destruct Heval as [[] ?]. cbn [fst snd] in *. setoid_congruence.
      eapply sCSScompat; try eassumption; try reflexivity; [].
      constructor; trivial; []. apply IHp.
      -- now rewrite (S.add_dom_value_invariant _ _ v).
      -- now apply eq_subrelation.
    - rewrite negb_true_iff, <- SigSetProp.MP.FM.not_mem_iff in *.
      destruct Heval as [[] ?]. cbn [fst snd] in *. setoid_congruence.
      eapply sCSScompat; try eassumption; try reflexivity; [].
      constructor; trivial; []. apply IHp.
      -- now rewrite (S.add_dom_value_invariant _ _ v).
      -- now apply eq_subrelation.
* (* backward proof: the interpreter is complete *)
  induction Heval; cbn -[delta equiv] in *; foldstmt.
  + (* nothing *)
    repeat split.
  + (* pause *)
    repeat split.
  + (* emit s *)
    now repeat split.
  + (* exit n *)
    repeat split.
  + (* awimm s with s⁺ ∈ E *)
    setoid_congruence.
  + (* awimm s with s⁻ ∈ E *)
    setoid_congruence.
  + (* { p } *)
    inv HE. repeat destruct_match; try (now auto); [].
    revert_one @valid_dom. intro HE.
    destruct (IHHeval HE) as [[He Hp] Hred]; trivial; [].
    repeat split; cbn [fst snd] in *; setoid_congruence.
  + (* ↑ p *)
    inv HE. repeat destruct_match; try (now auto); [].
    revert_one @valid_dom. intro HE.
    destruct (IHHeval HE) as [[He Hp] Hred]; trivial; [].
    repeat split; cbn [fst snd] in *; setoid_congruence.
  + (* s ⊃ p *)
    inv HE. repeat destruct_match; try (now auto); [].
    revert_one @valid_dom. intro HE.
    destruct (IHHeval HE) as [[He Hp] Hred]; trivial; [].
    repeat split; cbn [fst snd] in *; setoid_congruence; [].
    apply (TSuspend_compat _ _ (reflexivity s)) in Hred. apply Hred.
  + (* s ? p, q with s⁺ ∈ E *)
    inv HE. repeat destruct_match; try (now auto); [].
    repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval HE1) || specialize (IHHeval HE2); destruct IHHeval as [[HE Hp] Hred].
    repeat split; cbn [fst snd] in *; setoid_congruence; [].
    apply (TIfL_compat _ _ (reflexivity s)) in Hred. now apply Hred.
  + (* s ? p, q with s⁻ ∈ E *)
    inv HE. repeat destruct_match; try (now auto); [].
    repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval HE1) || specialize (IHHeval HE2); destruct IHHeval as [[HE Hp] Hred].
    repeat split; cbn [fst snd] in *; setoid_congruence.
  + (* p; q when kp ≠ 0 *)
    inv HE. repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval HE1) || specialize (IHHeval HE2).
    repeat destruct_match; try (now cbn in IHHeval; setoid_congruence); [].
    destruct IHHeval as [[HE Hp] Hred].
    repeat split; cbn [fst snd] in *; trivial; [].
    now apply TSeqL_compat.
  + (* p; q when kp == 0 *)
    inv HE. repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval1 HE1) || specialize (IHHeval1 HE2).
    specialize (IHHeval1 HE1) || specialize (IHHeval2 HE2).
    repeat destruct_match; try (now cbn in IHHeval1, IHHeval2; setoid_congruence); [].
    destruct IHHeval1 as [[HE1' Hp1] Hred1], IHHeval2 as [[HE2' Hp2] Hred2].
    repeat split; cbn [fst snd] in *; trivial; try (now apply CSunion_compat); [].
    now apply TSeqR_compat.
  + (* p || q *)
    inv HE. repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval1 HE1) || specialize (IHHeval1 HE2).
    specialize (IHHeval1 HE1) || specialize (IHHeval2 HE2).
    repeat destruct_match; try (now cbn in IHHeval1, IHHeval2; setoid_congruence); [].
    destruct IHHeval1 as [[HE1' Hp1] Hred1], IHHeval2 as [[HE2' Hp2] Hred2].
    repeat split; cbn [fst snd] in *.
    - now apply CSunion_compat.
    - now hnf; f_equal.
    - apply delta_term_compat; try (now hnf; f_equal); []. now apply TParB_compat.
  + (* p\s with s⁺ ∈ Must(p, s⊥ ++ E) *)
    inv HE. match goal with H : valid_dom _ p |- _ =>
              rewrite (S.add_dom_value_invariant _ _ (OK true)) in H; rename H into HE end.
    rewrite <- SigSet.mem_spec in *. setoid_congruence.
    repeat destruct_match; try (now cbn in IHHeval; setoid_congruence); [].
    destruct (IHHeval HE) as [[HE' Hp] Hred].
    repeat split; cbn [fst snd] in *.
    - now apply update_compat.
    - assumption.
    - now apply TSignal_compat.
  + (* p\s with s⁺ ∉ Can⁺(p, s⊥ ++ E) *)
    inv HE. match goal with H : valid_dom _ p |- _ => 
              rewrite (S.add_dom_value_invariant _ _ (OK false)) in H; rename H into HE end.
    assert (Hmust : s ∉ fst (Must p s⊥ ++ E)) by now rewrite Must_Can_fst.
    rewrite SigSetProp.MP.FM.not_mem_iff in *. setoid_congruence. simpl.
    repeat destruct_match; try (now cbn in IHHeval; setoid_congruence); [].
    destruct (IHHeval HE) as [[HE' Hp] Hred].
    repeat split; cbn [fst snd] in *.
    - now apply update_compat.
    - assumption.
    - now apply TSignal_compat.
  + (* compatibility *)
    revert IHHeval. setoid_congruence. intros IHHeval. rewrite IHHeval; trivial; [].
    now repeat split; cbn -[equiv].
Qed.

Theorem rCSS_interp_correct : forall p E E' k p', valid_dom E (base p) ->
  rCSS_interp p E == Some (E', k, p') <-> rCSS p E E' k p'.
Proof.
intros p E E' k p' HE. split; intro Heval.
* (* forward proof: the interpreter is correct *)
  revert E E' k p' HE Heval.
  induction p; intros E E' k p' HE Heval; hnf;
  cbn -[delta equiv up down trap suspend ifte seq par signaldecl] in *; foldstate.
  + (* § *)
    simpl in *. setoid_congruence. destruct p' as [[] | []]; try tauto; []. constructor.
  + (* awimm s *)
    revert Heval. repeat destruct_match; intro Heval;
    (simpl in Heval; tauto) || destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    - eapply rCSScompat; try eassumption; try reflexivity; []. now constructor.
    - eapply rCSScompat; try eassumption; try reflexivity; []. now constructor.
  + (* { hat(p) } *)
    inv HE. destruct (rCSS_interp p E) as [[[Eq kq] q] |] eqn:Hq; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply rCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + (* ↑ p *)
    inv HE. destruct (rCSS_interp p E) as [[[Eq kq] q] |] eqn:Hq; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply rCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + (* s ⊃ p *)
    revert Heval. repeat destruct_match; intro Heval;
    (simpl in Heval; tauto) || destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence; [|].
    - eapply rCSScompat; try eassumption; try reflexivity; []. now constructor.
    - eapply rCSScompat; try eassumption; try reflexivity; [].
      inv HE. constructor; trivial; []. apply IHp; trivial; []. now apply eq_subrelation.
  + (* s ? hat(p), q *)
    inv HE. destruct (rCSS_interp p E) as [[[Ep kp] p''] |] eqn:Hp; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply rCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hp.
  + (* s ? p, hat(q) *)
    match goal with |- context[s? p, ?x] => rename x into q end.
    inv HE. destruct (rCSS_interp q E) as [[[Ep kp] q'] |] eqn:Hq; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply rCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + (* hat(p); q *)
    inv HE. destruct (rCSS_interp p E) as [[[E₁ k₁] p₁] |] eqn:Hp; try (now hnf in Heval); [].
    apply (eq_subrelation (R := equiv)), IHp in Hp; auto; []. destruct k₁.
    - assert (Heqp : p₁ == base p). { apply (rCSS_inert_derivative Hp). discriminate. }
      destruct (sCSS_interp q E) as [[[E₂ k₂] p₂] |] eqn:Hq; try (now hnf in Heval); [].
      apply (eq_subrelation (R := equiv)), sCSS_interp_correct in Hq; auto; [].
      destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
      eapply rCSScompat; try eassumption; try reflexivity; [].
      econstructor; eauto.
    - destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
      eapply rCSScompat; try eassumption; try reflexivity; [].
      now constructor.
  + (* p; hat(q) *)
    match goal with |- context[p; ?x] => rename x into q end.
    inv HE. destruct (rCSS_interp q E) as [[[Eq kq] q'] |] eqn:Hq; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply rCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + (* hat(p) || hat(q) *)
    inv HE. destruct (rCSS_interp p1 E) as [[[E₁ k₁] p₁] |] eqn:Hp,
                     (rCSS_interp p2 E) as [[[E₂ k₂] p₂] |] eqn:Hq; try (now hnf in Heval); [].
    apply (eq_subrelation (R := equiv)), IHp1 in Hp; auto; [].
    apply (eq_subrelation (R := equiv)), IHp2 in Hq; auto; [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply rCSScompat; try eassumption; try reflexivity; [].
    constructor; auto.
  + (* hat(p) || q *)
    inv HE. destruct (rCSS_interp p E) as [[[Ep kp] p''] |] eqn:Hp; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply rCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hp.
  + (* p || hat(q) *)
    match goal with |- context[p || ?x] => rename x into q end.
    inv HE. destruct (rCSS_interp q E) as [[[Eq kq] q'] |] eqn:Hq; try (now hnf in Heval); [].
    destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
    eapply rCSScompat; try eassumption; try reflexivity; [].
    constructor. now apply IHp; rewrite ?Hq.
  + (* p\s *)
    inv HE. revert Heval. repeat destruct_match; intro Heval; try (now hnf in Heval); [|].
    - rewrite SigSet.mem_spec in *.
      destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
      eapply rCSScompat; try eassumption; try reflexivity; [].
      constructor; trivial; []. apply IHp. 
      -- now rewrite (S.add_dom_value_invariant _ _ v).
      -- now apply eq_subrelation.
    - rewrite negb_true_iff, <- SigSetProp.MP.FM.not_mem_iff in *.
      destruct Heval as [[] ?]; cbn [fst snd] in *; setoid_congruence.
      eapply rCSScompat; try eassumption; try reflexivity; [].
      constructor; trivial; []. apply IHp.
      -- now rewrite (S.add_dom_value_invariant _ _ v).
      -- now apply eq_subrelation.
* (* backward proof: the interpreter is complete *)
  induction Heval; cbn -[delta equiv] in *; foldstate; foldstmt.
  + (* § *)
    repeat split.
  + (* awimm s when s⁺ ∈ E *)
    revert_one @eq. intro Hs. rewrite Hs. now repeat split.
  + (* awimm s when s⁻ ∈ E *)
    revert_one @eq. intro Hs. rewrite Hs. now repeat split.
  + (* { hat(p) } *)
    inv HE. repeat destruct_match; try (now auto); [].
    revert_one @valid_dom. intro HE.
    destruct (IHHeval HE) as [[He Hp] Hred]; trivial; [].
    repeat split; cbn [fst snd] in *; setoid_congruence.
  + (* ↑ hat(p) *)
    inv HE. repeat destruct_match; try (now auto); [].
    revert_one @valid_dom. intro HE.
    destruct (IHHeval HE) as [[He Hp] Hred]; trivial; [].
    repeat split; cbn [fst snd] in *; setoid_congruence.
  + (* s ⊃ hat(p) when s⁺ ∈ E *)
    revert_one @eq. intro Hs. rewrite Hs. now repeat split.
  + (* s ⊃ hat(p) when s⁻ ∈ E *)
    revert_one @eq. intro Hs. rewrite Hs.
    inv HE. repeat destruct_match; try (now auto); [].
    revert_one @valid_dom. intro HE.
    destruct (IHHeval HE) as [[He Hp] Hred]; trivial; [].
    repeat split; cbn [fst snd] in *; setoid_congruence; [].
    now apply TSuspend_compat.
  + (* s ? hat(p), q *)
    inv HE. repeat destruct_match; try (now auto); [].
    repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval HE1) || specialize (IHHeval HE2); destruct IHHeval as [[HE Hp] Hred].
    repeat split; cbn [fst snd] in *; setoid_congruence; [].
    now apply TIfL_compat.
  + (* s ? p, hat(q) *)
    inv HE. repeat destruct_match; try (now auto); [].
    repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval HE1) || specialize (IHHeval HE2); destruct IHHeval as [[HE Hp] Hred].
    repeat split; cbn [fst snd] in *; setoid_congruence.
  + (* hat(p); q when kp ≠ 0 *)
    inv HE. repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval HE1) || specialize (IHHeval HE2).
    repeat destruct_match; try (now cbn in IHHeval; setoid_congruence); [].
    destruct IHHeval as [[HE Hp] Hred].
    repeat split; cbn [fst snd] in *; trivial; [].
    now apply TSeqL_compat.
  + (* hat(p); q when kp == 0 *)
    inv HE. repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval HE1) || specialize (IHHeval HE2).
    assert (HsCSS := proj2 (sCSS_interp_correct E₂ k q' HE1) H)
    || assert (HsCSS := proj2 (sCSS_interp_correct E₂ k q' HE2) H).
    repeat destruct_match; try (now cbn in IHHeval, HsCSS; setoid_congruence); [].
    destruct IHHeval as [[HE1' Hp1] Hred1], HsCSS as [[HE2' Hp2] Hred2].
    repeat split; cbn [fst snd] in *; trivial; try (now apply CSunion_compat); [].
    now apply TSeqR_compat.
  + (* p; hat(q) *)
    inv HE. repeat destruct_match; try (now auto); [].
    repeat revert_one @valid_dom. intros HE1 HE2.
    destruct (IHHeval HE1) as [[He Hp] Hred] || destruct (IHHeval HE2) as [[He Hp] Hred]; trivial; [].
    repeat split; cbn [fst snd] in *; trivial; []. now apply TSeqR_compat.
  + (* hat(p) || q *)
    inv HE. repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval HE1) || specialize (IHHeval HE2).
    repeat destruct_match; try (now cbn in IHHeval; setoid_congruence); [].
    destruct IHHeval as [[HE Hp] Hred].
    repeat split; cbn [fst snd] in *; trivial; now apply TParL_compat.
  + (* p || hat(q) *)
    inv HE. repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval HE1) || specialize (IHHeval HE2).
    destruct_match; try (now cbn in IHHeval; setoid_congruence); [].
    do 2 destruct_match.
    destruct IHHeval as [[HE Hp] Hred].
    repeat split; cbn [fst snd] in *; trivial; now apply TParR_compat.
  + (* hat(p) || hat(q) *)
    inv HE. repeat revert_one @valid_dom. intros HE1 HE2.
    specialize (IHHeval1 HE1) || specialize (IHHeval1 HE2).
    specialize (IHHeval1 HE1) || specialize (IHHeval2 HE2).
    repeat destruct_match; try (now cbn in IHHeval1, IHHeval2; setoid_congruence); [].
    destruct IHHeval1 as [[HE1' Hp1] Hred1], IHHeval2 as [[HE2' Hp2] Hred2].
    repeat split; cbn [fst snd] in *.
    - now apply CSunion_compat.
    - now hnf; f_equal.
    - apply delta_term_compat; try (now hnf; f_equal); []. now apply TParB_compat.
  + (* p\s with s⁺ ∈ Must(p, s⊥ ++ E) *)
    inv HE. match goal with H : valid_dom _ (Sbase p) |- _ =>
              rewrite (S.add_dom_value_invariant _ _ (OK true)) in H; rename H into HE end.
    rewrite <- SigSet.mem_spec in *. setoid_congruence.
    repeat destruct_match; try (now cbn in IHHeval; setoid_congruence); [].
    destruct (IHHeval HE) as [[HE' Hp] Hred].
    repeat split; cbn [fst snd] in *.
    - now apply update_compat.
    - assumption.
    - now apply TSignal_compat.
  + (* p\s with s⁺ ∉ Can⁺(p, s⊥ ++ E) *)
    inv HE. match goal with H : valid_dom _ (Sbase p) |- _ => 
              rewrite (S.add_dom_value_invariant _ _ (OK false)) in H; rename H into HE end.
    assert (Hmust : s ∉ fst (sMust p s⊥ ++ E)) by now rewrite (sMust_sCan_fst true).
    rewrite SigSetProp.MP.FM.not_mem_iff in *. setoid_congruence. simpl.
    repeat destruct_match; try (now cbn in IHHeval; setoid_congruence); [].
    destruct (IHHeval HE) as [[HE' Hp] Hred].
    repeat split; cbn [fst snd] in *.
    - now apply update_compat.
    - assumption.
    - now apply TSignal_compat.
  + (* compatibility *)
    revert IHHeval. setoid_congruence. intros IHHeval. rewrite IHHeval; trivial; [].
    now repeat split; cbn -[equiv].
Qed.


==> anc/package/Semantics/InputColor.v <==
Require Import Morphisms.
Require Import Bool.
Require Import Utf8.
Require Import Esterel.Util.Coqlib.
Require Import Esterel.Util.Events.


Set Implicit Arguments.


(** **  Input colors  **)

(** They are the input of the circuit translation, except for SUSP and KILL which are useless
    during a microstep.  Indeed, they only change the resulting state, not the microstate.
    They express whether the statement is executed or not. *)
Record input_color :=
  { Go   : status bool;
    Res  : status bool }.

Lemma input_dec : forall gr gr' : input_color, {gr = gr'} + {gr ≠ gr'}.
Proof. intros. repeat decide equality. Qed.

(** ***  Order on input colors  **)

(** ****  Large order  **)

Definition input_le gr₁ gr₂ :=
    Ble gr₁.(Go) gr₂.(Go)
  ∧ Ble gr₁.(Res) gr₂.(Res).

Global Instance input_le_preorder : PreOrder input_le.
Proof. unfold input_le. split.
+ intro. repeat split; reflexivity.
+ intros ? ? ? [? ?] [? ?]; subst; repeat split; etransitivity; eassumption.
Qed.

Global Instance input_le_partial_order : PartialOrder eq input_le.
Proof.
cbn. intros x y; split; intro H.
- subst; split; reflexivity.
- destruct x, y. simpl in H. destruct H as [[? ?] [? ?]]; simpl in *.
  f_equal; tauto || (now apply antisymmetry).
Qed.

Global Instance Go_le_compat : Proper (input_le ==> Ble) Go.
Proof. now intros ? ? []. Qed.

Global Instance Res_le_compat : Proper (input_le ==> Ble) Res.
Proof. now intros ? ? []. Qed.

(** ****  Strict order  **)

Definition input_lt gr₁ gr₂ :=
    Blt gr₁.(Go) gr₂.(Go) ∧ Ble gr₁.(Res) gr₂.(Res)
  ∨ Ble gr₁.(Go) gr₂.(Go) ∧ Blt gr₁.(Res) gr₂.(Res).

Lemma input_lt_le_trans : forall gr₁ gr₂ gr₃,
  input_lt gr₁ gr₂ -> input_le gr₂ gr₃ -> input_lt gr₁ gr₃.
Proof.
unfold input_lt, input_le. intros ? ? ? H1 H2.
decompose [and or] H1; decompose [and or] H2;
solve [repeat multimatch goal with
    | |- _ ∨ _ => left + right
    | |- _ ∧ _ => split
    | |- Ble _ _ => etransitivity; eassumption
    | |- Blt _ _ => (etransitivity; eassumption) || eauto using Ble_Blt_trans, Blt_Ble_trans
    | |- _ = _ => congruence
  end ].
Qed.

Lemma input_le_lt_trans : forall gr₁ gr₂ gr₃,
  input_le gr₁ gr₂ -> input_lt gr₂ gr₃ -> input_lt gr₁ gr₃.
Proof.
unfold input_lt, input_le. intros ? ? ? H1 H2.
decompose [and or] H1; decompose [and or] H2;
try solve [repeat multimatch goal with
    | |- _ ∨ _ => left + right
    | |- _ ∧ _ => split
    | |- Ble _ _ => etransitivity; eassumption
    | |- Blt _ _ => (etransitivity; eassumption) || eauto using Ble_Blt_trans, Blt_Ble_trans
    | |- _ = _ => congruence
  end ].
Qed.

Lemma input_lt_le : forall gr₁ gr₂, input_lt gr₁ gr₂ -> input_le gr₁ gr₂.
Proof.
unfold input_lt, input_le. assert (Hlt := Blt_Ble).
intros [] []; simpl; intuition; now subst.
Qed.

Global Instance input_lt_strictorder : StrictOrder input_lt.
Proof. split.
+ intros gr H. unfold input_lt in *.
  decompose [and or] H; now eapply (@irreflexivity _ Blt); eauto; autoclass.
+ intros ? ? ? ?. now apply input_le_lt_trans, input_lt_le.
Qed.

Lemma input_lt_le_and_neq : forall gr₁ gr₂, input_lt gr₁ gr₂ <-> input_le gr₁ gr₂ ∧ gr₁ ≠ gr₂.
Proof.
unfold input_le, input_lt. intros gr₁ gr₂. setoid_rewrite Blt_Ble_and_neq.
destruct (Beq_dec (Go gr₁) (Go gr₂)); [ destruct (Beq_dec (Res gr₁) (Res gr₂)) |];
intuition; subst; match goal with | H : ?a = ?b -> False |- _ =>
                                    elim H; trivial; destruct a, b; now f_equal end.
Qed.

Lemma input_le_lt_or_eq : forall gr₁ gr₂, input_le gr₁ gr₂ <-> input_lt gr₁ gr₂ ∨ gr₁ = gr₂.
Proof.
intros gr₁ gr₂. rewrite input_lt_le_and_neq.
destruct (input_dec gr₁ gr₂); subst; intuition.
Qed.

Global Hint Resolve input_lt_le_trans input_le_lt_trans input_lt_le : core.
Global Hint Extern 0 (input_le ?x ?x) => reflexivity : core.
Global Hint Extern 0 (Ble ?x ?x) => reflexivity : core.

Opaque input_lt.

Ltac input_discriminate :=
  try intro; 
  match goal with
    | H : Ble (OK false) (OK true) |- _ => destruct H; discriminate
    | H : Ble (OK true) (OK false) |- _ => destruct H; discriminate
    | H : Ble (OK _) KO |- _ => destruct H; discriminate
    | H : input_le _ _ |- _ => destruct H as [? [? [? ?]]]
  end.

(** ***  Total input colors  **)

Definition input_total gr := (Go gr) ≠ KO ∧ Res gr ≠ KO.


(** **  Is a microstate executed?  **)

(** The execution of a microstate (ie, Go and Res & Sel colors) cannot be created, only propagated.
    This information can be read from the input color and Sel. *)

Definition exec sel gr := Go gr = OK true ∨ Res gr = OK true ∧ sel = true.
Definition not_exec sel gr := Go gr = OK false ∧ (Res gr = OK false ∨ sel = false).

Lemma exec_contradiction : forall sel gr, exec sel gr -> not_exec sel gr -> False.
Proof. intros sel gr [? | [? ?]] [? [? | ?]]; congruence. Qed.

Lemma exec_dec : forall sel gr, {exec sel gr} + {¬ exec sel gr}.
Proof.
unfold exec. intros [] [[[|] |] [[|] |]]; intuition; right; intros [? | [? ?]]; discriminate.
Defined.

Lemma not_exec_dec : forall sel gr, {not_exec sel gr} + {¬ not_exec sel gr}.
Proof.
unfold not_exec. intros [] [[[|] |] [[|] |]]; intuition; right; intros [? [? | ?]]; discriminate.
Defined.

Lemma exec_le_compat : forall sel gr gr', input_le gr gr' -> exec sel gr -> exec sel gr'.
Proof.
intros sel gr gr' Hle [Hexec | [Hexec Hsel]].
+ left. destruct Hle as [Hle _]. rewrite Hexec in Hle. destruct Hle; congruence || discriminate.
+ right. split; trivial; [].
  destruct Hle as [_ Hle]. rewrite ?Hexec, ?Hsel in *. now apply Ble_OK.
Qed.

Lemma not_exec_le_compat : forall sel gr gr',
  input_le gr gr' -> not_exec sel gr -> not_exec sel gr'.
Proof.
intros sel gr gr' [Hle_go Hle_res] [Hgo Hres].
split.
+ rewrite Hgo in Hle_go. now apply Ble_OK.
+ destruct Hres as [Hres | Hres].
  - left. rewrite Hres in Hle_res. now apply Ble_OK.
  - right. congruence.
Qed.

Definition execb sel gr :=
  (Beqb (Go gr) (OK true) || Beqb (Res gr) (OK true) && Bool.eqb sel true)%bool.
Definition not_execb sel gr :=
  Beqb (Go gr) (OK false) && (Beqb (Res gr) (OK false) || Bool.eqb sel false).

Lemma execb_true : forall sel gr, execb sel gr = true <-> exec sel gr.
Proof.
intros. unfold exec, execb.
now rewrite Bool.orb_true_iff, Bool.andb_true_iff, 2 Beqb_true, Bool.eqb_true_iff.
Qed.

Lemma execb_false : forall sel gr, execb sel gr = false <-> ~exec sel gr.
Proof. intros. now rewrite <- execb_true, not_true_iff_false. Qed.

Lemma not_execb_true : forall sel gr, not_execb sel gr = true <-> not_exec sel gr.
Proof.
intros. unfold not_exec, not_execb.
now rewrite Bool.andb_true_iff, Bool.orb_true_iff, 2 Beqb_true, Bool.eqb_true_iff.
Qed.

Lemma not_execb_false : forall sel gr, not_execb sel gr = false <-> ~not_exec sel gr.
Proof. intros. now rewrite <- not_execb_true, not_true_iff_false. Qed.

Global Hint Rewrite execb_true not_execb_true not_execb_false execb_false : reflect_bool.


==> anc/package/Semantics/LBS.v <==
(** Logical Behavioral Semantics *)
From Coq Require Import Utf8 Lia MSets Equivalence Orders Bool.
Require NPeano.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.


Set Implicit Arguments.


Ltac Ssingl :=
  now simpl; repeat ((rewrite S.add_same; reflexivity)
                  || (rewrite S.add_other; [| now solve_Signal_ineq])).

(** Redefining notations and union for classical boolean semantics **)
Declare Scope KEsterel.
Notation "∅∅" := (S.constant false) : KEsterel.
Notation "s '⁺' ∈ E" := (S.find s E = Some true) : KEsterel.
Notation "s '⁻' ∈ E" := (S.find s E = Some false) : KEsterel.
Notation "s '⁺' ++ E" := (S.add s true E) : KEsterel.
Notation "s '⁻' ++ E" := (S.add s false E) : KEsterel.
Delimit Scope KEsterel with KEsterel.
Notation "s '⁺' ∉ E" := (¬s⁺ ∈ E)%KEsterel : KEsterel.
Notation "s '⁻' ∉ E" := (¬s⁻ ∈ E)%KEsterel : KEsterel.
Local Open Scope KEsterel.

(** Union of classical events and its properties *)
Definition Sunion := fun E₁ E₂ => S.combine orb id id E₁ E₂.

Global Instance SUnion : Union _ _ _ := {union := Sunion}.

Lemma Sempty_dom : ∀ A (E : S.t A), S.dom_eq (∅∅ E) E.
Proof. intros. apply S.constant_dom. Qed.

Lemma Sunion_In_spec : forall s (E₁ E₂ : S.t bool),
  S.In s (E₁ ∪ E₂) <-> (S.In s E₁) ∨ (S.In s E₂).
Proof. intros. simpl. unfold Sunion. now rewrite S.combine_In. Qed.

Lemma Sunion_true_spec : forall s (E₁ E₂ : S.t bool), s⁺ ∈ E₁ ∪ E₂ ↔ s⁺ ∈ E₁ ∨ s⁺ ∈ E₂.
Proof.
intros. simpl. unfold Sunion. rewrite S.combine_spec.
assert (Hor : forall a b, true = orb a b <-> a = true ∨ b = true).
{ intros a b. transitivity (a || b = true)%bool; [intuition | apply orb_true_iff]. }
setoid_rewrite Hor. clear Hor. unfold id. split; intro Hin.
+ decompose [or and ex] Hin; subst; tauto.
+ destruct (S.find s E₁) as [v₁ |] eqn:HinE₁, (S.find s E₂) as [v₂ |] eqn:HinE₂.
  - left. exists v₁, v₂. destruct Hin as [Hin | Hin]; injection Hin; intuition.
  - right; left. exists v₁. destruct Hin as [Hin | Hin]; inversion Hin; intuition.
  - do 2 right. exists v₂. destruct Hin as [Hin | Hin]; inversion Hin; intuition.
  - destruct Hin as [Hin | Hin]; inversion Hin.
Qed.

Lemma Sunion_false_spec : forall s (E₁ E₂ : S.t bool),
  S.find s (E₁ ∪ E₂) = Some false <->
  s⁻ ∈ E₁ ∧ s⁻ ∈ E₂ ∨ s⁻ ∈ E₁ ∧ S.find s E₂ = None ∨ S.find s E₁ = None ∧ s⁻ ∈ E₂.
Proof.
intros s E₁ E₂. simpl. unfold Sunion. rewrite S.combine_spec. split; intro Hin.
+ destruct Hin as [[v₁ [v₂ [Hin₁ [Hin₂ Heq]]]] | [[v₁ [Hin₁ [Hin₂ Heq]]] | [v₂ [Hin₁ [Hin₂ Heq]]]]].
  - symmetry in Heq. rewrite orb_false_iff in Heq. destruct Heq; subst; tauto.
  - unfold id in *. subst. tauto.
  - unfold id in *. subst. tauto.
+ destruct (S.find s E₁) as [v₁ |] eqn:HinE₁, (S.find s E₂) as [v₂ |] eqn:HinE₂; firstorder.
Qed.

Lemma Sunion_out_spec : forall s (E₁ E₂ : S.t bool),
  S.find s (E₁ ∪ E₂) = None <-> S.find s E₁ = None ∧ S.find s E₂ = None.
Proof. intros. simpl. unfold Sunion. apply S.combine_None. Qed.

(** The reference semantics **)
Inductive LBS : semantics bool stmt stmt :=
  | LBSnothing E : LBS nothing E (∅∅ E) 0 nothing
  | LBSpause E : LBS pause E (∅∅ E) 1 nothing
  | LBSemit s E : s ∈ E -> LBS (emit s) E (S.add s true (∅∅ E)) 0 nothing
  | LBSexit n E : LBS (Cexit n) E (∅∅ E) (S (S n)) nothing
  | LBSawimmP s E : s⁺ ∈ E -> LBS (awimm s) E (∅∅ E) 0 nothing
  | LBSawimmM s E : s⁻ ∈ E -> LBS (awimm s) E (∅∅ E) 1 (awimm s)
  | LBStrap p E E' k p' : LBS p E E' k p' -> LBS (trap p) E E' (↓ k) (δ k (trap p'))
  | LBSshift p E E' k p' : LBS p E E' k p' -> LBS ↑p E E' ↑k (δ k ↑p')
  | LBSsuspend s p E E' k p' : LBS p E E' k p' -> LBS (s ⊃ p) E E' k (δ k (awimm (Snot s); s ⊃ p'))
  | LBSthen s p q E E' k p' : s⁺ ∈ E -> LBS p E E' k p' -> LBS (s ? p, q) E E' k p'
  | LBSelse s p q E E' k q' : s⁻ ∈ E -> LBS q E E' k q' -> LBS (s ? p, q) E E' k q'
  | LBSseq0 p q E E₁ E₂ k p' q' : LBS p E E₁ 0 p' -> LBS q E E₂ k q' -> LBS (p; q) E (E₁ ∪ E₂) k q'
  | LBSseqk p q E E' k p' : LBS p E E' k p' -> k <> 0 -> LBS (p; q) E E' k (δ k (p'; q))
  | LBSpar p q E E₁ E₂ k₁ k₂ p' q' : LBS p E E₁ k₁ p' -> LBS q E E₂ k₂ q' ->
      LBS (p || q) E (E₁ ∪ E₂) (Peano.max k₁ k₂) (δ (Peano.max k₁ k₂) (p' || q'))
  | LBSsignalP s p (E : S.t bool) E' k p' :
      LBS p (s⁺ ++ E) E' k p' -> s⁺ ∈ E' -> LBS (p\s) E (update s false E E') k (δ k (p'\s))
  | LBSsignalM s p (E : S.t bool) E' k p' :
      LBS p (s⁻ ++ E) E' k p' -> s⁻ ∈ E' -> LBS (p\s) E (update s false E E') k (δ k (p'\s))
  | LBScompat p q E₁ E₂ E₁' E₂' k p' q' : p == q -> S.eq E₁ E₂ -> S.eq E₁' E₂' -> p' == q' ->
      LBS p E₁ E₁' k p' -> LBS q E₂ E₂' k q'.

Global Instance LBS_compat : Proper (equiv ==> S.eq ==> S.eq ==> eq ==> equiv ==> iff) LBS.
Proof. repeat intro. subst. split; now eapply LBScompat. Qed.

(** If the return code is different from 1, then the derivative is [nothing].
    The converse result is false because of [pause]:
    its derivative is [nothing] and it has return code 1. *)
Theorem LBS_inert_derivative : forall p E E' k p', LBS p E E' k p' -> k ≠ 1 -> p' = nothing.
Proof.
intros * lbs Hk. induction lbs;
try reflexivity || (reduce_code; try now elim Hk) || eapply (delta_non_1 _ _ Hk); auto; [].
destruct p', q'; simpl in *; intuition; discriminate.
Qed.

Ltac add_delta :=
  match goal with
    | |- LBS ?p ?E ?E' 1 ?p' => change (LBS p E E' 1 (δ 1 p'))
  end.

(** **  Inversion lemmas  **)

Lemma LBSnothing_inv : forall E E' k p',
  LBS nothing E E' k p' -> S.eq E' (∅∅ E) ∧ k = 0 ∧ p' = nothing.
Proof. sem_inv. destruct p, q'; simpl in *; subst; tauto. Qed.

Lemma LBSpause_inv : forall E E' k p',
  LBS pause E E' k p' -> S.eq E' (∅∅ E) ∧ k = 1 ∧ p' = nothing.
Proof. sem_inv. destruct p, q'; simpl in *; subst; tauto. Qed.

Lemma LBSemit_inv : forall E E' k p' s,
  LBS !s E E' k p' -> s ∈ E ∧ S.eq E' (s⁺ ++ ∅∅ E) ∧ k = 0 ∧ p' = nothing.
Proof.
intros E E' k p' s.
generalize (reflexivity (@emit _ stmt _ s)).
generalize (@emit _ stmt _ s) at -2. intros new_p Heq_p Hred.
induction Hred; simpl in Heq_p; try elim_False.
+ repeat split; f_equiv; trivial; now setoid_congruence.
+ rewrite Heq_p in H. intuition.
  - now setoid_congruence.
  - transitivity (s⁺ ++ ∅∅ E₁); [transitivity E₁' |]; auto; [].
    f_equiv. f_equiv. setoid_congruence.
  - subst. destruct q'; simpl in *; tauto.
Qed.

Lemma LBSexit_inv : forall E E' k p' n,
  LBS (Cexit n) E E' k p' -> S.eq E' (∅∅ E) ∧ k = S (S n) ∧ p' = nothing.
Proof. sem_inv. destruct p, q'; simpl in *; subst; tauto. Qed.

Lemma LBSawimm_inv : forall E E' k p' s, LBS (Cawimm s) E E' k p' ->
  S.eq E' (∅∅ E) ∧ ((s⁺ ∈ E ∧ k = 0 ∧ p' == nothing) ∨ (s⁻ ∈ E ∧ k = 1 ∧ p' == awimm s)).
Proof. sem_inv; auto; []. right; repeat split; do 2 setoid_congruence. Qed.

Lemma LBStrap_inv : forall E E' k p' p,
  LBS { p } E E' k p' -> ∃ k' p'', LBS p E E' k' p'' ∧ k = ↓k' ∧ p' == δ k' {p''}.
Proof. sem_inv; eauto. Qed.

Lemma LBSshift_inv : forall E E' k p' p,
  LBS ↑p E E' k p' -> ∃ k' p'', LBS p E E' k' p'' ∧ k = ↑k' ∧ p' == δ k' ↑p''.
Proof. sem_inv; eauto. Qed.

Lemma LBSsuspend_inv : forall s p E E' k p',
  LBS (s ⊃ p) E E' k p' -> ∃ q, LBS p E E' k q ∧ p' == δ k (awimm (Snot s); s ⊃ q).
Proof. sem_inv; eauto. Qed.

Lemma LBSif_inv : forall s p q E E' k pq',
  LBS (s ? p, q) E E' k pq' -> (s⁺ ∈ E ∧ LBS p E E' k pq') ∨ (s⁻ ∈ E ∧ LBS q E E' k pq').
Proof. sem_inv; solve [ now left | now right ]. Qed.

Lemma LBSseq_inv : forall p q E E' k pq', LBS (p; q) E E' k pq' ->
  (∃ p' Ep' Eq', LBS p E Ep' 0 p' ∧ LBS q E Eq' k pq' ∧ S.eq E' (Ep' ∪ Eq'))
  ∨ (∃ p', k <> 0 ∧ LBS p E E' k p' ∧ pq' == δ k (p'; q)).
Proof. sem_inv; now (left + right); exists p'; try exists E₁, E₂. Qed.

Lemma LBSparallel_inv : forall p q E E' k pq',
  LBS (p || q) E E' k pq' -> ∃ E₁ E₂ k₁ k₂ p' q',
  LBS p E E₁ k₁ p' ∧ LBS q E E₂ k₂ q' ∧ S.eq E' (E₁ ∪ E₂) ∧ k = max k₁ k₂ ∧ pq' == δ k (p' || q').
Proof. sem_inv; eauto 11. Qed.

Lemma LBSsignal_inv : forall s p (E : S.t _) E' k p', LBS p\s E E' k p' ->
  ∃ p'' E'', (LBS p (s⁺ ++ E) E'' k p'' ∧ s⁺ ∈ E'' ∨ LBS p (s⁻ ++ E) E'' k p'' ∧ s⁻ ∈ E'')
             ∧ S.eq E' (update s false E E'') ∧ p' == δ k (p''\s).
Proof. Time sem_inv; eauto 7. (* > 20 s. *) Qed.

(* BUG?: rewrite does not work so I try setoid_rewrite as well *)
Ltac LBSinv H :=
  foldstmt in H; lazymatch type of H with
    | LBS nothing ?E ?E' ?k ?p' => apply LBSnothing_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | LBS pause ?E ?E' ?k ?p' => apply LBSpause_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | LBS (emit ?s) ?E ?E' ?k ?p' => apply LBSemit_inv in H;
        let Hs := fresh "Hs" in let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Hs [Heq [Hk Hp]]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | LBS (Cexit ?n) ?E ?E' ?k ?p' => apply LBSexit_inv in H;
        let Heq := fresh "Heq" in let Hk := fresh "Hk" in let Hp := fresh "Hp'" in
        destruct H as [Heq [Hk Hp]];
        try rewrite Heq in *; try setoid_rewrite Heq; try subst k; try subst p'
    | LBS (awimm ?s) ?E ?E' ?k ?p' => apply LBSawimm_inv in H;
        let Heq := fresh "Heq" in let Hs := fresh "Hs" in let Hk := fresh "Hk" in
        destruct H as [Heq [[Hs [Hk H]] | [Hs [Hk H]]]];
        try rewrite Heq in *; try setoid_rewrite Heq; try rewrite Hs in *; try subst k;
        try rewrite H in *; try setoid_rewrite H
    | LBS { ?p } ?E ?E' ?k ?p' => apply LBStrap_inv in H;
        let new_k := fresh "k" in let new_p' := fresh "p'" in
        let Hk := fresh "H" new_k in let Hp := fresh "H" new_p' in
        destruct H as [new_k [new_p' [H [Hk Hp]]]];
        try (subst k; rename new_k into k);
        try rewrite H in *; try setoid_rewrite H; try (clear H p'; rename new_p' into p')
    | LBS ↑?p ?E ?E' ?k ?p' => apply LBSshift_inv in H;
        let new_p' := fresh "p'" in let new_k := fresh "k" in let Hk := fresh "H" new_k in
        let Hp := fresh "H" new_p' in
        destruct H as [new_k [new_p' [H [? ?]]]];
        try (subst k; rename new_k into k);
        try rewrite H in *; try setoid_rewrite H; try (clear H p'; rename new_p' into p')
    | LBS (?s ⊃ ?p) ?E ?E' ?k ?p' => apply LBSsuspend_inv in H;
        let new_p' := fresh "p'" in let Hp := fresh "H" new_p' in
        destruct H as [new_p' [H Hp]];
        try rewrite H in *; try setoid_rewrite H
    | LBS (?s ? ?p, ?q) ?E ?E' ?k ?p' => apply LBSif_inv in H;
        let Hs := fresh "Hs" in destruct H as [[Hs H] | [Hs H]]
    | LBS (?p; ?q) ?E ?E' ?k ?p' => apply LBSseq_inv in H;
        let E₁ := fresh "E₁" in let E₂ := fresh "E₂" in let HE₁ := fresh H "₁" in
        let HE₂ := fresh H "₂" in let Hk := fresh "Hk" in let Heq := fresh "Heq" in
        let new_p' := fresh "p'" in let Hp' := fresh "H" new_p' in
        destruct H as [[new_p' [E₁ [E₂ [HE₁ [HE₂ Heq]]]]] | [new_p' [Hk [H Heq]]]];
        [ try rewrite Heq in *; try setoid_rewrite Heq
        | try rewrite Heq in *; try setoid_rewrite Heq; try (clear Heq p'; rename new_p' into p') ]
    | LBS (?p || ?q) ?E ?E' ?k ?p' => apply LBSparallel_inv in H;
        let E₁ := fresh "E₁" in let E₂ := fresh "E₂" in let k₁ := fresh "k₁" in
        let k₂ := fresh "k₂" in let new_p' := fresh "p'" in let new_q' := fresh "q'" in
        let Hp₁ := fresh H "₁" in let Hp₂ := fresh H "₂" in let Heq := fresh "Heq" in
        destruct H as [E₁ [E₂ [k₁ [k₂ [new_p' [new_q' [Hp₁ [Hp₂ [H [? Heq]]]]]]]]]];
        try subst k; try rewrite H in *; try setoid_rewrite H;
        try (rewrite Heq in *; try setoid_rewrite Heq; try (clear Heq p; rename new_p' into p'))
    | LBS (?p \ ?s) ?E ?E' ?k ?p' => apply LBSsignal_inv in H;
        let Hs := fresh "Hs" in let E'' :=  fresh "E''" in let HE'' := fresh "H" E'' in
        let new_p' := fresh "p'" in let Heq := fresh "Heq" in
        destruct H as [new_p' [E'' [[[H Hs] | [H Hs]] [HE'' Heq]]]];
        try rewrite HE'' in *; try setoid_rewrite HE''; try rewrite Heq in *; try setoid_rewrite Heq
  end.

(** **  General properties of LBS  **)

(** Declared signals are preserved along reduction. *)
Theorem LBS_dom : forall p E E' k p', LBS p E E' k p' -> S.dom_eq E E'.
Proof.
intros * red. induction red; reflexivity || (symmetry; apply Sempty_dom) || auto; nb_goals 6.
+ destruct H as [v Hin]. rewrite <- (S.add_cancel Hin) at 1.
  apply S.add_dom_compat; auto; reflexivity || symmetry; apply Sempty_dom.
+ rewrite S.dom_eq_spec in *. intro s. rewrite Sunion_In_spec, IHred1.
  intuition. now rewrite <- IHred1, IHred2.
+ rewrite S.dom_eq_spec in *. intro s. rewrite Sunion_In_spec, IHred1.
  intuition. now rewrite <- IHred1, IHred2.
+ now apply update_dom_spec with true.
+ now apply update_dom_spec with false.
+ now rewrite <- H0, IHred, H1.
Qed.

Property LBS_not_reactive : forall s, ¬reactive LBS (s? nothing, !s)\s.
Proof.
intros s Habs. destruct (Habs S.empty) as [E' [k [p' Hlbs]]].
LBSinv Hlbs.
+ LBSinv Hlbs.
  - LBSinv Hlbs. rewrite S.constant_Some in Hs. destruct Hs. discriminate.
  - rewrite S.add_same in Hs0. discriminate.
+ LBSinv Hlbs.
  - rewrite S.add_same in Hs0. discriminate.
  - LBSinv Hlbs. rewrite S.add_Some in Hs.
    decompose [or and] Hs; intuition.
Qed.

Property LBS_not_deterministic : forall s o, ¬Signal.eq o s -> ¬deterministic equiv LBS.
Proof.
intros s o Hos det.
pose (So := o⁻ ++ S.empty : S.t bool).
pose (p := (s ? !s, !o)\s : stmt).
destruct (det p So (update s false So (s⁺ ++ So)) 0 nothing
              (update s false So (o⁺ ++ s⁻ ++ So)) 0 nothing) as [? _].
* assert (Heqos : S.eq (s⁺ ++ So) (s⁺ ++ ∅∅ (s⁺ ++ So))).
  { intro x. destruct (Signal.eq_dec x s) as [Hxs | Hxs]; simpl.
    + rewrite Hxs. simpl. do 2 rewrite S.add_same. reflexivity.
    + rewrite S.add_other; trivial. unfold So. destruct (Signal.eq_dec x o) as [Hxo | Hxo].
      - rewrite Hxo. rewrite S.add_same, S.add_other; trivial. symmetry.
        rewrite S.constant_Some. repeat split. exists false. Ssingl.
      - rewrite S.add_other, S.add_other, S.empty_spec; trivial. symmetry. rewrite S.constant_None.
        intros [? Habs]. now rewrite S.add_other, S.add_other, S.empty_spec in Habs. }
  change nothing with (δ 0 (Cnothing\s)) at 1. apply LBSsignalP; try Ssingl.
  apply LBSthen. Ssingl. rewrite Heqos at 2. apply LBSemit. exists true. now rewrite S.add_same.
* assert (Heqos : S.eq (o⁺ ++ s⁻ ++ So) (o⁺ ++ ∅∅ (s⁻ ++ So))).
  { intro x. destruct (Signal.eq_dec x o) as [Hxo | Hxo].
    + rewrite Hxo. do 2 rewrite S.add_same; auto.
    + repeat rewrite (S.add_other true); trivial. destruct (Signal.eq_dec x s) as [Hxs | Hxs].
      - rewrite Hxs. rewrite S.add_same. symmetry. rewrite S.constant_Some. repeat split.
        exists false. rewrite S.add_same; reflexivity.
      - unfold So. rewrite S.add_other, S.add_other, S.empty_spec; trivial; [].
        symmetry. rewrite S.constant_None.
        intros [? Habs]. now rewrite S.add_other, S.add_other, S.empty_spec in Habs. }
  change nothing with (δ 0 (Cnothing\s)). apply LBSsignalM; try Ssingl.
  apply LBSelse. Ssingl. rewrite Heqos. apply LBSemit.
  exists false. unfold So. rewrite S.add_other, S.add_same; auto.
* assert (Hfalse : o⁻ ∈ (S.remove s (s⁻ ++ o⁻ ++ S.empty))).
  { assert (Heq' : ¬Signal.eq o s) by auto. simpl.
    rewrite (S.remove_other _ Hos), (S.add_other _ _ Hos). apply S.add_same. }
  assert (Hnone : S.find s (o⁻ ++ S.empty) = None).
  { rewrite S.add_other; trivial. apply S.empty_spec. }
  specialize (H o). unfold So in *.
  rewrite update_other, update_other, S.add_same, S.add_other, S.add_same  in H; auto. discriminate.
Qed.

(** **  Interpreter for the LBS semantics  **)

Fixpoint LBS_interp p E : option (S.t bool * nat * stmt) :=
  match p with
    | Cnothing => Some (∅∅ E, 0, nothing)
    | Cpause   => Some (∅∅ E, 1, nothing)
    | Cemit s  => Some (s⁺ ++ ∅∅ E, 0, nothing)
    | Cexit n  => Some (∅∅ E, S (S n), nothing)
    | Cawimm s => match S.find s E with
                    | Some true  => Some (∅∅ E, 0, nothing)
                    | Some false => Some (∅∅ E, 1, awimm s)
                    | None  => None
                  end
    | Ctrap p  => match LBS_interp p E with None => None | Some (E', k, p') => Some (E', ↓k, δ k { p' }) end
    | Cshift p => match LBS_interp p E with None => None | Some (E', k, p') => Some (E', ↑k, δ k ↑p') end
    | Csuspend s p => match LBS_interp p E with None => None | Some (E', k, p') =>
                        Some (E', k, δ k (awimm (Snot s); s ⊃ p')) end
    | Cif s p q => match S.find s E with
                    | Some true  => LBS_interp p E
                    | Some false => LBS_interp q E
                    | None  => None
                  end
    | Cseq p q  => match LBS_interp p E with
                     | None => None
                     | Some (E₁, 0, p') => match LBS_interp q E with
                                             | None => None
                                             | Some (E₂, k, q') => Some (E₁ ∪ E₂, k, q')
                                           end
                     | Some (E', k, p') => Some (E', k, δ k (p'; q))
                   end
    | Cpar p q => match LBS_interp p E, LBS_interp q E with
                     | None, _ | _, None => None
                     | Some (E₁, k₁, p'), Some (E₂, k₂, q') =>
                         Some (E₁ ∪ E₂, max k₁ k₂, δ (max k₁ k₂) (p' || q'))
                  end
    | Csignal s p =>
        let redP := LBS_interp p (s⁺ ++ E) in
        match redP with
          | None =>
              let redM := LBS_interp p (s⁻ ++ E) in
              match redM with
                | None => None
                | Some (E', k, p') =>
                    if option_dec bool_dec (S.find s E') (Some false)
                    then Some (update s false E E', k, δ k (p'\s)) else
                    None
              end
          | Some (E', k, p') =>
              if option_dec bool_dec (S.find s E') (Some true)
              then Some (update s false E E', k, δ k (p'\s)) else
              let redM := LBS_interp p (s⁻ ++ E) in
              match redM with
                | None => None
                | Some (E', k, p') =>
                    if option_dec bool_dec (S.find s E') (Some false)
                    then Some (update s false E E', k, δ k (p'\s)) else
                    None
              end
        end
  end.

Global Instance LBS_interp_compat : Proper (equiv ==> equiv ==> equiv) LBS_interp.
Proof.
intro p. induction p; intros q Hp E₁ E₂ HE;
destruct q; simpl in Hp; try tauto; nb_goals 12; cbn -[equiv delta]; foldstmt.
* (* nothing *)
  simpl. now rewrite HE.
* (* pause *)
  simpl. now rewrite HE.
* (* emit s *)
  simpl. intuition. f_equiv; now rewrite Hp || rewrite HE.
* (* exit n *)
  simpl. now rewrite HE, Hp.
* (* awimm s *)
  assert (Hfind := S.find_compat Hp HE).
  rewrite <- Hfind. destruct (S.find s E₁) as [[] |]; now simpl; rewrite ?HE.
* (* { p } *)
  specialize (IHp _ Hp _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta]; setoid_congruence.
* (* ↑ p *)
  specialize (IHp _ Hp _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta]; setoid_congruence.
* (* s ⊃ p *)
  specialize (IHp _ (proj2 Hp) _ _ HE).
  repeat destruct_match; try tauto; [].
  inv IHp. simpl in * |-. repeat split; cbn -[delta]; setoid_congruence.
* (* s ? p, q *)
  destruct Hp as [Hs [Hp1 Hp2]].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  assert (Hfind := S.find_compat Hs HE).
  rewrite <- Hfind. now repeat destruct_match.
* (* p; q *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  repeat destruct_match; trivial; try (now  simpl in *; setoid_congruence); [|].
  + destruct IHp1 as [[] ?], IHp2 as [[] ?]. simpl in *. intuition; []. now f_equiv.
  + destruct IHp1 as [[] ?].
    repeat split; cbn -[delta]; setoid_congruence.
* (* p || q *)
  destruct Hp as [Hp1 Hp2].
  specialize (IHp1 _ Hp1 _ _ HE). specialize (IHp2 _ Hp2 _ _ HE).
  repeat destruct_match; trivial; try (now  simpl in *; setoid_congruence); [].
  destruct IHp1 as [[] ?], IHp2 as [[] ?].
  repeat split; cbn -[delta] in *; setoid_congruence; []. now f_equiv.
* (* p\s *)
  destruct Hp as [Hs Hp].
  specialize (IHp _ Hp).
  assert (IHpP := IHp _ _ (S.add_compat Hs (reflexivity true) HE)).
  assert (IHpM := IHp _ _ (S.add_compat Hs (reflexivity false) HE)).
  repeat destruct_match; trivial; nb_goals 17;
  subst; cbn -[delta] in *;
  intuition; subst; try solve [ now f_equiv; trivial; rewrite HE | reduce_code ];
  lazymatch goal with
    | H1 : S.find ?s1 ?E1 = Some ?b,
      H2 : S.find ?s2 ?E2 = Some ?b -> False |- _ =>
        assert (Hfind : S.find s1 E1 = S.find s2 E2) by (now f_equiv);
        clear -H1 H2 Hfind; congruence
  end.
Qed.

(** The interpreter is correct w.r.t. the LBS semantics
    but not complete because the LBS semantics is not deterministic. *)
Theorem LBS_interp_correct : forall p E E' k p', valid_dom E p ->
  LBS_interp p E == Some (E', k, p') -> LBS p E E' k p'.
Proof.
intro p. induction p; intros E E' k p' HE Heval; foldstmt.
* (* nothing *)
  symmetry in Heval; cbn -[stmt_eq] in *. setoid_congruence. constructor.
* (* pause *)
  symmetry in Heval; cbn -[stmt_eq] in *. setoid_congruence. constructor.
* (* emit s *)
  inv HE. symmetry in Heval; cbn -[stmt_eq] in *. setoid_congruence. now constructor.
* (* exit n *)
  symmetry in Heval; cbn -[stmt_eq] in *. setoid_congruence. constructor.
* (* awimm s *)
  inv HE. symmetry in Heval; cbn -[stmt_eq] in *.
  destruct (S.find s E) as [[] |] eqn:Hfind; try (now simpl in *); [|];
  setoid_congruence; now constructor.
* (* { p } *)
  inv HE. cbn -[stmt_eq delta] in Heval.
  destruct (LBS_interp p E) as [[[Eq kq] q] |] eqn:Hq; cbn -[delta] in Heval; try tauto; [].
  setoid_congruence.
  constructor. now apply IHp; rewrite ?Hq.
* (* ↑ p *)
  inv HE. cbn -[stmt_eq delta] in Heval.
  destruct (LBS_interp p E) as [[[Eq kq] q] |] eqn:Hq; cbn -[delta] in Heval; try tauto; [].
  setoid_congruence.
  constructor. now apply IHp; rewrite ?Hq.
* (* s ⊃ p *)
  inv HE. cbn -[stmt_eq delta] in Heval.
  destruct (LBS_interp p E) as [[[Eq kq] q] |] eqn:Hq; cbn -[delta] in Heval; try tauto; [].
  setoid_congruence.
  constructor. now apply IHp; rewrite ?Hq.
* (* s ? p, q *)
  inv HE. cbn -[equiv delta] in Heval.
  destruct (S.find s E) as [[] |] eqn:Hfind; try (now simpl in *); [|].
  + constructor; trivial; []. now apply IHp1.
  + constructor; trivial; []. now apply IHp2.
* (* p; q *)
  inv HE. cbn -[stmt_eq delta] in Heval.
  destruct (LBS_interp p1 E) as [[[Ep [| kp]] p1'] |] eqn:Hp; cbn -[delta] in Heval; try tauto; [|].
  + destruct (LBS_interp p2 E) as [[[Eq kq] q] |] eqn:Hq; cbn -[delta] in Heval; try tauto; [].
    setoid_congruence. econstructor.
    - apply IHp1, eq_subrelation; eauto.
    - apply IHp2, eq_subrelation; auto.
  + setoid_congruence.
    constructor; try discriminate; [].
    now apply IHp1, eq_subrelation.
* (* p || q *)
  inv HE. cbn -[stmt_eq delta] in Heval.
  destruct (LBS_interp p1 E) as [[[Ep1 kp1] p1'] |] eqn:Hp1,
           (LBS_interp p2 E) as [[[Ep2 kp2] p2'] |] eqn:Hp2; cbn -[delta] in Heval; try tauto; [].
  setoid_congruence.
  constructor.
  + now apply IHp1; rewrite ?Hp1.
  + now apply IHp2; rewrite ?Hp2.
* (* p\s *)
  inv HE. cbn -[stmt_eq delta] in Heval.
  assert (IHpP : valid_dom (s⁺ ++ E) p) by (eapply valid_dom_compat; eauto; f_equiv).
  assert (IHpM : valid_dom (s⁻ ++ E) p) by (eapply valid_dom_compat; eauto; f_equiv).
  revert Heval. repeat destruct_match; intro Heval; cbn -[delta] in Heval; try tauto; [| |];
  setoid_congruence; (constructor; trivial; []; now apply IHp; setoid_congruence).
Qed.

(* LBS_interp is not complete because it won't backtrack if it takes a wrong path during execution.
   For instance, p; q with q invalid and p both terminating and non terminating. *)
Property LBS_interp_not_complete :
  forall s : Signal.t, exists p E, LBS_interp p E = None /\ exists E' k p', LBS p E E' k p'.
Proof.
intro s.
assert (HeqP : S.find s (∅∅ s⁺ ++ S.empty) = Some false).
{ rewrite S.constant_Some, S.add_In. split; trivial; []. now left. }
assert (HeqM : S.find s (∅∅ s⁻ ++ S.empty) = Some false).
{ rewrite S.constant_Some, S.add_In. split; trivial; []. now left. }
exists ((s? !s, pause)\s; ((s? nothing, !s)\s)), S.empty.
simpl. rewrite 2 S.add_same. simpl.
rewrite HeqP. simpl. repeat rewrite S.add_same. simpl; foldstmt. split; trivial; [].
exists S.empty, 1, (δ 1 (δ 1 (nothing\s); (s ? nothing, !s)\s) : stmt).
constructor; try discriminate; [].
assert (HE : S.eq S.empty (update s false S.empty (∅∅ s⁻ ++ S.empty))).
{ intro s'. unfold update. symmetry. rewrite 2 S.empty_spec, S.remove_None.
  destruct (Signal.eq_dec s' s); try (now left); [].
  right. rewrite S.constant_None, S.add_In. assert (Hs := @S.empty_In bool s'). tauto. }
rewrite HE at 2. apply LBSsignalM; try apply LBSelse.
+ now rewrite S.add_same.
+ constructor.
+ rewrite S.constant_Some, S.add_In. intuition.
Qed.


==> anc/package/Semantics/Microstate.v <==
From Coq Require Import Utf8 Morphisms Lia Bool.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Export Esterel.Semantics.InputColor.
Require Export Esterel.Semantics.OutputColor.


Set Implicit Arguments.


(** Simplifying tactic for microstates *)
Ltac rewM :=
  try match goal with
    | Hs : S.find ?s ?E = _ |- context[get_val ?s ?E] => unfold get_val; rewrite Hs
  end;
  autorewrite with microstate.

Tactic Notation "rewM" "in" ident(H) :=
  try match type of H with context[get_val ?s ?E] =>
        match goal with Hs : S.find ?s ?E = _ |- _ => unfold get_val in H; rewrite Hs in H end
  end;
  autorewrite with microstate in H.


(**************************)
(** *  Microstep states  **)
(**************************)

(** **  Definition of microstates  **)

(** A microstate is a copy of [stmt] where each subterm has both input and output colors and SEL.
    To allow accessing the colors without destructing the subterm, we use mutually recursive
    inductive definitions.  Thus, we need to create custom induction principles. *)
Unset Elimination Schemes.

Inductive microstate :=
  Colors (sel : bool) (gr : input_color) (p : microstmt) (out : output_color)
with microstmt :=
  | Mnothing
  | Mpause
  | Memit  (s : Signal.t)
  | Mexit  (n : nat)
  | Mawimm (s : Signal.t)
  | Mtrap  (p : microstate)
  | Mshift (p : microstate)
  | Msuspend (s : Signal.t) (p : microstate)
  | Mif (s : Signal.t) (p q : microstate)
  | Mseq (p q : microstate)
  | Mpar (p q : microstate)
  | Msignal (s : Signal.t) (p : microstate).

Notation "Colors⁺" := (Colors true).
Notation "Colors⁻" := (Colors false).

Definition microstmt_rect := fun (P : microstmt → Type)
  (f_0 : P Mnothing)
  (f_1 : P Mpause)
  (f_emit  : ∀ s, P (Memit s))
  (f_exit  : ∀ n : nat, P (Mexit n))
  (f_awimm : ∀ s, P (Mawimm s))
  (f_trap  : ∀ p, P p  → ∀ sel_p gr_p out_p, P (Mtrap  (Colors sel_p gr_p p out_p)))
  (f_shift : ∀ p, P p  → ∀ sel_p gr_p out_p, P (Mshift (Colors sel_p gr_p p out_p)))
  (f_suspend  : ∀ s p, P p → ∀ sel_p gr_p out_p, P (Msuspend s (Colors sel_p gr_p p out_p)))
  (f_if : ∀ s p, P p → ∀ q, P q → ∀ sel_p gr_p out_p sel_q gr_q out_q,
            P (Mif s (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q)))
  (f_seq : ∀  p, P p → ∀ q, P q → ∀ sel_p gr_p out_p sel_q gr_q out_q,
            P (Mseq  (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q)))
  (f_par : ∀  p, P p → ∀ q, P q → ∀ sel_p gr_p out_p sel_q gr_q out_q,
            P (Mpar  (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q)))
  (f_signal : ∀ s p, P p → ∀ sel_p gr_p out_p, P (Msignal s (Colors sel_p gr_p p out_p)))
  =>
fix F (p : microstmt) : P p :=
  match p as p return (P p) with
  | Mnothing => f_0
  | Mpause => f_1
  | Memit s => f_emit s
  | Mexit n => f_exit n
  | Mawimm s => f_awimm s
  | Mtrap (Colors sel gr_p p out_p) => f_trap p (F p) sel gr_p out_p
  | Mshift (Colors sel gr_p p out_p) => f_shift p (F p) sel gr_p out_p
  | Msuspend s (Colors sel gr_p p out_p) => f_suspend s p (F p) sel gr_p out_p
  | Mif s (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q) =>
      f_if s p (F p) q (F q) sel_p gr_p out_p sel_q gr_q out_q
  | Mseq (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q) =>
      f_seq p (F p) q (F q) sel_p gr_p out_p sel_q gr_q out_q
  | Mpar (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q) =>
      f_par p (F p) q (F q) sel_p gr_p out_p sel_q gr_q out_q
  | Msignal s (Colors sel gr_p p out_p) => f_signal s p (F p) sel gr_p out_p
  end.

Definition microstate_rect := fun (P : microstate → Type)
  (f_0 : ∀ sel gr out, P (Colors sel gr Mnothing out))
  (f_1 : ∀ sel gr out, P (Colors sel gr Mpause out))
  (f_emit  : ∀ s sel gr out, P (Colors sel gr (Memit s) out))
  (f_exit  : ∀ n sel gr out, P (Colors sel gr (Mexit n) out))
  (f_awimm : ∀ s sel gr out, P (Colors sel gr (Mawimm s) out))
  (f_trap  : ∀ p, P p → ∀ sel gr out, P (Colors sel gr (Mtrap  p) out))
  (f_shift : ∀ p, P p → ∀ sel gr out, P (Colors sel gr (Mshift p) out))
  (f_suspend  : ∀ s p, P p → ∀ sel gr out, P (Colors sel gr (Msuspend  s p) out))
  (f_if : ∀ s p, P p → ∀ q, P q → ∀ sel gr out, P (Colors sel gr (Mif s p q) out))
  (f_seq : ∀ p,  P p → ∀ q, P q → ∀ sel gr out, P (Colors sel gr (Mseq  p q) out))
  (f_par : ∀ p,  P p → ∀ q, P q → ∀ sel gr out, P (Colors sel gr (Mpar  p q) out))
  (f_signal  : ∀ s p, P p → ∀ sel gr out, P (Colors sel gr (Msignal s p) out)) =>
fix F (p : microstate) : P p :=
  match p as p return (P p) with
  | Colors sel gr Mnothing out => f_0 sel gr out
  | Colors sel gr Mpause out => f_1 sel gr out
  | Colors sel gr (Memit  s) out => f_emit s sel gr out
  | Colors sel gr (Mexit  n) out => f_exit n sel gr out
  | Colors sel gr (Mawimm s) out => f_awimm s sel gr out
  | Colors sel gr (Mtrap  p) out => f_trap  p (F p) sel gr out
  | Colors sel gr (Mshift p) out => f_shift p (F p) sel gr out
  | Colors sel gr (Msuspend  s p) out => f_suspend  s p (F p) sel gr out
  | Colors sel gr (Mif s p q) out => f_if s p (F p) q (F q) sel gr out
  | Colors sel gr (Mseq p q) out => f_seq p (F p) q (F q) sel gr out
  | Colors sel gr (Mpar p q) out => f_par p (F p) q (F q) sel gr out
  | Colors sel gr (Msignal s p) out => f_signal s p (F p) sel gr out
  end.

Definition microstmt_ind := fun (P : microstmt → Prop)
  (f_0 : P Mnothing)
  (f_1 : P Mpause)
  (f_emit  : ∀ s : Signal.t, P (Memit s))
  (f_exit  : ∀ n : nat, P (Mexit n))
  (f_awimm : ∀ s : Signal.t, P (Mawimm s))
  (f_trap  : ∀ p, P p → ∀ sel_p gr_p out_p, P (Mtrap  (Colors sel_p gr_p p out_p)))
  (f_shift : ∀ p, P p → ∀ sel_p gr_p out_p, P (Mshift (Colors sel_p gr_p p out_p)))
  (f_suspend  : ∀ s p, P p → ∀ sel_p gr_p out_p, P (Msuspend s (Colors sel_p gr_p p out_p)))
  (f_if : ∀s p, P p → ∀ q, P q → ∀ sel_p gr_p out_p sel_q gr_q out_q,
            P (Mif s (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q)))
  (f_seq : ∀ p, P p → ∀ q, P q → ∀ sel_p gr_p out_p sel_q gr_q out_q,
            P (Mseq  (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q)))
  (f_par : ∀ p, P p → ∀ q, P q → ∀ sel_p gr_p out_p sel_q gr_q out_q,
            P (Mpar  (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q)))
  (f_signal : ∀ s p, P p → ∀ sel_p gr_p out_p, P (Msignal s (Colors sel_p gr_p p out_p))) =>
  microstmt_rect P f_0 f_1 f_emit f_exit f_awimm f_trap f_shift f_suspend f_if f_seq f_par f_signal.

Definition microstate_ind := fun (P : microstate → Prop)
  (f_0 : ∀ sel gr out, P (Colors sel gr Mnothing out))
  (f_1 : ∀ sel gr out, P (Colors sel gr Mpause out))
  (f_emit  : ∀ s sel gr out, P (Colors sel gr (Memit s) out))
  (f_exit  : ∀ n sel gr out, P (Colors sel gr (Mexit n) out))
  (f_awimm : ∀ s sel gr out, P (Colors sel gr (Mawimm s) out))
  (f_trap  : ∀ p, P p → ∀ sel gr out, P (Colors sel gr (Mtrap  p) out))
  (f_shift : ∀ p, P p → ∀ sel gr out, P (Colors sel gr (Mshift p) out))
  (f_suspend  : ∀ s p, P p → ∀ sel gr out, P (Colors sel gr (Msuspend s p)  out))
  (f_if : ∀ s p, P p → ∀ q, P q → ∀ sel gr out, P (Colors sel gr (Mif s p q) out))
  (f_seq : ∀ p,  P p → ∀ q, P q → ∀ sel gr out, P (Colors sel gr (Mseq  p q) out))
  (f_par : ∀ p,  P p → ∀ q, P q → ∀ sel gr out, P (Colors sel gr (Mpar  p q) out))
  (f_signal  : ∀ s p, P p → ∀ sel gr out, P (Colors sel gr (Msignal s p) out)) =>
  microstate_rect P f_0 f_1 f_emit f_exit f_awimm f_trap f_shift f_suspend f_if f_seq f_par f_signal.

Definition microstmt_rec := fun (P : microstmt → Set)
  (f_0 : P Mnothing)
  (f_1 : P Mpause)
  (f_emit  : ∀ s : Signal.t, P (Memit s))
  (f_exit  : ∀ n : nat, P (Mexit n))
  (f_awimm : ∀ s : Signal.t, P (Mawimm s))
  (f_trap  : ∀ p, P p → ∀ sel_p gr_p out_p, P (Mtrap  (Colors sel_p gr_p p out_p)))
  (f_shift : ∀ p, P p → ∀ sel_p gr_p out_p, P (Mshift (Colors sel_p gr_p p out_p)))
  (f_suspend  : ∀ s p, P p → ∀ sel_p gr_p out_p, P (Msuspend  s (Colors sel_p gr_p p out_p)))
  (f_if : ∀s p, P p → ∀ q, P q → ∀ sel_p gr_p out_p sel_q gr_q out_q,
            P (Mif s (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q)))
  (f_seq : ∀ p, P p → ∀ q, P q → ∀ sel_p gr_p out_p sel_q gr_q out_q,
            P (Mseq  (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q)))
  (f_par : ∀ p, P p → ∀ q, P q → ∀ sel_p gr_p out_p sel_q gr_q out_q,
            P (Mpar  (Colors sel_p gr_p p out_p) (Colors sel_q gr_q q out_q)))
  (f_signal  : ∀ s p, P p → ∀ sel_p gr_p out_p, P (Msignal s (Colors sel_p gr_p p out_p))) =>
  microstmt_rect P f_0 f_1 f_emit f_exit f_awimm f_trap f_shift f_suspend f_if f_seq f_par f_signal.

Definition microstate_rec := fun (P : microstate → Set)
  (f_0 : ∀ sel gr out, P (Colors sel gr Mnothing out))
  (f_1 : ∀ sel gr out, P (Colors sel gr Mpause out))
  (f_emit  : ∀ s sel gr out, P (Colors sel gr (Memit s) out))
  (f_exit  : ∀ n sel gr out, P (Colors sel gr (Mexit n) out))
  (f_awimm : ∀ s sel gr out, P (Colors sel gr (Mawimm s) out))
  (f_trap  : ∀ p, P p → ∀ sel gr out, P (Colors sel gr (Mtrap  p) out))
  (f_shift : ∀ p, P p → ∀ sel gr out, P (Colors sel gr (Mshift p) out))
  (f_suspend  : ∀ s p, P p → ∀ sel gr out, P (Colors sel gr (Msuspend s p)  out))
  (f_if : ∀s p, P p → ∀ q, P q → ∀ sel gr out, P (Colors sel gr (Mif s p q) out))
  (f_seq : ∀ p, P p → ∀ q, P q → ∀ sel gr out, P (Colors sel gr (Mseq p q) out))
  (f_par : ∀ p, P p → ∀ q, P q → ∀ sel gr out, P (Colors sel gr (Mpar p q) out))
  (f_signal  : ∀ s p, P p → ∀ sel gr out, P (Colors sel gr (Msignal s p) out)) =>
  microstate_rect P f_0 f_1 f_emit f_exit f_awimm f_trap f_shift f_suspend f_if f_seq f_par f_signal.

Set Elimination Schemes.

(** Notations on [microstate]. *)
Declare Scope Microstep_scope.
Bind Scope Microstep_scope with microstate.
Delimit Scope Microstep_scope with micro.
Open Scope Microstep_scope.

Global Instance MNothing : Nothing microstmt := {nothing := Mnothing}.
Global Instance MPause : Pause microstmt := {pause := Mpause}.
Global Instance MEmit : Emit Signal.t microstmt := {emit := Memit}.
Global Instance MExit : Exit microstmt := {exit := Mexit}.
Global Instance MAwimm : Awimm Signal.t microstmt := {awimm := Mawimm}.
Global Instance MTrap : Trap microstate microstmt := {trap := Mtrap}.
Global Instance MUp : Up microstate microstmt := {up := Mshift}.
Global Instance MSuspend : Suspend Signal.t microstate microstmt := {suspend := Msuspend}.
Global Instance MIfte : Ifte Signal.t microstate microstate microstmt := {ifte := Mif}.
Global Instance MSeq : Seq microstate microstate microstmt := {seq := Mseq}.
Global Instance MParallel : Parallel microstate microstate microstmt := {par := Mpar}.
Global Instance MSignal : SignalDeclaration Signal.t (fun _ => microstate) microstmt := {
  signaldecl := Msignal}.

(** Tactics to refold notations on [microstate]. **)
Ltac foldmicro_in H :=
  repeat match type of H with
    | context[Mnothing] => change Mnothing with (@nothing _ MNothing) in H
    | context[Mpause] => change Mpause with (@pause _ MPause) in H
    | context[Memit ?s] => change (Memit s) with (@emit _ _ MEmit s) in H
    | context[Mexit ?n] => change (Mexit n) with (@exit _ _ MExit n) in H
    | context[Mawimm ?s] => change (Mawimm s) with (@awimm _ _ MAwimm s) in H
    | context[Mtrap ?p] => change (Mtrap p) with (trap p) in H
    | context[Mshift ?p] => change (Mshift p) with (up p) in H
    | context[Msuspend ?s ?p] => change (Msuspend s p) with (s ⊃ p) in H
    | context[Mif ?s ?p ?q] => change (Mif s p q) with (s ? p, q) in H
    | context[Mseq ?p ?q] => change (Mseq p q) with (p; q) in H
    | context[Mpar ?p ?q] => change (Mpar p q) with (p || q) in H
    | context[Msignal ?s ?p] => change (Msignal s p) with (p \ s) in H
    | context[up_out _] => change up_out with (@up output_color _ _) in H
    | context[down_out _] => change down_out with (@down output_color _ _) in H
    | _ => idtac
  end.
Tactic Notation "foldmicro" "in" ident(H) := foldmicro_in H.

Ltac foldmicro :=
  repeat match goal with
    | |- context[Mnothing] => change Mnothing with (@nothing _ MNothing)
    | |- context[Mpause] => change Mpause with (@pause _ MPause)
    | |- context[Memit ?s] => change (Memit s) with (@emit _ _ MEmit s)
    | |- context[Mexit ?n] => change (Mexit n) with (@exit _ _ MExit n)
    | |- context[Mawimm ?s] => change (Mawimm s) with (@awimm _ _ MAwimm s)
    | |- context[Mtrap ?p] => change (Mtrap p) with (trap p)
    | |- context[Mshift ?p] => change (Mshift p) with (up p)
    | |- context[Msuspend ?s ?p] => change (Msuspend s p) with (s ⊃ p)
    | |- context[Mif ?s ?p ?q] => change (Mif s p q) with (s ? p, q)
    | |- context[Mseq ?p ?q] => change (Mseq p q) with (p; q)
    | |- context[Mpar ?p ?q] => change (Mpar p q) with (p || q)
    | |- context[Msignal ?s ?p] => change (Msignal s p) with (p \ s)
    | |- context[up_out _] => change up_out with (@up output_color _ _)
    | |- context[down_out _] => change down_out with (@down output_color _ _)
    | _ => idtac
  end.

(** Equality on microstates: up to signal and output color equalities. *)
Fixpoint Meq p p' :=
  match p, p' with
    | Colors sel_p gr_p p out_p, Colors sel_p' gr_p' p' out_p' =>
        sel_p = sel_p' ∧ gr_p = gr_p' ∧ MCeq p p' ∧ out_eq out_p out_p'
  end
with MCeq p p' :=
  match p, p' with
    | Mnothing, Mnothing => True
    | Mpause, Mpause => True
    | Memit s1, Memit s2 => Signal.eq s1 s2
    | Mexit n1, Mexit n2 => n1 = n2
    | Mawimm s1, Mawimm s2 => Signal.eq s1 s2
    | Mtrap p1, Mtrap p2 => Meq p1 p2
    | Mshift p1, Mshift p2 => Meq p1 p2
    | Msuspend  s1 p1, Msuspend  s2 p2 => Signal.eq s1 s2 ∧ Meq p1 p2
    | Mif s p1 p2, Mif s' p1' p2' => Signal.eq s s' ∧ Meq p1 p1' ∧ Meq p2 p2'
    | Mseq p1 p2, Mseq p1' p2' => Meq p1 p1' ∧ Meq p2 p2'
    | Mpar p1 p2, Mpar p1' p2' => Meq p1 p1' ∧ Meq p2 p2'
    | Msignal s1 p1, Msignal s2 p2 => Signal.eq s1 s2 ∧ Meq p1 p2
    | _, _ => False
  end.

Global Instance Meq_equiv : Equivalence Meq.
Proof. split.
+ intro p. induction p; simpl; now repeat split; auto.
+ intro p. induction p; intros [? ? [] ?] [? [? [Heq ?]]]; hnf in Heq; try tauto; nb_goals 12;
  decompose [and] Heq; repeat split;
  (now auto) || (now apply IHp) || (now apply IHp1) || (now apply IHp2) || (now symmetry in Heq).
+ intros p q. revert p. induction q; intros [? ? [] ?] r [? [? [Heq1 ?]]] Heq2;
  hnf in Heq1; try tauto; nb_goals 12;
  destruct r as [? ? [] ?], Heq2 as [? [? [Heq2 ?]]]; hnf in Heq2; try tauto; nb_goals 12;
  decompose [and] Heq1; decompose [and] Heq2; repeat split;
  (simpl; etransitivity; eassumption) || (now apply IHq) || (now apply IHq1) || (now apply IHq2).
Qed.

Global Instance MCeq_equiv : Equivalence MCeq.
Proof. split.
+ intro p. destruct p; simpl; now repeat split; auto.
+ intros [] [] Hpq; simpl in *; auto; decompose [and] Hpq; repeat split; now symmetry.
+ intros [] [] [] Hpq Hqr; simpl in *; auto; decompose [and] Hpq; decompose [and] Hqr;
  repeat split; tauto || etransitivity; eassumption.
Qed.

Global Instance microstate_Setoid : Setoid microstate := {equiv := Meq}.

Global Instance Colors_compat : Proper (eq ==> eq ==> MCeq ==> out_eq ==> equiv) Colors.
Proof.
intros ? sel ? ? gr ?. subst. intro p.
induction p; intros [] Hpq; simpl in Hpq; tauto || intros out out' Hout; hnf;
try solve [ tauto | destruct p0; simpl; tauto | destruct p as [? ? p ?], q as [? ? q ?]; simpl; tauto ].
Qed.

Global Instance Memit_compat : Proper (Signal.eq ==> MCeq) Memit.
Proof. repeat intro; now simpl. Qed.

Global Instance Mawimm_compat : Proper (Signal.eq ==> MCeq) Mawimm.
Proof. repeat intro; now simpl. Qed.

Global Instance Mtrap_compat : Proper (equiv ==> MCeq) Mtrap.
Proof. repeat intro; now simpl. Qed.

Global Instance Mshift_compat : Proper (equiv ==> MCeq) Mshift.
Proof. repeat intro; now simpl. Qed.

Global Instance Msuspend_compat : Proper (Signal.eq ==> equiv ==> MCeq) Msuspend.
Proof. repeat intro; now simpl. Qed.

Global Instance Mif_compat : Proper (Signal.eq ==> equiv ==> equiv ==> MCeq) Mif.
Proof. repeat intro; now simpl. Qed.

Global Instance Mseq_compat : Proper (equiv ==> equiv ==> MCeq) Mseq.
Proof. repeat intro; now simpl. Qed.

Global Instance Mpar_compat : Proper (equiv ==> equiv ==> MCeq) Mpar.
Proof. repeat intro; now simpl. Qed.

Global Instance Msignal_compat : Proper (Signal.eq ==> equiv ==> MCeq) Msignal.
Proof. repeat intro; now simpl. Qed.

(** Getting the input or output colors of a microstate. **)
Definition get_input_color p := match p with Colors _ gr _ _ => gr end.
Definition get_output_color p := match p with Colors _ _ _ out => out end.
Definition get_Sel p := match p with Colors sel _ _ _ => sel end.

Definition get_Go p := Go (get_input_color p).
Definition get_Res p := Res (get_input_color p).

Global Instance get_input_color_compat : Proper (equiv ==> Logic.eq) get_input_color.
Proof. intros [] [] ?. simpl in *. tauto. Qed.

Global Instance get_output_color_compat : Proper (equiv ==> out_eq) get_output_color.
Proof. intros [] [] Heq. simpl in *. tauto. Qed.

Global Instance get_Sel_compat : Proper (equiv ==> Logic.eq) get_Sel.
Proof. intros [] [] ?. simpl in *. tauto. Qed.

Global Instance get_Go_compat : Proper (equiv ==> Logic.eq) get_Go.
Proof. intros ? ? Heq. unfold get_Go. now rewrite Heq. Qed.

Global Instance get_Res_compat : Proper (equiv ==> Logic.eq) get_Res.
Proof. intros ? ? Heq. unfold get_Res. now rewrite Heq. Qed.

(** A primitive version of the [congruence] tactic that works with our setoid equalities. *)
(* We should instead convert everything to [equiv] and resort to typeclasses. *)
Ltac cong :=
  repeat match goal with
    (* destructing hypotheses *)
    | H : ?x = ?x |- _ => clear H
    | H : _ = _ |- _ => progress subst
    | H : _ ∧ _ |- _ => destruct H
    | H : let v := _ in _ ∧ _ |- _ => destruct H
    (* Orienting equations containing variables *)
    | H : ?x = ?y |- _ => is_var y; is_not_var x; symmetry in H
    (* congruence closure and putting markers on hypotheses *)
    | H : ?x == ?y |- context[?x] => setoid_rewrite H; change (id (x == y)) in H
    | H : ?y == ?x |- context[?x] => setoid_rewrite H; change (id (y == x)) in H
    | H : ?x = ?y |- context[?x] => setoid_rewrite H; change (id (x = y)) in H
    | H : ?y = ?x |- context[?x] => setoid_rewrite H; change (id (y = x)) in H
    | H : Signal.eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (Signal.eq x y)) in H
    | H : Signal.eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (Signal.eq y x)) in H
    | H : C.eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (C.eq x y)) in H
    | H : C.eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (C.eq y x)) in H
    | H : S.eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (S.eq x y)) in H
    | H : S.eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (S.eq y x)) in H
    | H : out_eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (out_eq x y)) in H
    | H : out_eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (out_eq y x)) in H
    | H : stmt_eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (stmt_eq x y)) in H
    | H : stmt_eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (stmt_eq y x)) in H
    | H : state_eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (state_eq x y)) in H
    | H : state_eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (state_eq y x)) in H
    | H : term_eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (term_eq x y)) in H
    | H : term_eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (term_eq y x)) in H
    | H : Meq ?x ?y |- context[?x] => setoid_rewrite H; change (id (Meq x y)) in H
    | H : Meq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (Meq y x)) in H
    | H : MCeq ?x ?y |- context[?x] => setoid_rewrite H; change (id (MCeq x y)) in H
    | H : MCeq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (MCeq y x)) in H
  end;
  (* removing markers from hypotheses*)
  repeat match goal with
    | H : id (?x = ?y) |- _ => change (x = y) in H
    | H : id (?x == ?y) |- _ => change (x == y) in H
    | H : id (Signal.eq ?x ?y) |- _ => change (Signal.eq x y) in H
    | H : id (C.eq ?x ?y) |- _ => change (C.eq x y) in H
    | H : id (S.eq ?x ?y) |- _ => change (S.eq x y) in H
    | H : id (out_eq ?x ?y) |- _ => change (out_eq x y) in H
    | H : id (stmt_eq ?x ?y) |- _ => change (stmt_eq x y) in H
    | H : id (state_eq ?x ?y) |- _ => change (state_eq x y) in H
    | H : id (term_eq ?x ?y) |- _ => change (term_eq x y) in H
    | H : id (Meq ?x ?y) |- _ => change (Meq x y) in H
    | H : id (MCeq ?x ?y) |- _ => change (MCeq x y) in H
  end.

Tactic Notation "cong" "in" ident(hyp) :=
  repeat match goal with
    (* destructing hypotheses *)
    | H : ?x = ?x |- _ => clear H
    | H : _ = _ |- _ => progress subst
    | H : _ ∧ _ |- _ => destruct H
    | H : let v := _ in _ ∧ _ |- _ => destruct H
    (* Orienting equations containing variables *)
    | H : ?x = ?y |- _ => is_var y; is_not_var x; symmetry in H
    (* congruence closure and putting markers on hypotheses *)
    | H : ?x == ?y |- _ => setoid_rewrite H in hyp; change (id (x == y)) in H
    | H : ?x = ?y |- _ => setoid_rewrite H in hyp; change (id (x = y)) in H
    | H : Signal.eq ?x ?y |- _ => setoid_rewrite H in hyp; change (id (Signal.eq x y)) in H
    | H : C.eq ?x ?y |- _ => setoid_rewrite H in hyp; change (id (C.eq x y)) in H
    | H : S.eq ?x ?y |- _ => setoid_rewrite H in hyp; change (id (S.eq x y)) in H
    | H : out_eq ?x ?y |- _ => setoid_rewrite H in hyp; change (id (out_eq x y)) in H
    | H : stmt_eq ?x ?y |- _ => setoid_rewrite H in hyp; change (id (stmt_eq x y)) in H
    | H : state_eq ?x ?y |- _ => setoid_rewrite H in hyp; change (id (state_eq x y)) in H
    | H : term_eq ?x ?y |- _ => setoid_rewrite H in hyp; change (id (term_eq x y)) in H
    | H : Meq ?x ?y |- _ => setoid_rewrite H in hyp; change (id (Meq x y)) in H
    | H : MCeq ?x ?y |- _ => setoid_rewrite H in hyp; change (id (MCeq x y)) in H
  end;
  (* removing markers from hypotheses*)
  repeat match goal with
    | H : id (?x = ?y) |- _ => change (x = y) in H
    | H : id (Signal.eq ?x ?y) |- _ => change (Signal.eq x y) in H
    | H : id (C.eq ?x ?y) |- _ => change (C.eq x y) in H
    | H : id (S.eq ?x ?y) |- _ => change (S.eq x y) in H
    | H : id (out_eq ?x ?y) |- _ => change (out_eq x y) in H
    | H : id (stmt_eq ?x ?y) |- _ => change (stmt_eq x y) in H
    | H : id (state_eq ?x ?y) |- _ => change (state_eq x y) in H
    | H : id (term_eq ?x ?y) |- _ => change (term_eq x y) in H
    | H : id (Meq ?x ?y) |- _ => change (Meq x y) in H
    | H : id (MCeq ?x ?y) |- _ => change (MCeq x y) in H
  end.

(** The basic statement underlying a microstep state. **)
Fixpoint Mbase (p : microstate) : stmt :=
  match p with Colors _ _ p _ => MCbase p end
with MCbase (p : microstmt) : stmt :=
  match p with
    | Mnothing => nothing
    | Mpause => pause
    | Memit s => emit s
    | Mexit n => exit n
    | Mawimm s => awimm s
    | Mtrap p => { Mbase p }
    | Mshift p => ↑ (Mbase p)
    | Msuspend s p => s ⊃ Mbase p
    | Mif s p q => s ? Mbase p, Mbase q
    | Mseq p q => Mbase p; Mbase q
    | Mpar p q => Mbase p || Mbase q
    | Msignal s p => (Mbase p) \ s
  end.

Global Instance MCBase : Base microstmt := {base := MCbase}.
Global Instance MBase : Base microstate := {base := Mbase}.

Global Instance Mbase_compat : Proper (equiv ==> equiv) (@base microstate _).
Proof.
intro p. induction p; intros [? ? [] ?] Heq; simpl in Heq; decompose [and] Heq; try tauto;
repeat match goal with
  | H : Meq _ _ |- _ => apply IHp in H || apply IHp1 in H || apply IHp2 in H
  | p : microstate |- _ => destruct p
end; simpl in *; repeat split; try tauto; now f_equiv.
Qed.

Global Instance MCbase_compat : Proper (MCeq ==> equiv) base.
Proof.
intro p. induction p; intros [] Heq; simpl in Heq; decompose [and] Heq; try tauto;
repeat match goal with
  | H : _ ∧ _ |- _ => destruct H
  | H : MCeq _ _ |- _ => apply IHp in H || apply IHp1 in H || apply IHp2 in H
  | p : microstate |- _ => destruct p
end; simpl in *; repeat split; try tauto; now f_equiv.
Qed.

(** **  Building a [microstate] from a [stmt] or [state]  **)

(** ***  Setting input colors  **)

Definition gr_KO := Build_input_color KO KO.
Definition gr_noGo res := Build_input_color (OK false) res.
Definition gr_Go res := Build_input_color (OK true) res.
Definition gr_Res := Build_input_color (OK false) (OK true).

(** When executing starting microsteps at the beginning of a macrostep,
    we must set to [OK true] the topmost [Go] color (if starting)
    or the topmost [Res] color (if resuming). *)
Definition val_Go bo gr := Build_input_color bo (Res gr).
Definition val_Res bo gr := Build_input_color (Go gr) bo.

Definition set_Go bo p := match p with Colors sel gr p out => Colors sel (val_Go bo gr) p out end.
Definition set_Res bo p := match p with Colors sel gr p out => Colors sel (val_Res bo gr) p out end.
Definition set_input_color gr p :=
  match p with Colors sel _ p out => Colors sel gr p out end.

(** Properties of setting input colors. *)
Global Instance set_Go_compat : Proper (Logic.eq ==> equiv ==> equiv) set_Go.
Proof. intros ? ? ? [] [] [? [Heq ?]]. unfold set_Go. subst. now f_equiv. Qed.

Global Instance set_Res_compat : Proper (Logic.eq ==> equiv ==> equiv) set_Res.
Proof. intros ? ? ? [] [] [? [Heq ?]]. unfold set_Res. subst. now f_equiv. Qed.

Global Instance set_input_color_compat : Proper (Logic.eq ==> equiv ==> equiv) set_input_color.
Proof. intros ? ? ? [] [] [? [Heq ?]]. unfold set_input_color. subst. now f_equiv. Qed.

Lemma val_Go_Go : forall bo gr, Go (val_Go bo gr) = bo.
Proof. now intros bo []. Qed.

Lemma val_Go_Res : forall bo gr, Res (val_Go bo gr) = Res gr.
Proof. now intros bo []. Qed.

Lemma val_Res_Go : forall bo gr, Go (val_Res bo gr) = Go gr.
Proof. now intros bo []. Qed.

Lemma val_Res_Res : forall bo gr, Res (val_Res bo gr) = bo.
Proof. now intros bo []. Qed.

Lemma Go_val_Go : forall gr, val_Go (Go gr) gr = gr.
Proof. now intros []. Qed.

Global Hint Rewrite val_Go_Go val_Go_Res val_Res_Go val_Res_Res Go_val_Go
                    Band_true_l Band_true_r Band_false_l Band_false_r : microstate.

Lemma set_Go_get_Go : forall bo p, get_Go (set_Go bo p) = bo.
Proof. now intros ? []. Qed.

Lemma set_Go_get_Res : forall bo p, get_Res (set_Go bo p) = get_Res p.
Proof. now intros ? []. Qed.

Lemma set_Go_get_Sel : forall bo p, get_Sel (set_Go bo p) = get_Sel p.
Proof. now intros ? []. Qed.

Lemma set_Go_output_color : forall bo p, get_output_color (set_Go bo p) = get_output_color p.
Proof. now intros ? []. Qed.

Lemma set_Go_input_color : forall bo p, get_input_color (set_Go bo p) = val_Go bo (get_input_color p).
Proof. now intros ? []. Qed.

Lemma set_Res_get_Go : forall bo p, get_Go (set_Res bo p) = get_Go p.
Proof. now intros ? []. Qed.

Lemma set_Res_get_Res : forall bo p, get_Res (set_Res bo p) = bo.
Proof. now intros ? []. Qed.

Lemma set_Res_get_Sel : forall bo p, get_Sel (set_Res bo p) = get_Sel p.
Proof. now intros ? []. Qed.

Lemma set_Res_output_color : forall bo p, get_output_color (set_Res bo p) = get_output_color p.
Proof. now intros ? []. Qed.

Lemma set_Res_input_color : forall bo p, get_input_color (set_Res bo p) = val_Res bo (get_input_color p).
Proof. now intros ? []. Qed.

Lemma set_input_color_input_color : forall gr p, get_input_color (set_input_color gr p) = gr.
Proof. now intros ? []. Qed.

Lemma set_input_color_get_Sel : forall gr p, get_Sel (set_input_color gr p) = get_Sel p.
Proof. now intros ? []. Qed.

Lemma set_input_color_output_color : forall gr p,
  get_output_color (set_input_color gr p) = get_output_color p.
Proof. now intros ? []. Qed.

Lemma set_Go_base : forall bo p, base (set_Go bo p) = base p.
Proof. now intros ? []. Qed.

Lemma set_Res_base : forall bo p, base (set_Res bo p) = base p.
Proof. now intros ? []. Qed.

Lemma set_input_color_base : forall bo p, base (set_input_color bo p) = base p.
Proof. now intros ? []. Qed.

Lemma set_Go_set_input_color : forall bo p,
  set_Go bo p = set_input_color (val_Go bo (get_input_color p)) p.
Proof. now intros bo [? [? ?] ? ?]. Qed.

Lemma set_Res_set_input_color : forall bo p,
  set_Res bo p = set_input_color (val_Res bo (get_input_color p)) p.
Proof. now intros bo [? [? ?] ? ?]. Qed.

Lemma set_Go_set_Res_comm : forall bo bo' p, set_Go bo (set_Res bo' p) = set_Res bo' (set_Go bo p).
Proof. now intros ? ? [[] ? ?]. Qed.

Lemma set_Go_idempotent : forall bo bo' p, set_Go bo (set_Go bo' p) = set_Go bo p.
Proof. now intros bo bo' [[] ? ?]. Qed.

Lemma set_Res_idempotent : forall bo bo' p, set_Res bo (set_Res bo' p) = set_Res bo p.
Proof. now intros bo bo' [[] ? ?]. Qed.

Lemma set_Go_eq : forall p, set_Go (get_Go p) p = p.
Proof. now intros [? [] ? ?]. Qed.

Lemma set_Res_eq : forall p, set_Res (get_Res p) p = p.
Proof. now intros [? [] ? ?]. Qed.

Lemma set_input_color_eq : forall p,
  set_input_color (get_input_color p) p = p.
Proof. now intros []. Qed.

Lemma set_input_color_get_input_color_set_Go : forall bo p,
  set_input_color (get_input_color (set_Go bo p)) p = set_Go bo p.
Proof. now intros bo []. Qed.

Lemma set_input_color_set_Go_Res : forall gr p,
    set_input_color gr p = set_Res (Res gr) (set_Go (Go gr) p).
Proof. now intros [] []. Qed.

Global Hint Rewrite set_Go_get_Go set_Go_get_Res set_Go_get_Sel
                    set_Go_input_color set_Go_output_color set_Go_idempotent set_Go_base
                    set_Res_get_Go set_Res_get_Res set_Res_get_Sel
                    set_Res_input_color set_Res_output_color set_Res_base set_Res_idempotent
                    set_input_color_input_color set_input_color_output_color set_input_color_base
                    set_Go_eq set_Res_eq set_input_color_eq set_input_color_get_Sel
                    set_input_color_get_input_color_set_Go : microstate.

Lemma set_Go_eq_iff : forall go p, go = get_Go p <-> set_Go go p = p.
Proof. intros ? [? [] ? ?]. split; intro Heq; [subst | rewrite <- Heq]; now rewM. Qed.

Lemma set_Res_eq_iff : forall res p, res = get_Res p <-> set_Res res p = p.
Proof. intros ? [? [] ? ?]. split; intro Heq; [subst | rewrite <- Heq]; now rewM. Qed.

Lemma gr_KO_le_gr : forall gr, input_le gr_KO gr.
Proof. intro; repeat split; simpl; left; reflexivity. Qed.

Global Hint Resolve gr_KO_le_gr : core.

(** ***  Building a [microstate] from a [stmt]  **)

(** [from_stmt] statically computes the possible return codes of all instructions
    and returns an inert microstate with this information. *)
(* RMK: In [p || q], we need to use ∪ and not synchronize because when one branch is inactive,
   any return code in the other one may be used. *)
Fixpoint from_stmt (p : stmt) : microstate :=
  match p with
    | Cnothing => Colors⁻ gr_KO nothing   (White (C.singleton 0))
    | Cpause   => Colors⁻ gr_KO pause     (White (C.add 0 (C.singleton 1)))
    | Cemit s  => Colors⁻ gr_KO !s        (White (C.singleton 0))
    | Cexit n  => Colors⁻ gr_KO (exit n)  (White (C.singleton (S (S n))))
    | Cawimm s => Colors⁻ gr_KO (awimm s) (White (C.add 0 (C.singleton 1)))
    | Ctrap  p => let p' := from_stmt p in Colors⁻ gr_KO { p' } ↓(get_output_color p')
    | Cshift p => let p' := from_stmt p in Colors⁻ gr_KO ↑p' ↑(get_output_color p')
    | Csuspend  s p => let p' := from_stmt p in
        Colors⁻ gr_KO (s ⊃ p') (White (C.add 1 (out2C (get_output_color p'))))
    | Cif s p q => let p' := from_stmt p in let q' := from_stmt q in
        Colors⁻ gr_KO (s ? p', q') ((get_output_color p') ∪ (get_output_color q'))
    | Cseq p q => let p' := from_stmt p in let q' := from_stmt q in
        Colors⁻ gr_KO (p'; q') (SEQrestrict (get_output_color p') ∪ (get_output_color q'))
    | Cpar p q => let p' := from_stmt p in let q' := from_stmt q in
        Colors⁻ gr_KO (p' || q') ((get_output_color p') ∪ (get_output_color q'))
    | Csignal s p => let p' := from_stmt p in Colors⁻ gr_KO p'\s (get_output_color p')
  end.

Global Instance from_stmt_compat : Proper (equiv ==> equiv) from_stmt.
Proof.
intro p. induction p; intros [] Heq; try (simpl in *; tauto);
solve [ simpl in *; intuition; f_equiv; intuition
      | simpl in Heq; hnf; repeat split; try tauto; now rewrite IHp
      | simpl in *; intuition; do 3 f_equiv; now apply IHp
      | destruct Heq as [? [Heq1 Heq2]] || destruct Heq as [Heq1 Heq2];
        apply IHp1 in Heq1; apply IHp2 in Heq2; simpl; now rewrite Heq1, Heq2 ].
Qed.

Lemma from_stmt_colors : ∀ p, ∃ p' K, from_stmt p = Colors⁻ gr_KO p' (White K) ∧ ¬ C.eq K ∅.
Proof.
intro p. induction p; hnf;
solve [ simpl; eauto
      | exists Mpause, (C.add 0 (C.singleton 1));
        split; trivial; []; intro Heq; specialize (Heq 0); Cfsetdec
      | exists (Mawimm s), (C.add 0 (C.singleton 1));
        split; trivial; []; intro Heq; specialize (Heq 0); Cfsetdec
      | destruct IHp as [? [Kp [Hp HKp]]]; simpl; do 2 eexists; split;
        try (now rewrite Hp, ?Hq); []; now rewrite ?Cdown_is_empty, ?Cup_is_empty
      | destruct IHp as [? [Kp [Hp HKp]]]
        || destruct IHp1 as [? [Kp [Hp HKp]]], IHp2 as [? [Kq [Hq HKq]]];
        simpl; do 2 eexists; split;
        solve [ now rewrite Hp, ?Hq
              | intro Hin; apply HKq || apply HKp; intro k; specialize (Hin k); Cfsetdec ]
      | decompose [ex and] IHp; simpl;
        match goal with | H : ?A = _ |- context[?A] => setoid_rewrite H end; eauto ].
Qed.

Corollary from_stmt_input_color : forall p, get_input_color (from_stmt p) = gr_KO.
Proof. intro p. destruct (from_stmt_colors p) as [? [? [Heq ?]]]. now rewrite Heq. Qed.

Corollary from_stmt_get_Go : forall p, get_Go (from_stmt p) = KO.
Proof. intro p. destruct (from_stmt_colors p) as [? [? [Heq ?]]]. now rewrite Heq. Qed.

Corollary from_stmt_get_Res : forall p, get_Res (from_stmt p) = KO.
Proof. intro p. destruct (from_stmt_colors p) as [? [? [Heq ?]]]. now rewrite Heq. Qed.

Corollary from_stmt_get_Sel : forall p, get_Sel (from_stmt p) = false.
Proof. intro p. destruct (from_stmt_colors p) as [? [? [Heq ?]]]. now rewrite Heq. Qed.

(** ***  Building a [microstate] from a [state]  **)

Fixpoint from_state (p : state) :=
  match p with
    | Spause     => Colors⁺ gr_KO pause (White (C.add 0 (C.singleton 1)))
    | Sawimm s => Colors⁺ gr_KO (awimm s) (White (C.add 0 (C.singleton 1)))
    | Strap p  => let p' := from_state p in Colors⁺ gr_KO { p' } ↓(get_output_color p')
    | Sshift p => let p' := from_state p in Colors⁺ gr_KO ↑p' ↑(get_output_color p')
    | Ssuspend s p  => let p' := from_state p in
        Colors⁺ gr_KO (s ⊃ p') (White (C.add 1 (out2C (get_output_color p'))))
    | SifL s p q => let p' := from_state p in let q' := from_stmt q in
        Colors⁺ gr_KO (s ? p', q') ((get_output_color p') ∪ (get_output_color q'))
    | SifR s p q => let p' := from_stmt p in let q' := from_state q in
        Colors⁺ gr_KO (s ? p', q') ((get_output_color p') ∪ (get_output_color q'))
    | SseqL p q  => let p' := from_state p in let q' := from_stmt q in
        Colors⁺ gr_KO (p'; q') (SEQrestrict (get_output_color p') ∪ (get_output_color q'))
    | SseqR p q  => let p' := from_stmt p in let q' := from_state q in
        Colors⁺ gr_KO (p'; q') (SEQrestrict (get_output_color p') ∪ (get_output_color q'))
    | SparL p q  => let p' := from_state p in let q' := from_stmt q in
        Colors⁺ gr_KO (p' || q') ((get_output_color p') ∪ (get_output_color q'))
    | SparR p q  => let p' := from_stmt p in let q' := from_state q in
        Colors⁺ gr_KO (p' || q') ((get_output_color p') ∪ (get_output_color q'))
    | SparB p q  => let p' := from_state p in let q' := from_state q in
        Colors⁺ gr_KO (p' || q') ((get_output_color p') ∪ (get_output_color q'))
    | Ssignal s p => let p' := from_state p in Colors⁺ gr_KO p'\s (get_output_color p')
  end.

Lemma from_state_out_eq_from_stmt : forall p,
  out_eq (get_output_color (from_state p)) (get_output_color (from_stmt (base p))).
Proof. intro p. induction p; simpl in *; try rewrite ?IHp, ?IHp1, ?IHp2; reflexivity. Qed.

Global Instance from_state_compat : Proper (equiv ==> equiv) from_state.
Proof.
intro p. induction p; intros [] Heq; try (simpl in *; tauto);
try solve [ simpl in *; intuition; f_equiv; intuition
          | simpl in Heq; hnf; repeat split; try tauto; now rewrite IHp
          | simpl in *; cong; repeat split; trivial; auto; try (cong; reflexivity);
            do 2 rewrite from_state_out_eq_from_stmt; now cong ]; [].
simpl in *. repeat split; try (now apply IHp1 || apply IHp2); [].
repeat rewrite from_state_out_eq_from_stmt. now cong.
Qed.

Lemma from_state_input_color : forall p, get_input_color (from_state p) = gr_KO.
Proof. now intros []; simpl. Qed.

Lemma from_state_get_Go : forall p, get_Go (from_state p) = KO.
Proof. intro p. unfold get_Go. now rewrite from_state_input_color. Qed.

Lemma from_state_get_Res : forall p, get_Res (from_state p) = KO.
Proof. intro p. unfold get_Res. now rewrite from_state_input_color. Qed.

Lemma from_state_get_Sel : forall p, get_Sel (from_state p) = true.
Proof. now intros []; simpl. Qed.

Lemma from_state_colors : forall p,
  exists p' K, from_state p = Colors⁺ gr_KO p' (White K) ∧ ¬C.eq K ∅.
Proof.
intro p. induction p; hnf;
solve [ eauto
      | exists Mpause, (C.add 0 (C.singleton 1));
        split; trivial; []; intro Heq; specialize (Heq 0); Cfsetdec
      | exists (Mawimm s), (C.add 0 (C.singleton 1));
        split; trivial; []; intro Heq; specialize (Heq 0); Cfsetdec
      | destruct IHp as [? [Kp [Hp HKp]]]; simpl; do 2 eexists; split;
        try (now rewrite Hp, ?Hq); []; now rewrite ?Cdown_is_empty, ?Cup_is_empty
      | destruct IHp as [? [Kp [Hp HKp]]]
        || destruct IHp1 as [? [Kp [Hp HKp]]], IHp2 as [? [Kq [Hq HKq]]]; simpl; do 2 eexists; split;
        solve [ now rewrite Hp, ?Hq | intro Hin; apply HKp; intro k; specialize (Hin k); Cfsetdec ]
      | simpl; try (destruct IHp as [? [Kp [Hp HKp]]]; setoid_rewrite Hp);
        destruct (from_stmt_colors p) as [? [? [Heq ?]]]
        || destruct (from_stmt_colors q) as [? [? [Heq ?]]];
        setoid_rewrite Heq at 2; simpl; do 2 eexists; repeat split; now rewrite Cunion_empty ].
Qed.

(** These conversions does not change the underlying base [stmt] *)
(* RMK: == would be enough but since we do not change the representation of signals,
        we have the stronger result. *)
Lemma from_stmt_base : forall p, base (from_stmt p) = p.
Proof.
induction p; simpl; trivial;
destruct (from_stmt p) || destruct (from_stmt p1), (from_stmt p2); now subst.
Qed.

Lemma from_state_base : forall p, base (from_state p) = base p.
Proof.
induction p; simpl in *; try reflexivity;
repeat (match goal with
  | H : _ = _ |- _ => rewrite <- H; clear H
  | |- context[from_state ?p] => destruct (from_state p)
  | |- context[from_stmt ?p] => rewrite <- (from_stmt_base p) at 2; destruct (from_stmt p)
end); reflexivity.
Qed.

Global Hint Rewrite from_stmt_get_Go from_stmt_get_Res from_stmt_input_color from_stmt_base
                    from_state_get_Go from_state_get_Res from_state_input_color from_state_base
                    from_stmt_get_Sel from_state_get_Sel : microstate.


(** **  Evaluated microstates  **)

(** If there are not more [KO] in the input colors nor [White K] in the output colors with [K <> ∅],
    then microstep evalulation must stop (the information is total).
    Conversely, if there are no local signals or the base stmt is constructive,
    then these are the only cases where evaluation stops. *)

(** ***  Total microstates  **)

Fixpoint Mtotal p :=
  match p with
    | Colors sel gr p out => input_total gr ∧ MCtotal p ∧ out_total out
  end
with MCtotal p :=
  match p with
    | Mnothing => True
    | Mpause => True
    | Memit s => True
    | Mexit n => True
    | Mawimm s => True
    | Mtrap p => Mtotal p
    | Mshift p => Mtotal p
    | Msuspend s p => Mtotal p
    | Mif s p q => Mtotal p ∧ Mtotal q
    | Mseq  p q => Mtotal p ∧ Mtotal q
    | Mpar  p q => Mtotal p ∧ Mtotal q
    | Msignal s p => Mtotal p
  end.

Lemma Mtotal_out_total : forall p, Mtotal p -> out_total (get_output_color p).
Proof. now intros [] ?; simpl in *. Qed.

Global Instance Mtotal_compat : Proper (equiv ==> iff) Mtotal.
Proof.
intro p. Time induction p; intros [? ? [] ?] [? [? [Heq ?]]];
subst; simpl in Heq; try tauto; nb_goals 12;
(split; intros [? [? ?]]; (split; [| split]); (now revert_all; cong) || idtac);
simpl in *; change Meq with equiv in *;
repeat match goal with
  | H : _ ∧ _ |- _ => destruct H
  | H : _ == _ |- _ => apply IHp in H || apply IHp1 in H || apply IHp2 in H
end; tauto.
Qed.

(** **  Building a [term] or [event] from a [microstate]  **)

(** ***  Building the output event generated by a [microstate]  **)

(** Unlike [to_term], this function must be well defined for all microstates
    as it is used by local signals as a replacement for [Can] and [Must]. *)
Open Scope CEsterel_scope.

Fixpoint to_event p (E : S.t (status bool)) : S.t (status bool) :=
  match p with
    | Colors _ _ Mnothing _ => ∅∅ E
    | Colors _ _ Mpause _ => ∅∅ E
    | Colors _ _ (Memit s) (Black _) => S.update s (fun _ => (OK true)) (∅∅ E)
    | Colors _ _ (Memit s) (White K) => if C.is_empty K then ∅∅ E else S.update s (fun _ => KO) (∅∅ E)
    | Colors _ _ (Mexit n) _ => ∅∅ E
    | Colors _ _ (Mawimm s) _ => ∅∅ E
    | Colors _ _ (Mtrap p) _ => to_event p E
    | Colors _ _ (Mshift p) _ => to_event p E
    | Colors _ _ (Msuspend s p) _ => to_event p E
    | Colors _ _ (Mif s p q) _ => (to_event p E) ∪ (to_event q E)
    | Colors _ _ (Mseq  p q) _ => (to_event p E) ∪ (to_event q E)
    | Colors _ _ (Mpar  p q) _ => (to_event p E) ∪ (to_event q E)
    | Colors _ _ (Msignal s p) _ => update s (OK false) E (to_event p (s⊥ ++ E))
  end.

Close Scope CEsterel_scope.

Global Instance to_event_compat : Proper (equiv ==> S.dom_eq ==> S.eq) to_event.
Proof.
intro p. induction p; intros q Hpq E E' HE;
destruct q as [sel_q gr_q [] ?]; simpl in Hpq; destruct Hpq as [? [? [? ?]]]; subst; try tauto; simpl;
try solve [ now  f_equiv | now apply IHp | f_equiv; apply IHp1 || apply IHp2; tauto ];
repeat destruct_match; simpl in *; try tauto;
solve [ now repeat f_equiv
      | match goal with | H : _ = true, H' : _ = false |- _ => revert H H'; cong; congruence end
      | apply update_compat; try tauto; []; now apply IHp; f_equiv ].
Qed.

Lemma set_Go_to_event : forall bo p E, S.eq (to_event (set_Go bo p) E) (to_event p E).
Proof. intros bo  p. induction p; intros; simpl; auto. Qed.

Lemma set_Res_to_event : forall bo p E, S.eq (to_event (set_Res bo p) E) (to_event p E).
Proof. intros bo p. induction p; intros; simpl; auto. Qed.

Lemma set_input_color_to_event : forall gr p E, S.eq (to_event (set_input_color gr p) E) (to_event p E).
Proof. intros gr p. induction p; intros; simpl; auto. Qed.

(** Initially, the statuses for all signals are either [OK false] if there is no emitter
    or [⊥] if there is. *)
Lemma from_stmt_to_event : forall p E, to_event (from_stmt p) E <<= (∅∅ E)%CEsterel.
Proof.
intro p; induction p; intro E; simpl; trivial;
try solve [ reflexivity || apply Supdate_KO_le
          | rewrite <- (CSunion_empty_l (reflexivity (∅∅%CEsterel E))),
                    <- (Sempty_dom E) at 1; f_equiv; auto ].
split.
+ symmetry. rewrite Sempty_dom. eapply update_dom_spec. rewrite (proj1 (IHp _)), Sempty_dom. f_equiv.
+ intros s' v' Hs'. exists (OK false). rewrite S.constant_Some.
  destruct (Signal.eq_dec s' s) as [Heq | Heq].
  - rewrite Heq in *. rewrite update_same in Hs'. destruct (S.mem s E) eqn:Hmem; try discriminate; [].
    rewrite S.mem_spec in Hmem. inv Hs'. intuition.
  - rewrite update_other in Hs'; trivial. apply IHp in Hs'. destruct Hs' as [? [Hs' ?]].
    rewrite S.constant_Some in Hs'. rewrite S.add_In in Hs'. cong. intuition.
Qed.

Global Hint Rewrite set_Go_to_event set_Res_to_event set_input_color_to_event
                    from_stmt_to_event : microstate.

(** ***  Building back the initial state of a [microstate]  **)

(** This function is mostly defined as a safety check for the [CSSmicro] semantics. *)
Fixpoint back_to_term p : term :=
  match p with
    | Colors _ _ Mnothing _ => nothing
    | Colors sel _ Mpause _ => if sel then § else pause
    | Colors _ _ (Memit s) _ => !s
    | Colors _ _ (Mexit n) _ => exit n
    | Colors sel _ (Mawimm s) _ => if sel then Sawimm s else Cawimm s
    | Colors _ _ (Mtrap p) _ => { back_to_term p }
    | Colors _ _ (Mshift p) _ => ↑ (back_to_term p)
    | Colors _ _ (Msuspend s p) _ => s ⊃ back_to_term p
    | Colors _ _ (Mif s p q) _ =>
        match back_to_term p, back_to_term q with
          | Tstmt p, Tstmt q => Tstmt (s ? p, q)
          | Tstmt p, Tstate q => Tstate (s ? p, q)
          | Tstate p, Tstmt q => Tstate (s ? p, q)
          | Tstate p, Tstate q => Tstmt (s ? base p, base q) (* forbidden case *)
        end
    | Colors _ _ (Mseq p q) _ =>
        match back_to_term p, back_to_term q with
          | Tstmt p, Tstmt q => Tstmt (p; q)
          | Tstmt p, Tstate q => Tstate (p; q)
          | Tstate p, Tstmt q => Tstate (p; q)
          | Tstate p, Tstate q => Tstmt (base p; base q) (* forbidden case *)
        end
    | Colors _ _ (Mpar p q) out => back_to_term p || back_to_term q
    | Colors _ _ (Msignal s p) _ => (back_to_term p)\s
  end.

Global Instance back_to_term_compat : Proper (equiv ==> equiv) back_to_term.
Proof.
intro p. induction p; intros [? ? [] ?] Heq; simpl in *; try tauto; nb_goals 9;
cong; change Meq with equiv in *;
repeat match goal with
  | |- context[if ?t then _ else _] => destruct t
  | H : equiv _ _ |- _ => apply IHp in H || apply IHp1 in H || apply IHp2 in H
  | |- context[back_to_term ?p] => destruct (back_to_term p)
end;
simpl in *; cong; repeat split; reflexivity || tauto.
Qed.

Lemma back_to_term_base : forall p, base (back_to_term p) = base p.
Proof.
induction p; simpl; trivial;
repeat match goal with
  | |- context[if ?t then _ else _] => destruct t
  | |- context[back_to_term ?p] => destruct (back_to_term p)
end; simpl in *; congruence.
Qed.

(** Converting from and back to a [stmt] or [state] is the identity. *)
Global Hint Rewrite back_to_term_base : microstate.

(** ***  Building the final state of a [microstate]  **)

(** This function is mostly defined depending on the output colors, except for suspension:
    indeed, the return code can be anything and we must still preserve the state.

    RMK: [to_term] must perform killing of || branches if necessary
         as this is not performed by the microsteps.

         /!\ This function only makes sense if called on a total microstate! *)

Fixpoint to_term p E : term :=
  match p with
    | Colors _ _ Mnothing _ => nothing
    | Colors sel gr Mpause out =>
        match out with
          | Black 1 => §                                  (* if the pause is started *)
          | _ => pause                                    (* otherwise the pause becomes inert *)
        end
    | Colors _ _ (Memit s) _ => !s
    | Colors _ _ (Mexit n) _ => exit n
    | Colors sel gr (Mawimm s) out =>
        match out with
          | Black 1 => Sawimm s                           (* if the awimm is waiting *)
          | _ => Cawimm s                                 (* otherwise the awimm becomes inert *)
        end
    | Colors _ _ (Mtrap p) _ => { to_term p E }
    | Colors _ _ (Mshift p) _ => ↑(to_term p E)
    | Colors sel gr (Msuspend s p) out => s ⊃
        if sel && Beqb (get_val s E) (OK true)
        then back_to_term p else to_term p E
    | Colors _ _ (Mif s p q) _ =>
        match to_term p E, to_term q E with
          | Tstmt p, Tstmt q => Tstmt (s ? p, q)
          | Tstmt p, Tstate q => Tstate (s ? p, q)
          | Tstate p, Tstmt q => Tstate (s ? p, q)
          | Tstate p, Tstate q => Tstmt (s ? base p, base q) (* forbidden case *)
        end
    | Colors _ _ (Mseq p q) _ =>
        match to_term p E, to_term q E with
          | Tstmt p, Tstmt q => Tstmt (p; q)
          | Tstmt p, Tstate q => Tstate (p; q)
          | Tstate p, Tstmt q => Tstate (p; q)
          | Tstate p, Tstate q => Tstmt (base p; base q) (* forbidden case *)
        end
    | Colors _ _ (Mpar p q) out =>
        match out with
          | Black 0 => to_term p E || to_term q E
          | Black 1 => to_term p E || to_term q E
          | Black _ => Tstmt (base p || base q)
          | White _ => to_term p E || to_term q E
        end
    | Colors _ _ (Msignal s p) _ =>
        (to_term p (S.add s (get_val s (to_event p (S.add s KO E))) E))\s
  end.

Global Instance to_term_compat : Proper (equiv ==> S.eq ==> equiv) to_term.
Proof.
intro p. induction p; intros [? ? [] ?] [Hsel [Hgr [Heq Hout]]] E1 E2 HE;
try (simpl in *; tauto); nb_goals 9; unfold to_term; fold to_term;
simpl in Heq; change Meq with equiv in Heq; subst;
repeat lazymatch goal with
         | H : _ ∧ _ |- _ => destruct H
         | |- equiv (signaldecl _ _) _ => fail
         | H1 : ?x == _, H2 : forall y, ?x == y -> _ |- _ =>
             specialize (H2 _ H1 E1 E2 HE) || rewrite H1 at 1
       end;
try solve [ repeat destruct_match;
            solve [ reflexivity
              IHp| now rewrite IHp
                  | simpl in *; tauto || discriminate
                  | f_equiv; auto; (now intros ? ? ?; autoclass) ] ]; nb_goals 5.
+ repeat rewrite H at 1. rewrite HE.
  destruct_match.
  - now rewrite H0.
  - now rewrite IHp.
+ repeat destruct_match; try (simpl in *; tauto); [].
  repeat split; trivial; now apply SBase_compat.
+ repeat destruct_match; try (simpl in *; tauto); [].
  repeat split; trivial; now apply SBase_compat.
+ repeat destruct_match; try (simpl in *; tauto || discriminate);
  subst; try (now rewrite IHp1, IHp2); [].
  repeat split; now apply Mbase_compat.
+ apply TSignal_compat, IHp; trivial; []. f_equiv; trivial; [].
  f_equiv; trivial; []. apply to_event_compat; trivial; []. now f_equiv; cong.
Qed.

Lemma to_term_base : forall p E, base (to_term p E) = base p.
Proof.
induction p; intro E; simpl in *;
try solve [ specialize (IHp E); destruct (to_term p E); simpl in *; now rewrite IHp
          | specialize (IHp1 E); specialize (IHp2 E);
            destruct (to_term p1 E), (to_term p2 E); simpl in *; now rewrite ?IHp1, ?IHp2
          | now repeat destruct_match
          | specialize (IHp1 E); specialize (IHp2 E);
            destruct out as [[| [| ]] |], (to_term p1 E), (to_term p2 E);
            simpl in *; now rewrite ?IHp1, ?IHp2 ].
+ (* s ⊃ p *) 
  change (base (to_term (Colors sel gr (s ⊃ p) out) E) = base (Colors sel gr (s ⊃ p) out)).
  specialize (IHp E). cbn -[base].
  destruct_match.
  - destruct (back_to_term p) eqn:Hbase; simpl in *;
    apply (f_equal base) in Hbase; rewrite back_to_term_base in Hbase; simpl in *; congruence.
  - destruct (to_term p E); simpl in *; now rewrite IHp.
+ (* p\s *)
  specialize (IHp (S.add s (get_val s (to_event p (s⊥ ++ E)%CEsterel)) E)).
  destruct (to_term p (S.add s (get_val s (to_event p (s⊥ ++ E)%CEsterel)) E));
  simpl in *; congruence.
Qed.


Global Hint Rewrite to_term_base : microstate.


(** **  Large order on microstates  **)

Fixpoint Mle p q :=
  match p, q with
    | Colors sel_p gr_p p out_p, Colors sel_q gr_q q out_q =>
        sel_p = sel_q ∧ input_le gr_p gr_q ∧ MCle p q ∧ out_le out_p out_q
  end
with MCle p q :=
  match p, q with
    | Mnothing, Mnothing => True
    | Mpause, Mpause => True
    | Memit s, Memit s' => Signal.eq s s'
    | Mexit n, Mexit n' => n = n'
    | Mawimm s, Mawimm s' => Signal.eq s s'
    | Mtrap p, Mtrap p' => Mle p p'
    | Mshift p, Mshift p' => Mle p p'
    | Msuspend s p, Msuspend s' p' => Signal.eq s s' ∧ Mle p p'
    | Mif s p_p q_p, Mif s' p_q q_q => Signal.eq s s' ∧ Mle p_p p_q ∧ Mle q_p q_q
    | Mseq  p_p q_p, Mseq p_q q_q => Mle p_p p_q ∧ Mle q_p q_q
    | Mpar  p_p q_p, Mpar p_q q_q => Mle p_p p_q ∧ Mle q_p q_q
    | Msignal s p, Msignal s' p' => Signal.eq s s' ∧ Mle p p'
    | _, _ => False
  end.

Lemma Mle_compat_aux : forall q1 q2 p1 p2,
  p1 == p2 -> q1 == q2 -> Mle p1 q1 -> Mle p2 q2.
Proof.
intro q1. induction q1; intros q2 p1 p2 Heqp Heqq Hle;
destruct q2 as [? ? [] ?]; simpl in Heqq; try tauto;
destruct p1 as [? ? [] ?]; simpl in Hle; try tauto;
destruct p2 as [? ? [] ?]; simpl in Heqp; try tauto;
simpl; cong; (split; [| split; [| repeat split]]); reflexivity || trivial;
try (now eapply IHq1 + eapply IHq1_1 + eapply IHq1_2; eassumption);
eapply IHq1; eauto; now f_equiv.
Qed.

Global Instance Mle_compat : Proper (equiv ==> equiv ==> iff) Mle.
Proof. repeat intro. now split; apply Mle_compat_aux. Qed.

Global Instance MCle_compat : Proper (MCeq ==> MCeq ==> iff) MCle.
Proof. intros [] [] ?; simpl in *; try tauto; intros [] [] ?; simpl in *; try tauto; now cong. Qed.

Global Instance Mle_Preorder : PreOrder Mle.
Proof. split.
+ intro p. induction p; repeat split; intuition (simpl; reflexivity).
+ intro p. induction p; intros [? ? [] ?] r Hle1 Hle2; simpl in Hle1; try tauto;
  destruct r as [? ? [] ?]; simpl in *; try tauto; nb_goals 12;
  decompose [and] Hle1; decompose [and] Hle2; clear Hle1 Hle2; subst;
  (split; [| split; [| repeat split]]); eauto; now (etransitivity; eauto) || (revert_all; cong).
Qed.

Global Instance MCle_Preorder : PreOrder MCle.
Proof. split.
+ intros []; simpl; intuition (simpl; reflexivity).
+ intros [] [] []; simpl; intuition; subst; intuition; etransitivity; eauto; now cong.
Qed.

Global Instance set_Go_le_compat : Proper (Ble ==> Mle ==> Mle) set_Go.
Proof. intros ? ? ? [? [] ? ?] [? [] ? ?] Hle. simpl in *; unfold input_le in *; intuition. Qed.

Global Instance set_Res_le_compat : Proper (Ble ==> Mle ==> Mle) set_Res.
Proof. intros ? ? ? [? [] ? ?] [? [] ? ?] Hle. simpl in *; unfold input_le in *; intuition. Qed.

Lemma Mle_out_le : forall p p', Mle p p' -> out_le (get_output_color p) (get_output_color p').
Proof. intro p. induction p; intros [? p' ?] Hred; simpl in *; tauto. Qed.

Lemma to_event_Mle_compat : Proper (Mle ==> S.dom_eq ==> Dom_le) to_event.
Proof.
intros p1 p2 Hle E1 E Hdom. rewrite Hdom. clear E1 Hdom. revert p2 E Hle.
induction p1; intros [? ? [] ?] E [? [Hle_in [Hle Hle_out]]]; simpl in *; try tauto; nb_goals 12.
* reflexivity.
* reflexivity.
* repeat destruct_match; simpl in Hle_out; subst.
  + rewrite <- Hle. apply Supdate_constant_le_compat; reflexivity.
  + tauto.
  + tauto.
  + exfalso. rewrite C.is_empty_spec in *. Cfsetdec.
  + reflexivity.
  + exfalso. rewrite <- ?not_true_iff_false, C.is_empty_spec, CEmpty_spec in *.
    revert_one C.eq. intro Heq. rewrite Heq, Csubset_empty in Hle_out. contradiction.
  + rewrite <- Hle. split; try (now rewrite 2 S.update_dom); [].
    intros s' v Hs'. rewrite S.update_Some in Hs'. decompose [and or ex] Hs'.
    - subst. exists (OK true). do 2 cong. rewrite S.update_same. cong. repeat split. now left.
    - rewrite S.update_other; trivial; []. eauto.
  + apply Supdate_KO_le.
  + cong. apply Supdate_constant_le_compat; reflexivity.
* reflexivity.
* reflexivity.
* auto.
* auto.
* destruct Hle. auto.
* destruct Hle as [? [? ?]]. f_equiv; auto.
* destruct Hle. f_equiv; auto.
* destruct Hle. f_equiv; auto.
* destruct Hle as [Hs Hle]. rewrite <- Hs. apply update_Dom_le_compat. auto.
Qed.


(** **  Strict order on microstates  **)

Fixpoint Mlt p q :=
  match p, q with
    | Colors sel_p gr_p p out_p, Colors sel_q gr_q q out_q =>
        sel_p = sel_q
        ∧  (input_lt gr_p gr_q ∧ MCle p q ∧ out_le out_p out_q
          ∨ input_le gr_p gr_q ∧ MClt p q ∧ out_le out_p out_q
          ∨ input_le gr_p gr_q ∧ MCle p q ∧ out_lt out_p out_q)
  end
with MClt p q :=
  match p, q with
    | Mnothing, Mnothing => False
    | Mpause, Mpause => False
    | Memit _, Memit _ => False
    | Mexit _, Mexit _ => False
    | Mawimm _, Mawimm _ => False
    | Mtrap p, Mtrap p' => Mlt p p'
    | Mshift p, Mshift p' => Mlt p p'
    | Msuspend s p, Msuspend s' p' => Signal.eq s s' ∧ Mlt p p'
    | Mif s p_p q_p, Mif s' p_q q_q =>
        Signal.eq s s' ∧ (Mlt p_p p_q ∧ Mle q_p q_q ∨ Mle p_p p_q ∧ Mlt q_p q_q)
    | Mseq p_p q_p, Mseq p_q q_q => Mlt p_p p_q ∧ Mle q_p q_q ∨ Mle p_p p_q ∧ Mlt q_p q_q
    | Mpar p_p q_p, Mpar p_q q_q => Mlt p_p p_q ∧ Mle q_p q_q ∨ Mle p_p p_q ∧ Mlt q_p q_q
    | Msignal s p, Msignal s' p' => Signal.eq s s' ∧ Mlt p p'
    | _, _ => False
  end.

Lemma Mlt_compat_aux : forall p1 p1' p2 p2',
  p1 == p1' -> p2 == p2' -> Mlt p1 p2 -> Mlt p1' p2'.
Proof.
intros p1 p1' p2. revert p1 p1'.
Time induction p2; intros p1 p1' p2' Heq1 Heq2;
destruct p2' as [? ? [] ?]; simpl in Heq2; try tauto ;
destruct p1 as [? ? [] ?], p1' as [? ? [] ?]; simpl in Heq1;
decompose [and] Heq1; decompose [and] Heq2;
lazymatch goal with
  | H : False |- _ => elim H
  | |- _ => simpl in *; subst; try tauto
end; nb_goals 12.
+ now cong.
+ now cong.
+ now cong.
+ now cong.
+ now cong.
+ Time intuition; repeat (left + right); intuition;
  solve [ now cong | now revert_all; cong | cong; eapply IHp2; eauto; now f_equiv ].
+ Time intuition; repeat (left + right); intuition;
  solve [ now cong | now revert_all; cong | cong; eapply IHp2; eauto; now f_equiv ].
+ Time intuition; repeat (left + right); intuition;
  solve [ now cong | now revert_all; cong | cong; eapply IHp2; eauto; now f_equiv ].
+ intuition.
  - left. intuition; (now cong) || now revert_all; cong.
  - right; left. split; eauto. repeat split.
    * now cong.
    * left + right; split; eauto; now revert_all; cong.
    * revert_all. now cong.
  - right; left. split; eauto. repeat split.
    * now cong.
    * left + right; split; eauto; now revert_all; cong.
    * revert_all. now cong.
  - do 2 right. unfold input_le in *. repeat split; (now cong) || (now revert_all; cong).
+ intuition.
  - left. intuition; (now cong) || now revert_all; cong.
  - right; left. split; eauto. repeat split.
    * left + right; split; eauto; now revert_all; cong.
    * revert_all. now cong.
  - right; left. split; eauto. repeat split.
    * left + right; split; eauto; now revert_all; cong.
    * revert_all. now cong.
  - do 2 right. unfold input_le in *. repeat split; (now cong) || (now revert_all; cong).
+ intuition.
  - left. intuition; (now cong) || now revert_all; cong.
  - right; left. split; eauto. repeat split.
    * left + right; split; eauto; now revert_all; cong.
    * revert_all. now cong.
  - right; left. split; eauto. repeat split.
    * left + right; split; eauto; now revert_all; cong.
    * revert_all. now cong.
  - do 2 right. unfold input_le in *. repeat split; (now cong) || (now revert_all; cong).
+ Time intuition; repeat (left + right); intuition;
  solve [ now cong | now revert_all; cong | cong; eapply IHp2; eauto; now f_equiv ].
Qed.

Global Instance Mlt_compat : Proper (equiv ==> equiv ==> iff) Mlt.
Proof. repeat intro. now split; apply Mlt_compat_aux. Qed.

Global Instance MClt_compat : Proper (MCeq ==> MCeq ==> iff) MClt.
Proof.
intros [] [] Heq1 p2 q2 Heq2; simpl in Heq1; try tauto;
destruct p2, q2; simpl in *; tauto || now cong.
Qed.

(** Interactions between [Mlt] and [Mle]. *)
Lemma Mlt_Mle : forall p q, Mlt p q -> Mle p q.
Proof. intro p1. induction p1; intros [? ? [] ?] Hlt; simpl in *; tauto || intuition. Qed.

Local Ltac mytac_Mlt_Mle_trans :=
  match goal with
    | |- _ ∧ _ => split; mytac_Mlt_Mle_trans
    | |- _ ∨ _ => left + right; mytac_Mlt_Mle_trans
    | H : input_lt _ _ |- input_lt _ _ => eapply input_lt_le_trans; eassumption
    | H : out_lt _ _ |- out_lt _ _ => eapply out_lt_le_trans; eassumption
    | |- _ => cong; reflexivity || discriminate || eauto; etransitivity; eassumption
  end.

Lemma Mlt_Mle_trans : forall p q r, (Mlt p q -> Mle q r -> Mlt p r).
Proof.
intros p q r. revert p q.
Time induction r; intros pp [? ? [] ?]; simpl; try tauto;
destruct pp as [? ? [] ?]; simpl; try tauto; nb_goals 12;
intuition; mytac_Mlt_Mle_trans.
Qed.

Global Hint Resolve Mlt_Mle Mlt_Mle_trans : core.
Opaque input_le input_lt.

(** [Mlt] is a strict order. *)
Global Instance Mlt_irreflexive : Irreflexive Mlt.
Proof.
intro p. induction p; repeat split; intro H; simpl in H;
intuition; try now eapply (@irreflexivity _ input_lt) + eapply (@irreflexivity _ out_lt); autoclass.
Qed.

(** Interactions of [Mlt] with other functions. *)
Transparent input_le input_lt.
(* Ordering is wrong in general
   as I enforce starting colors even though they might already have the opposite value. *)
Lemma set_Go_Mlt : forall b p, get_Go p = KO -> Mlt p (set_Go (OK b) p).
Proof.
intros ? [? [] [] ?] Hp; simpl in *; subst;
repeat split; try reflexivity; left; repeat split; try reflexivity; left;
unfold Blt, Ble; simpl in *; compute in Hp; subst; intuition discriminate.
Qed.

Lemma set_Res_Mlt : forall b p, get_Res p = KO -> Mlt p (set_Res (OK b) p).
Proof.
intros ? [? [] [] ?] Hp; simpl in *; subst;
repeat split; try reflexivity; left; repeat split; try reflexivity; right;
unfold Blt, Ble; simpl in *; compute in Hp; subst; intuition discriminate.
Qed.

(** A total microstate is maximal for [Mlt]. *)
Lemma total_not_Mlt : forall p, Mtotal p -> forall q, ¬ Mlt p q.
Proof.
Time intro p; induction p; intros [Hgr [Hp Hout]] q Hlt;
destruct q as [? ? [] ?], gr; simpl in Hlt; try tauto; nb_goals 12;
assert (Hout' := out_total_not_lt Hout out0); simpl in *;
try inv Hp; inv Hout; unfold input_total, input_lt, input_le, Ble, Blt in *; simpl in *; subst;
decompose [and or] Hlt; clear Hlt; intuition; eauto.
Qed.

Corollary Mlt_not_total : forall p q, Mlt p q -> ¬ Mtotal p.
Proof. repeat intro. eapply total_not_Mlt; eassumption. Qed.

(** **  [Mlt] is well-founded so we can use induction  **)

(** To deduce confluence from local confluence in [MicroConfluence], we use Newmann's lemma.
    This requires us to first prove that [flip microsteps] is well-founded.
    To prove this, we give an upper bound on the number of reduction steps. *)

(** How many bits do we miss to have a total input color. *)
Definition input_color_measure gr :=
    (if Beq_dec (Go gr)   KO then 1 else 0)
  + (if Beq_dec (Res gr)  KO then 1 else 0).

Lemma input_le_impl : forall gr gr',
  input_le gr gr' -> (input_color_measure gr' <= input_color_measure gr)%nat.
Proof. intros [[] []] [[] []]; unfold input_le; cbn; intuition; input_discriminate. Qed.

Lemma input_lt_impl : forall gr gr',
  input_lt gr gr' -> (input_color_measure gr' < input_color_measure gr)%nat.
Proof.
intros [[] []] [[] []]; unfold input_lt, input_color_measure, Blt, Ble;
simpl; intuition (discriminate || lia).
Qed.

Opaque input_le input_lt.

(** Same thing for output colors. *)
Definition output_color_measure out :=
  match out with
    | Black k => 0
    | White K => C.cardinal K
  end.

Global Instance output_color_measure_compat : Proper (out_eq ==> eq) output_color_measure.
Proof. intros [] [] Heq; simpl in *; intuition; repeat f_equiv. Qed.

Lemma output_le_impl : forall out out',
  out_le out out' -> (output_color_measure out' <= output_color_measure out)%nat.
Proof. intros [] []; simpl; intuition. Qed.

Lemma output_lt_impl : forall out out',
  out < out' -> (output_color_measure out' < output_color_measure out)%nat.
Proof.
intros [k | K] [k' | K']; unfold out_lt; simpl; intuition; [|];
solve [ edestruct strict_Csubset_exists as [? [? ?]]; try (now eassumption || symmetry); [];
        eapply CProp.MP.subset_cardinal_lt; eassumption
      | change 0 with (C.cardinal empty); eapply CProp.MP.subset_cardinal_lt; eauto; Cfsetdec ].
Qed.

(** An upper bound on the number of microsteps required to reach a total microstate. *)
Fixpoint Mmeasure (p : microstate) :=
  match p with
    | Colors sel gr p' out => input_color_measure gr + MCmeasure p' + output_color_measure out
  end
with MCmeasure p :=
  match p with
    | Mnothing => 0
    | Mpause => 0
    | Memit s => 0
    | Mexit k => 0
    | Mawimm s => 0
    | Mtrap p => Mmeasure p
    | Mshift p => Mmeasure p
    | Msuspend s p => Mmeasure p
    | Mif s p q => Mmeasure p + Mmeasure q
    | Mseq p q => Mmeasure p + Mmeasure q
    | Mpar p q => Mmeasure p + Mmeasure q
    | Msignal s p => Mmeasure p
  end.

Global Instance Mmeasure_compat : Proper (equiv ==> eq) Mmeasure.
Proof.
intro p. induction p; intros [? gr_q [] out_q] Heq;
simpl in *; try tauto; (f_equal; [ f_equal |]; cong; auto).
Qed.

Lemma Mle_impl : forall p q,
  Mle p q -> (Mmeasure q <= Mmeasure p)%nat.
Proof.
intro p. induction p; intros [sel_q gr_q qq out_q] [Heq_sel [Hle_in [Hle Hle_out]]];
assert (Hle_out' := output_le_impl _ _ Hle_out);
destruct Hle_in as [Hle_go Hle_res];
destruct qq; simpl in Hle |- *; trivial; try lia; repeat apply Plus.plus_le_compat; try lia;
unfold input_color_measure in *; cong;
repeat match goal with
  | H : ?x <> ?x |- _ => now elim H
  | H : Ble ?bo KO |- _ => assert (bo = KO) by (now destruct H); clear H
  | |- context[if ?t then 1 else 0] => destruct t
  | gr : input_color |- _ => destruct gr; simpl in *
  | _ => subst
end; reflexivity || eauto.
Qed.

Lemma Mlt_impl : forall p q,
  Mlt p q -> (Mmeasure q < Mmeasure p)%nat.
Proof.
intro p. induction p; intros [? gr_q [] out_q] Hle; simpl in Hle |- *;
try (progress decompose [and or] Hle; clear Hle);
repeat match goal with
  | H : input_lt _ _ |- _ => apply input_lt_impl in H
  | H : input_le _ _ |- _ => apply input_le_impl in H
  | H : out_lt _ _ |- _ => apply output_lt_impl in H
  | H : out_le _ _ |- _ => apply output_le_impl in H
  | H : Mle _ _ |- _ => apply Mle_impl in H
  | H : Mlt _ _ |- _ => eapply IHp in H + eapply IHp1 in H + eapply IHp2 in H; lia
  | _ => cong; lia
end.
Qed.

Require Coq.Wellfounded.Inverse_Image.
Require Coq.Wellfounded.Inclusion.

Lemma well_founded_measure_lt : well_founded (fun p q => Mmeasure p < Mmeasure q)%nat.
Proof. apply Inverse_Image.wf_inverse_image, Wf_nat.lt_wf. Qed.

Lemma Mlt_wf : well_founded (Basics.flip Mlt).
Proof.
generalize well_founded_measure_lt. apply Inclusion.wf_incl.
intros p q. apply Mlt_impl.
Qed.

Arguments Basics.flip _ _ _ f x y /.


(** **  Total microstates of non-executed statements  **)

(** ***  For a dead [stmt]  **)

(* RMK: The resume wire is propagated even when the statement is dead. *)
Fixpoint dead_stmt res p : microstate :=
  let gr := Build_input_color (OK false) res in
  match p with
    | Cnothing => Colors⁻ gr nothing (White ∅)
    | Cpause => Colors⁻ gr pause (White ∅)
    | Cemit s => Colors⁻ gr !s (White ∅)
    | Cexit n => Colors⁻ gr (exit n) (White ∅)
    | Cawimm s => Colors⁻ gr (awimm s) (White ∅)
    | Ctrap p => Colors⁻ gr {dead_stmt res p} (White ∅)
    | Cshift p => Colors⁻ gr ↑(dead_stmt res p) (White ∅)
    | Csuspend s p => Colors⁻ gr (s ⊃ dead_stmt (OK false) p) (White ∅)
    | Cif s p q => Colors⁻ gr (s? dead_stmt res p, dead_stmt res q) (White ∅)
    | Cseq p q =>  Colors⁻ gr (dead_stmt res p; dead_stmt res q) (White ∅)
    | Cpar p q =>  Colors⁻ gr (dead_stmt res p || dead_stmt res q) (White ∅)
    | Csignal s p => Colors⁻ gr (dead_stmt res p)\s (White ∅)
  end.

Global Instance dead_stmt_compat : Proper (Logic.eq ==> equiv ==> equiv) dead_stmt.
Proof.
intros ? res ? p. subst. revert res.
induction p; intros res [] Heq; try inv Heq; reflexivity || simpl in *; cong; repeat split; easy || auto.
Qed.

Lemma dead_stmt_base : forall res p, base (dead_stmt res p) = base p.
Proof.
intros res p. revert res.
induction p; intro b; simpl; trivial; now rewrite ?IHp, ?IHp1, ?IHp2.
Qed.

Lemma dead_stmt_get_Sel : forall res p, get_Sel (dead_stmt res p) = false.
Proof. now destruct p. Qed.

Lemma dead_stmt_output_color : forall res p, get_output_color (dead_stmt res p) = White ∅.
Proof. now destruct p. Qed.

Lemma dead_stmt_total : forall res p, res ≠ KO -> Mtotal (dead_stmt res p).
Proof.
intros res p. revert res.
induction p; intros; simpl; (split; [| split]); auto; now constructor || apply IHp.
Qed.

Lemma dead_stmt_back_to_term : forall res p, back_to_term (dead_stmt res p) = Tstmt p.
Proof.
intros res p. revert res. 
induction p; intro; simpl; auto; now rewrite ?Hgr, ?IHp, ?IHp1, ?IHp2.
Qed.

Lemma dead_stmt_to_term : forall res E p, to_term (dead_stmt res p) E = Tstmt p.
Proof.
intros res E p. revert res E.
induction p; intros res E; destruct res as [[| ] |]; simpl; trivial;
rewrite ?IHp, ?IHp1, ?IHp2, ?dead_stmt_get_Susp, ?dead_stmt_get_Res, ?dead_stmt_get_Go,
        ?dead_stmt_base, ?dead_stmt_back_to_term;
simpl; trivial; destruct (Beq_dec (OK false) (OK true)); try reflexivity || discriminate.
Qed.

Transparent input_le input_lt.

Lemma dead_stmt_to_event : forall res p E, S.eq (to_event (dead_stmt res p) E) (∅∅ E)%CEsterel.
Proof.
intros res p. revert res. induction p; intros res E; simpl;
rewrite ?IHp, ?IHp1, ?IHp2, ?union_idempotent; try reflexivity; [].
intro s'. destruct (Signal.eq_dec s' s) as [Hs | Hs].
+ rewrite Hs, update_same. symmetry. destruct (S.mem s E) eqn:Hmem;
  rewrite ?S.constant_Some, ?S.constant_None; rewrite <- S.mem_spec; intuition congruence.
+ rewrite update_other; trivial; []. destruct (S.find s' (∅∅ E))%CEsterel eqn:Hin;
  rewrite ?S.constant_Some, ?S.constant_None in Hin |- *; rewrite S.add_In; tauto.
Qed.

Global Hint Rewrite dead_stmt_get_Sel dead_stmt_base dead_stmt_output_color
                    dead_stmt_back_to_term dead_stmt_to_term dead_stmt_to_event : microstate.

(** ***  For a not executed [state]  **)

(* Notice that [Susp] does not mattern as it only affects the next state,
   not the return codes or the emitted signals. *)
Fixpoint dead_state p : microstate :=
  let gr := Build_input_color (OK false) (OK false) in
  match p with
    | § => Colors⁺ gr pause (White ∅)
    | Sawimm s => Colors⁺ gr (awimm s) (White ∅)
    | Strap p => Colors⁺ gr { dead_state p } (White ∅)
    | Sshift p => Colors⁺ gr ↑(dead_state p) (White ∅)
    | Ssuspend s p => Colors⁺ gr (s ⊃ dead_state p) (White ∅)
    | SifL s p q => Colors⁺ gr (s ? dead_state p, dead_stmt (OK false) q) (White ∅)
    | SifR s p q => Colors⁺ gr (s ? dead_stmt (OK false) p, dead_state q) (White ∅)
    | SseqL p q => Colors⁺ gr (dead_state p; dead_stmt (OK false) q) (White ∅)
    | SseqR p q => Colors⁺ gr (dead_stmt (OK false) p; dead_state q) (White ∅)
    | SparL p q => Colors⁺ gr (dead_state p || dead_stmt (OK false) q) (White ∅)
    | SparR p q => Colors⁺ gr (dead_stmt (OK false) p || dead_state q) (White ∅)
    | SparB p q => Colors⁺ gr (dead_state p || dead_state q) (White ∅)
    | Ssignal s p => Colors⁺ gr (dead_state p)\s (White ∅)
  end.

Global Instance dead_state_compat : Proper (equiv ==> equiv) dead_state.
Proof.
intro p.
induction p; intros [] Heq; reflexivity || tauto || simpl in *; repeat split; cong; easy || auto.
Qed.

Lemma dead_state_get_Sel : forall p, get_Sel (dead_state p) = true.
Proof. now destruct p. Qed.

Lemma dead_state_output_color : forall p, out_eq (get_output_color (dead_state p)) (White ∅).
Proof. now destruct p. Qed.

Lemma dead_state_total : forall p, Mtotal (dead_state p).
Proof.
induction p; simpl; repeat split;
solve [ discriminate | now constructor | now apply dead_stmt_total | auto ].
Qed.

Lemma dead_state_back_to_term : forall p, back_to_term (dead_state p) = Tstate p.
Proof.
induction p; simpl; trivial;
rewrite ?Hgr, ?IHp, ?IHp1, ?IHp2; reflexivity || now rewrite dead_stmt_back_to_term.
Qed.

Lemma dead_state_to_event : forall p E, S.eq (to_event (dead_state p) E) (∅∅ E)%CEsterel.
Proof.
intros p. induction p; intro E; simpl;
rewrite ?dead_stmt_to_event, ?IHp, ?IHp1, ?IHp2, ?union_idempotent; try reflexivity; [].
intro s'. destruct (Signal.eq_dec s' s) as [Hs | Hs].
+ rewrite Hs, update_same. symmetry. destruct (S.mem s E) eqn:Hmem;
  rewrite ?S.constant_Some, ?S.constant_None; rewrite <- S.mem_spec; intuition congruence.
+ rewrite update_other; trivial; []. destruct (S.find s' (∅∅ E))%CEsterel eqn:Hin;
  rewrite ?S.constant_Some, ?S.constant_None in Hin |- *; rewrite S.add_In; tauto.
Qed.

Global Hint Rewrite dead_state_get_Sel dead_state_back_to_term
                    dead_state_to_event dead_state_output_color : microstate.


==> anc/package/Semantics/Microstep.v <==
From Coq Require Import Morphisms Lia Bool.
Require Coq.Wellfounded.Inclusion.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.Microstate.


Set Implicit Arguments.
Open Scope CEsterel.


(*****************************)
(** *  Microstep Semantics  **)
(*****************************)

(** Meaning of letters in constructor names:
    - L = left
    - R = right
    - P = plus
    - M = minus
    - S = start
    - C = compatibility
    - E = end *)

Inductive micro : S.t (status bool) -> microstate -> microstate -> Prop :=
  (** nothing *)
  | MnothingNoGo E gr : Go gr = OK false -> micro E (Colors⁻ gr nothing (White (C.singleton 0)))
                                                    (Colors⁻ gr nothing (White ∅))
  | MnothingGo E gr : Go gr = OK true -> micro E (Colors⁻ gr nothing (White (C.singleton 0)))
                                                 (Colors⁻ gr nothing (Black 0))
  (** pause *)
  (* In [pause] and [awimm], we split the rules so that we match the value of [Can]
     in order to prove the link between [Can] and [to_event]. *)
  | MpauseNoGo0 E sel gr K : Res gr = OK false ∨ sel = false -> 0 ∈ K ->
      micro E (Colors sel gr pause (White K)) (Colors sel gr pause (White (C.remove 0 K)))
  | MpauseNoGo1 E sel gr K : Go gr = OK false -> 1 ∈ K ->
      micro E (Colors sel gr pause (White K)) (Colors sel gr pause (White (C.remove 1 K)))
  | MpauseGo E sel gr K : Go gr = OK true -> 1 ∈ K ->
      micro E (Colors sel gr pause (White K)) (Colors sel gr pause (Black 1))
  | MpauseRes E gr K : Res gr = OK true -> 0 ∈ K ->
      micro E (Colors⁺ gr pause (White K)) (Colors⁺ gr pause (Black 0))
  (** !s *)
  | MemitNoGo s E gr : s ∈ E -> Go gr = OK false -> micro E (Colors⁻ gr !s (White (C.singleton 0)))
                                                            (Colors⁻ gr !s (White ∅))
  | MemitGo s E gr : s ∈ E -> Go gr = OK true -> micro E (Colors⁻ gr !s (White (C.singleton 0)))
                                                         (Colors⁻ gr !s (Black 0))
  (** exit n *)
  | MexitNoGo n E gr : Go gr = OK false -> micro E (Colors⁻ gr (exit n) (White (C.singleton (S (S n)))))
                                                   (Colors⁻ gr (exit n) (White ∅))
  | MexitGo n E gr : Go gr = OK true -> micro E (Colors⁻ gr (exit n) (White (C.singleton (S (S n)))))
                                                (Colors⁻ gr (exit n) (Black (S (S n))))
  (** awimm s *)
  | MawimmNoGo0 s E sel gr K : s ∈ E -> not_exec sel gr ∨ s⁻ ∈ E -> 0 ∈ K ->
      micro E (Colors sel gr (awimm s) (White K)) (Colors sel gr (awimm s) (White (C.remove 0 K)))
  | MawimmNoGo1 s E sel gr K : s ∈ E -> not_exec sel gr ∨ s⁺ ∈ E -> 1 ∈ K ->
      micro E (Colors sel gr (awimm s) (White K)) (Colors sel gr (awimm s) (White (C.remove 1 K)))
  | MawimmP s E sel gr K : exec sel gr -> s⁺ ∈ E -> 0 ∈ K ->
      micro E (Colors sel gr (awimm s) (White K)) (Colors sel gr (awimm s) (Black 0))
  | MawimmM s E sel gr K : exec sel gr -> s⁻ ∈ E -> 1 ∈ K ->
      micro E (Colors sel gr (awimm s) (White K)) (Colors sel gr (awimm s) (Black 1))
  (** { p } *)
  | MtrapGo p E sel gr out : Blt (get_Go p) (Go gr) ->
      micro E (Colors sel gr { p } out) (Colors sel gr { set_Go (Go gr) p } out)
  | MtrapRes p E sel gr out : Blt (get_Res p) (Res gr) ->
      micro E (Colors sel gr { p } out) (Colors sel gr { set_Res (Res gr) p } out)
  | MtrapC p E p' sel gr out : micro E p p' ->
      micro E (Colors sel gr { p } out) (Colors sel gr { p' } out)
  | MtrapE p E sel gr out : out < ↓(get_output_color p) ->
      micro E (Colors sel gr { p } out) (Colors sel gr { p } ↓(get_output_color p))
  (** ↑p *)
  | MshiftGo p E sel gr out : Blt (get_Go p) (Go gr) ->
      micro E (Colors sel gr ↑p out) (Colors sel gr ↑(set_Go (Go gr) p) out)
  | MshiftRes p E sel gr out : Blt (get_Res p) (Res gr) ->
      micro E (Colors sel gr ↑p out) (Colors sel gr ↑(set_Res (Res gr) p) out)
  | MshiftC p E p' sel gr out : micro E p p' -> micro E (Colors sel gr ↑p out) (Colors sel gr ↑p' out)
  | MshiftE p E sel gr out : out < ↑(get_output_color p) ->
      micro E (Colors sel gr ↑p out) (Colors sel gr ↑p ↑(get_output_color p))
  (** s ⊃ p *)
  | MsuspendGo s p E sel gr out : Blt (get_Go p) (Go gr) ->
      micro E (Colors sel gr (s ⊃ p) out) (Colors sel gr (s ⊃ set_Go (Go gr) p) out)
  | MsuspendRes s p E sel gr out :
      let res := Band (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E)) in
      Blt (get_Res p) res -> micro E (Colors sel gr (s ⊃ p) out) (Colors sel gr (s ⊃ set_Res res p) out)
  | MsuspendC s p p' E sel gr out : micro E p p' -> micro E (Colors sel gr (s ⊃ p)  out) (Colors sel gr (s ⊃ p') out)
(* RMK: A unified ending rule creates a lot of problems because the input color can modify the result
        without being involved in its triggering, thus breaking compatibility of reduction with Dom_le
        and more importantly, the context rule for p\s in microsteps!
        Thus, I split it depending on the value of s, ensuring that the s^⊥ rule is always usable
        even though we can instead trigger the more precise s⁺/s⁻ one. *)
  | MsuspendEKO s p E sel gr out : (* We do not assume any knowledge of the suspension triggered by s *)
      out < SuspNow KO (get_output_color p) ->
      micro E (Colors sel gr (s ⊃ p) out) (Colors sel gr (s ⊃ p) (SuspNow KO (get_output_color p)))
(* RMK: We need synchronization here and not just [out_max] because p can return ∅ with strong suspension. *)
  | MsuspendE s p E sel gr out :
      let susp := Band (Band (Res gr) (OK (get_Sel p))) (get_val s E) in
      out < SuspNow susp (get_output_color p) ->
      micro E (Colors sel gr (s ⊃ p) out) (Colors sel gr (s ⊃ p) (SuspNow susp (get_output_color p)))
  (** s ? p, q *)
  | MifGoL s p q E sel gr out : Blt (get_Go p) (Band (Go gr) (get_val s E)) ->
      micro E (Colors sel gr (s ? p, q) out) (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p, q) out)
  | MifGoR s p q E sel gr out : Blt (get_Go q) (Band (Go gr) (Bneg (get_val s E))) ->
      micro E (Colors sel gr (s ? p, q) out) (Colors sel gr (s ? p, set_Go (Band (Go gr) (Bneg (get_val s E))) q) out)
  | MifResL s p q E sel gr out : Blt (get_Res p) (Res gr) ->
      micro E (Colors sel gr (s ? p, q) out) (Colors sel gr (s ? set_Res (Res gr) p, q) out)
  | MifResR s p q E sel gr out : Blt (get_Res q) (Res gr) ->
      micro E (Colors sel gr (s ? p, q) out) (Colors sel gr (s ? p, set_Res (Res gr) q) out)
  | MifCL s p p' q E sel gr out : micro E p p' -> micro E (Colors sel gr (s ? p, q) out) (Colors sel gr (s ? p', q) out)
  | MifCR s p q q' E sel gr out : micro E q q' -> micro E (Colors sel gr (s ? p, q) out) (Colors sel gr (s ? p, q') out)
  | MifE s p q E sel gr out : out < get_output_color p ∪ get_output_color q ->
      micro E (Colors sel gr (s ? p, q) out) (Colors sel gr (s ? p, q) (get_output_color p ∪ get_output_color q))
  (** p; q *)
  | MseqGoL p q E sel gr out : Blt (get_Go p) (Go gr) ->
      micro E (Colors sel gr (p; q) out) (Colors sel gr (set_Go (Go gr) p; q) out)
  | MseqResL p q E sel gr out : Blt (get_Res p) (Res gr) ->
      micro E (Colors sel gr (p; q) out) (Colors sel gr (set_Res (Res gr) p; q) out)
  | MseqGoR p q E sel gr out : out_eq (get_output_color p) (Black 0) -> get_Go q = KO ->
      micro E (Colors sel gr (p; q) out) (Colors sel gr (p; set_Go (OK true) q) out)
  | MseqNoGoR p q E sel gr out : ¬ out_le (get_output_color p) (Black 0) -> get_Go q = KO ->
      micro E (Colors sel gr (p; q) out) (Colors sel gr (p; set_Go (OK false) q) out)
  | MseqResR p q E sel gr out : Blt (get_Res q) (Res gr) ->
      micro E (Colors sel gr (p; q) out) (Colors sel gr (p; set_Res (Res gr) q) out)
  | MseqCL p p' q E sel gr out : micro E p p' -> micro E (Colors sel gr (p; q) out) (Colors sel gr (p'; q) out)
  | MseqCR p q q' E sel gr out : micro E q q' -> micro E (Colors sel gr (p; q) out) (Colors sel gr (p; q') out)
  | MseqE p q E sel gr out : out < (SEQrestrict (get_output_color p)) ∪ (get_output_color q) ->
      micro E (Colors sel gr (p; q) out)
              (Colors sel gr (p; q) ((SEQrestrict (get_output_color p)) ∪ (get_output_color q)))
  (** p || q *)
  | MparGoL p q E sel gr out : Blt (get_Go p) (Go gr) ->
      micro E (Colors sel gr (p || q) out) (Colors sel gr (set_Go (Go gr) p || q) out)
  | MparResL p q E sel gr out : Blt (get_Res p) (Res gr) ->
      micro E (Colors sel gr (p || q) out) (Colors sel gr (set_Res (Res gr) p || q) out)
  | MparGoR p q E sel gr out : Blt (get_Go q) (Go gr) ->
      micro E (Colors sel gr (p || q) out) (Colors sel gr (p || set_Go (Go gr) q) out)
  | MparResR p q E sel gr out : Blt (get_Res q) (Res gr) ->
      micro E (Colors sel gr (p || q) out) (Colors sel gr (p || set_Res (Res gr) q) out)
  | MparCL p p' q E sel gr out : micro E p p' -> micro E (Colors sel gr (p || q) out) (Colors sel gr (p' || q) out)
  | MparCR p q q' E sel gr out : micro E q q' -> micro E (Colors sel gr (p || q) out) (Colors sel gr (p || q') out)
  | MparE p q E sel gr out :
      out < synchronize (get_Sel p) (get_Sel q) (get_output_color p) (get_output_color q) ->
      (* No KILL done here, it is performed by to_term *)
      micro E (Colors sel gr (p || q) out) (Colors sel gr (p || q)
        (synchronize (get_Sel p) (get_Sel q) (get_output_color p) (get_output_color q)))
  (** p \ s *)
  | MsignalGo s p E sel gr out : Blt (get_Go p) (Go gr) ->
      micro E (Colors sel gr p\s out) (Colors sel gr (set_Go (Go gr) p)\s out)
  | MsignalRes s p E sel gr out : Blt (get_Res p) (Res gr) ->
      micro E (Colors sel gr p\s out) (Colors sel gr (set_Res (Res gr) p)\s out)
  | MsignalC s p p' E sel gr out :
      micro (S.add s (get_val s (to_event p (s⊥ ++ E))) E) p p' ->
      micro E (Colors sel gr p\s out) (Colors sel gr p'\s out)
  | MsignalE s p E sel gr out : out < get_output_color p ->
      micro E (Colors sel gr p\s out) (Colors sel gr p\s (get_output_color p))
  (** Compatibility *)
  | Mcompat p q E₁ E₂ p' q' : p == q -> S.eq E₁ E₂ -> p' == q' -> micro E₁ p p' -> micro E₂ q q'.

Global Instance micro_compat : Proper (S.eq ==> equiv ==> equiv ==> iff) micro.
Proof. repeat intro. split; apply Mcompat; trivial; now symmetry. Qed.

Global Hint Constructors micro : core.

Lemma micro_base : forall E p p', micro E p p' -> base p == base p'.
Proof.
intros E p p' red. induction red; cbn -[equiv] in *; trivial;
now destruct p; try destruct q; try destruct p'; try destruct q'; setoid_congruence.
Qed.

Lemma micro_Sel : forall E p p', micro E p p' -> get_Sel p = get_Sel p'.
Proof. intros E p p' red. induction red; cbn -[equiv] in *; trivial; setoid_congruence. Qed.


(** **  Inversion lemmas and tactics  **)

Ltac dep_microeq t :=
  let H := fresh in
  assert (H : t == t) by reflexivity; revert H; generalize t at -1.

(* We need to redefine it because the microstep semantics does not have output events. *)
Local Ltac sem_inv ::=
  intros * Hred;
  match type of Hred with 
    | ?f ?E ?p ?p' =>
        revert Hred; dep_microeq p;
        let Hp := fresh "Heqp" in let Hgr := fresh "Hgr" in let Hout := fresh "Hout" in 
        intros ? Hp red; induction red; try (simpl in Hp; tauto);
        try destruct Hp as [Hsel [Hgr [Hp Hout]]]; subst;
        try lazymatch goal with
              | Hp : _ == _, Hp' : _ == _, HE : S.eq _ _, IHred : _ == _ -> _|- _ =>
                  setoid_congruence; apply IHred; setoid_congruence
            end
  end.

Local Ltac simpl_prop :=
  repeat match goal with
    | |- _ ∧ _ => split
    | |- ∃ _, _ => eexists
  end.

Global Hint Extern 1 (out_eq _ _) => reflexivity : core.
Global Hint Extern 1 (Meq _ _) => reflexivity : core.
Global Hint Extern 1 (MCeq _ _) => reflexivity : core.

Lemma micronothing_inv : forall sel gr out E p', micro E (Colors sel gr nothing out) p' ->
     Go gr = OK true ∧ sel = false ∧ out_eq out (White (C.singleton 0))
                     ∧ p' == Colors⁻ gr nothing (Black 0)
  ∨ Go gr = OK false ∧ sel = false ∧ out_eq out (White (C.singleton 0))
                     ∧ p' == Colors⁻ gr nothing (White ∅).
Proof. sem_inv; auto 5. Qed.

Lemma micropause_inv : forall sel gr out E p', micro E (Colors sel gr pause out) p' ->
    (∃ K, out_eq out (White K) ∧ 0 ∈ K ∧ (Res gr = OK false ∨ sel = false)
          ∧ p' == Colors sel gr pause (White (C.remove 0 K)))
  ∨ (∃ K, out_eq out (White K) ∧ 1 ∈ K ∧ Go gr = OK false
          ∧ p' == Colors sel gr pause (White (C.remove 1 K)))
  ∨ (∃ K, out_eq out (White K) ∧ 1 ∈ K ∧ Go gr = OK true
          ∧ p' == Colors sel gr pause (Black 1))
  ∨ (∃ K, out_eq out (White K) ∧ 0 ∈ K ∧ Res gr = OK true
          ∧ sel = true ∧ p' == Colors sel gr pause (Black 0)).
Proof. sem_inv; cong; try inv Heqp; eauto 11. Qed.

Lemma microemit_inv : forall sel gr out E p' s, micro E (Colors sel gr !s out) p' ->
   (Go gr = OK false ∧ sel = false ∧ s ∈ E ∧ out_eq out (White (C.singleton 0))
                     ∧ ∃ s', Signal.eq s s' ∧ p' == Colors⁻ gr !s' (White ∅))
  ∨ (Go gr = OK true ∧ sel = false ∧ s ∈ E ∧ out_eq out (White (C.singleton 0))
                     ∧ ∃ s', Signal.eq s s' ∧ p' == Colors⁻ gr !s' (Black 0)).
Proof. sem_inv; simpl in Heqp; now (left + right); repeat split; cong; eauto 3. Qed.

Lemma microexit_inv : forall sel gr out E p' n, micro E (Colors sel gr (exit n) out) p' ->
     (Go gr = OK true ∧ sel = false ∧ out_eq out (White (C.singleton (S (S n))))
                      ∧ p' == Colors⁻ gr (exit n) (Black (S (S n))))
  ∨ (Go gr = OK false ∧ sel = false ∧ out_eq out (White (C.singleton (S (S n))))
                      ∧ p' == Colors⁻ gr (exit n) (White ∅)).
Proof. sem_inv; inv Heqp; repeat split; auto. Qed.

Lemma microawimm_inv : forall sel gr out E p' s, micro E (Colors sel gr (awimm s) out) p' ->
    (∃ K, out_eq out (White K) ∧ s ∈ E ∧ (not_exec sel gr ∨ s⁻ ∈ E) ∧ 0 ∈ K
          ∧ p' == Colors sel gr (awimm s) (White (C.remove 0 K)))
  ∨ (∃ K, out_eq out (White K) ∧ s ∈ E ∧ (not_exec sel gr ∨ s⁺ ∈ E) ∧ 1 ∈ K
          ∧ p' == Colors sel gr (awimm s) (White (C.remove 1 K)))
  ∨ exec sel gr ∧ s⁺ ∈ E ∧ (∃ K, out_eq out (White K) ∧ 0 ∈ K
    ∧ p' == Colors sel gr (awimm s) (Black 0))
  ∨ exec sel gr ∧ s⁻ ∈ E ∧ (∃ K, out_eq out (White K) ∧ 1 ∈ K
    ∧ p' == Colors sel gr (awimm s) (Black 1)).
Proof. sem_inv; simpl in Heqp; cong; eauto 11. Qed.

Lemma microtrap_inv : forall sel gr out E p' p, micro E (Colors sel gr (Mtrap p) out) p' ->
    (Blt (get_Go p) (Go gr) ∧ p' == Colors sel gr { set_Go (Go gr) p } out)
  ∨ (Blt (get_Res p) (Res gr) ∧ p' == Colors sel gr { set_Res (Res gr) p } out)
  ∨ (∃ p'', micro E p p'' ∧ p' == Colors sel gr { p'' } out)
  ∨ (out < ↓(get_output_color p) ∧ p' == Colors sel gr { p } ↓(get_output_color p)).
Proof. sem_inv; simpl in Heqp; solve [ repeat (left + right); simpl_prop; cong; eauto ]. Qed.

Lemma microshift_inv : forall sel gr out E p' p, micro E (Colors sel gr (Mshift p) out) p' ->
    (Blt (get_Go p) (Go gr) ∧ p' == Colors sel gr ↑(set_Go (Go gr) p) out)
  ∨ (Blt (get_Res p) (Res gr) ∧ p' == Colors sel gr ↑(set_Res (Res gr) p) out)
  ∨ (∃ p'', micro E p p'' ∧ p' == Colors sel gr ↑p'' out)
  ∨ (out < ↑(get_output_color p) ∧ p' == Colors sel gr ↑p ↑(get_output_color p)).
Proof. sem_inv; simpl in Heqp; solve [ repeat (left + right); simpl_prop; cong; eauto ]. Qed.

Lemma microsuspend_inv : forall sel gr out s p E pq', micro E (Colors sel gr (Msuspend s p) out) pq' ->
    (Blt (get_Go p) (Go gr) ∧ pq' == Colors sel gr (s ⊃ set_Go (Go gr) p) out)
  ∨ (let res := Band (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E)) in
      Blt (get_Res p) res ∧ pq' == Colors sel gr (s ⊃ set_Res res p) out)
  ∨ (∃ p', micro E p p' ∧ pq' == Colors sel gr (s ⊃ p') out)
  ∨ (out < SuspNow KO (get_output_color p) ∧ pq' == Colors sel gr (s ⊃ p) (SuspNow KO (get_output_color p)))
  ∨ (let susp := Band (Band (Res gr) (OK (get_Sel p))) (get_val s E) in
      out < SuspNow susp (get_output_color p) ∧ pq' == Colors sel gr (s ⊃ p) (SuspNow susp (get_output_color p))).
Proof.
lazy zeta. Time sem_inv; simpl in Heqp; try unfold res in *; try unfold susp in *;
solve [ repeat (left + right); repeat (split || eexists); unfold Blt in *; cong; eauto; congruence ].
Qed.

Lemma microif_inv : forall sel gr out s p q E pq', micro E (Colors sel gr (Mif s p q) out) pq' ->
    (Blt (get_Go p) (Band (Go gr) (get_val s E))
     ∧ pq' == Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p, q) out)
  ∨ (Blt (get_Go q) (Band (Go gr) (Bneg (get_val s E)))
     ∧ pq' == Colors sel gr (s ? p, set_Go (Band (Go gr) (Bneg (get_val s E))) q) out)
  ∨ (Blt (get_Res p) (Res gr) ∧ pq' == Colors sel gr (s ? set_Res (Res gr) p, q) out)
  ∨ (Blt (get_Res q) (Res gr) ∧ pq' == Colors sel gr (s ? p, set_Res (Res gr) q) out)
  ∨ (∃ p', micro E p p' ∧ pq' == Colors sel gr (s ? p', q) out)
  ∨ (∃ q', micro E q q' ∧ pq' == Colors sel gr (s ? p, q') out)
  ∨ (out < get_output_color p ∪ get_output_color q
     ∧ pq' == Colors sel gr (s ? p, q) (get_output_color p ∪ get_output_color q)).
Proof.
Time sem_inv; inv Heqp;
solve [ repeat (left + right); repeat (split || eexists); unfold Blt in *; cong; eauto; congruence ].
Qed.

Lemma microseq_inv : forall sel gr out p q E pq', micro E (Colors sel gr (Mseq p q) out) pq' ->
    (Blt (get_Go p) (Go gr) ∧ pq' == Colors sel gr (set_Go (Go gr) p; q) out)
  ∨ (Blt (get_Res p) (Res gr) ∧ pq' == Colors sel gr (set_Res (Res gr) p; q) out)
  ∨ (get_Go q = KO ∧ out_eq (get_output_color p) (Black 0) ∧ pq' == Colors sel gr (p; set_Go (OK true) q) out)
  ∨ (get_Go q = KO ∧ ¬ out_le (get_output_color p) (Black 0) ∧ pq' == Colors sel gr (p; set_Go (OK false) q) out)
  ∨ (Blt (get_Res q) (Res gr) ∧ pq' == Colors sel gr (p; set_Res (Res gr) q) out)
  ∨ (∃ p', micro E p p' ∧ pq' == Colors sel gr (p'; q) out)
  ∨ (∃ q', micro E q q' ∧ pq' == Colors sel gr (p; q') out)
  ∨ (out < (SEQrestrict (get_output_color p)) ∪ (get_output_color q)
     ∧ pq' == Colors sel gr (p; q) ((SEQrestrict (get_output_color p)) ∪ (get_output_color q))).
Proof. sem_inv; inv Heqp; solve [ repeat (left + right); simpl_prop; cong; eauto; congruence ]. Qed.

Lemma micropar_inv : forall sel gr out p q E pq', micro E (Colors sel gr (Mpar p q) out) pq' ->
    (Blt (get_Go p) (Go gr) ∧ pq' == Colors sel gr (set_Go (Go gr) p || q) out)
  ∨ (Blt (get_Res p) (Res gr) ∧ pq' == Colors sel gr (set_Res (Res gr) p || q) out)
  ∨ (Blt (get_Go q) (Go gr) ∧ pq' == Colors sel gr (p || set_Go (Go gr) q) out)
  ∨ (Blt (get_Res q) (Res gr) ∧ pq' == Colors sel gr (p || set_Res (Res gr) q) out)
  ∨ (∃ p', micro E p p' ∧ pq' == Colors sel gr (p' || q) out)
  ∨ (∃ q', micro E q q' ∧ pq' == Colors sel gr (p || q') out)
  ∨ (out < synchronize (get_Sel p) (get_Sel q) (get_output_color p) (get_output_color q)
     ∧ pq' == Colors sel gr (p || q) (synchronize (get_Sel p) (get_Sel q) (get_output_color p) (get_output_color q))).
Proof. sem_inv; inv Heqp; solve [ repeat (left + right); simpl_prop; cong; eauto ]. Qed.

Lemma microsignal_inv : forall sel gr out s p E pq', micro E (Colors sel gr (Msignal s p) out) pq' ->
    (Blt (get_Go p) (Go gr) ∧ pq' == Colors sel gr (set_Go (Go gr) p)\s out)
  ∨ (Blt (get_Res p) (Res gr) ∧ pq' == Colors sel gr (set_Res (Res gr) p)\s out)
  ∨ (∃ p', micro (S.add s (get_val s (to_event p (s⊥ ++ E))) E) p p' ∧ pq' == Colors sel gr p'\s out)
  ∨ (out < get_output_color p ∧ pq' == Colors sel gr p\s (get_output_color p)).
Proof. sem_inv; inv Heqp; solve [ repeat (left + right); simpl_prop; cong; eauto ]. Qed.

(** Post-processing tactic *)
Ltac normalize_names gr out p q E pq' :=
  let HE := fresh "HE" in let p' := fresh "p'" in let q' := fresh "q'" in
  let out_p := fresh "out_p" in let out_q := fresh "out_q" in let k := fresh "k" in let K := fresh "K" in
  let gr_p := fresh "gr_p" in let gr_q := fresh "gr_q" in let Kp := fresh "Kp" in let Kq := fresh "Kq" in
  repeat match goal with
    | H : ?x = ?x |- _ => clear H
    | H : gr = _ |- _ => subst gr
    | H : out_eq out (White ?x) |- _ => rename x into K; try setoid_rewrite H; try rewrite H in *; try clear H out
    | H : out_eq ?x ?y |- _ => is_var y; try setoid_rewrite <- H; try rewrite <- H in *; try clear H y
    | H : out_eq ?x ?y |- _ => is_var x; try setoid_rewrite H; try rewrite H in *; try clear H x
    | H : Meq _ _ |- _ => simpl in H; progress decompose [and] H; clear H
    | H : Meq p (Colors ?x ?y (White ?z)) |- _  =>
            rename x into gr_p; rename z into Kp; try setoid_rewrite H; try rewrite H in *; try clear H p;
            rename y into p || rename y into p'
    | H : Meq q (Colors ?x ?y (White ?z)) |- _  =>
            rename x into gr_q; rename z into Kq; try setoid_rewrite H; try rewrite H in *; try clear H q;
            rename y into q || rename y into q'
    | H : Meq p (Colors ?x ?y ?z) |- _  =>
            rename x into gr_p; rename z into out_p; try setoid_rewrite H; try rewrite H in *; try clear H p;
            rename y into q || rename y into q'
    | H : Meq q (Colors ?x ?y ?z) |- _  =>
            rename x into gr_q; rename z into out_q; try setoid_rewrite H; try rewrite H in *; try clear H q;
            rename y into q || rename y into q'
    | H : Meq ?x ?y |- _ => is_var y; try setoid_rewrite <- H; try rewrite <- H in *; try clear H y
    | H : Meq ?x ?y |- _ => is_var x; try setoid_rewrite H; try rewrite H in *; try clear H x
  end;
  try match goal with (* performed at most once *)
    | H : ?s⁺ ∈ E |- _ => progress (let Hs := fresh "H" s in rename H into Hs)
    | H : ?s⁻ ∈ E |- _ => progress (let Hs := fresh "H" s in rename H into Hs)
  end.

(** A substitute for [decompose] that handles [let]. *)

Ltac decompose_case H := 
  match type of H with
    | _ /\ _ => let H' := fresh H in destruct H as [H H']; decompose_case H; decompose_case H'
    | exists t, _ => destruct H as [? H]; decompose_case H
    | let _ := _ in _ => destruct H as [? H]; decompose_case H
    | _ => idtac
  end.

Ltac micro_decompose H :=
  match type of H with
    | _ \/ _ => destruct H as [H | H]; [decompose_case H | micro_decompose H]
    | _ => decompose_case H
  end.

(** Inversion tactic *)
Ltac micro_inv H :=
  simpl in H; lazymatch type of H with
    | micro ?E (Colors ?sel ?gr Mnothing ?out) ?p' => apply micronothing_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out nothing nothing E p'
    | micro ?E (Colors ?sel ?gr Mpause ?out) ?p' => apply micropause_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out pause pause E p'
    | micro ?E (Colors ?sel ?gr (Memit ?s) ?out) ?p' => apply microemit_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out (emit s) (emit s) E p'
    | micro ?E (Colors ?sel ?gr (Mexit ?n) ?out) ?p' => apply microexit_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out (exit n) (exit n) E p'
    | micro ?E (Colors ?sel ?gr (Mawimm ?s) ?out) ?p' => apply microawimm_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out (awimm s) (awimm s) E p'
    | micro ?E (Colors ?sel ?gr (Mtrap ?p) ?out) ?pq' => apply microtrap_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out p p E pq'
    | micro ?E (Colors ?sel ?gr (Mshift ?p) ?out) ?pq' => apply microshift_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out p p E pq'
    | micro ?E (Colors ?sel?gr (Msuspend ?s ?p) ?out) ?pq' => apply microsuspend_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out p p E pq'
    | micro ?E (Colors ?sel ?gr (Mif ?s ?p ?q) ?out) ?pq' => apply microif_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out p q E pq'
    | micro ?E (Colors ?sel ?gr (Mseq ?p ?q) ?out) ?pq' => apply microseq_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out p q E pq'
    | micro ?E (Colors ?sel ?gr (Mpar ?p ?q) ?out) ?pq' => apply micropar_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out p q E pq'
    | micro ?E (Colors ?sel ?gr (Msignal ?s ?p) ?out) ?pq' => apply microsignal_inv in H; foldmicro in H;
        micro_decompose H; normalize_names gr out p p E pq'
  end.


(** **  Properties of reduction steps  **)

Local Ltac mytac_micro_lt :=
repeat multimatch goal with
  | |- _ /\ _ => split
  | |- ~ C.eq (C.singleton _) C.empty => apply Csingleton_not_empty
  | |- ~ C.eq (C.add ?k (C.singleton _)) C.empty => let Heq := fresh in intro Heq; specialize (Heq k); Cfsetdec
  | |- C.In ?k _ => Cfsetdec
  | |- Mlt ?x (set_Go (OK _) ?x) => apply set_Go_Mlt
  | H : Blt _ ?v |- Mlt ?x (set_Go ?v ?x) => destruct v, H; try congruence
  | |- Mlt ?x (set_Res (OK _) ?x) => apply set_Res_Mlt
  | H : Blt _ ?v |- Mlt ?x (set_Res ?v ?x) => destruct v, H; try congruence
(*   | |- Mlt ?x (set_input_color _ ?x) => apply set_input_color_Mlt *)
  | |- _ \/ _ /\ _ /\ ?out < ?out => left
  | |- input_lt ?x ?x /\ _ /\ _ \/ _ => right
  | |- _ /\ False /\ _ \/ _ => right
  | |- Mlt ?p ?p /\ _ \/ _ => right
  | |- Mle _ _ => reflexivity || eauto; apply Mlt_Mle
  | |- _ \/ _ => left + right; now mytac_micro_lt
  | H : input_lt _ ?gr |- input_lt _ ?gr => destruct H as [? [? [? ?]]]; repeat split
  | _ => reflexivity || assumption || (now apply CIn_Cremove_neq) || Cfsetdec
         || (assert (0 <> 1) by discriminate;
             let H := fresh in intro H; specialize (H 0) + specialize (H 1); Cfsetdec)
end.

(** The information in microstates increases along microstep reduction. *)
Lemma micro_lt : forall E p p', micro E p p' -> Mlt p p'.
Proof. intros E p p' red. induction red; simpl in *; try now mytac_micro_lt. now cong. Qed.

Corollary reduction_not_total : forall E p p', micro E p p' -> ¬ Mtotal p.
Proof. intros * Hred. eapply Mlt_not_total, micro_lt; eassumption. Qed.

(** Input colors cannot change at toplevel. *)
Lemma micro_toplevel_input : forall E p p', micro E p p' -> get_input_color p = get_input_color p'.
Proof. intros E p p' red. induction red; cbn -[equiv] in *; try (reflexivity || assumption). setoid_congruence. Qed.

(** The information in the generated output event increases along microstep reductions. *)
Lemma to_event_micro_compat : forall p p' E, micro E p p' -> to_event p E <<= to_event p' E.
Proof.
intros p p' E red. induction red; simpl; auto;
try (now rewrite ?set_input_color_to_event, ?set_Go_to_event, ?set_Res_to_event, ?set_Susp_to_event)
  || reflexivity || (now f_equiv).
+ apply Supdate_KO_le.
+ apply Supdate_constant_le_compat; reflexivity || now left.
+ assert (Heq : S.dom_eq (S.add s (get_val s (to_event p (s⊥ ++ E))) E) (s⊥ ++ E)) by f_equiv.
  rewrite Heq in IHred. now apply update_Dom_le_compat.
+ now setoid_congruence.
Qed.

Lemma micro_Dom_le_compat : forall p p' E E', E <<= E' -> micro E p p' -> micro E' p p'.
Proof.
intros p p' E E' HE red. revert E' HE.
induction red; intros E' HE; try (econstructor; eassumption); eauto; nb_goals 10.
(* !s *)
* constructor; trivial. rewrite <- le_In; eassumption.
* constructor; trivial. rewrite <- le_In; eassumption.
(* awimm s *)
* constructor; solve [trivial | intuition; eauto using le_InOK | rewrite <- le_In; eauto].
* constructor; solve [trivial | intuition; eauto using le_InOK | rewrite <- le_In; eauto].
(* s ⊃ p *)
* unfold res in *. clear res. remember (Band (Res gr) (OK (get_Sel p))) as res.
  assert (Heq : Band res (Bneg (get_val s E)) = Band res (Bneg (get_val s E'))).
  { symmetry in Heqres. unfold get_val in *. destruct res as [[|] |].
    + repeat rewrite Band_true_l in *.
      destruct (S.find s E) as [[|] |] eqn:Hs; try (simpl in H; inv H; congruence); [].
      apply (le_InOK HE) in Hs. now rewrite Hs. 
    + reflexivity.
    + assert (Hs : S.find s E = Some (OK true)).
      { destruct (S.find s E) as [[[|] |] |]; simpl in *; now try (simpl in H; inv H; congruence). }
      rewrite Hs. apply (le_InOK HE) in Hs. now rewrite Hs. }
  rewrite Heq, Heqres in *. now constructor.
* destruct susp as [b |] eqn:Hsusp.
  + assert (Heq : susp = Band (Band (Res gr) (OK (get_Sel p))) (get_val s E')).
    { unfold susp. destruct (Res gr) as [[|] |], (get_Sel p); simpl; trivial; nb_goals 2.
      - unfold susp in *. simpl in Hsusp. rewrite Hsusp. symmetry.
        apply Ble_OK. rewrite <- Hsusp. f_equiv. apply HE.
      - unfold susp in *. simpl in Hsusp.
        destruct (get_val s E) as [[|] |] eqn:Hs; try discriminate; [].
        assert (Hs' : get_val s E' = OK false). { apply Ble_OK. rewrite <- Hs. f_equiv. apply HE. }
        now rewrite Hs'. }
    rewrite <- Hsusp, Heq in *. now constructor.
  + now constructor.
(* s ? p, q *)
* assert (Heq : Band (Go gr) (get_val s E) = Band (Go gr) (get_val s E')).
  { unfold get_val in *. destruct (Go gr) as [[|] |], (S.find s E) as [[[|] |] |] eqn:Hs;
    trivial; (simpl in H; inv H; congruence) || now apply (le_InOK HE) in Hs; rewrite Hs. }
  rewrite Heq in *. now constructor.
* assert (Heq : Band (Go gr) (Bneg (get_val s E)) = Band (Go gr) (Bneg (get_val s E'))).
  { unfold get_val in *. destruct (Go gr) as [[|] |], (S.find s E) as [[[|] |] |] eqn:Hs;
    trivial; (simpl in H; inv H; congruence) || now apply (le_InOK HE) in Hs; rewrite Hs. }
  rewrite Heq in *. now constructor.
(* p\s *)
* constructor. apply IHred. f_equiv; trivial; []. now rewrite (proj1 HE).
(* rewritings *)
* setoid_congruence. apply IHred. now setoid_congruence.
Qed.


(** Terminal microstates are microstates from which we cannot execute further. *)
Definition Mterminal E p := forall p', ¬ micro E p p'.

Global Instance Mterminal_compat : Proper (S.eq ==> equiv ==> iff) Mterminal.
Proof. intros ? ? HeqE ? ? Heqp. unfold Mterminal. setoid_rewrite HeqE. now setoid_rewrite Heqp. Qed.

Lemma Mtotal_Mterminal : forall p, Mtotal p -> forall E, Mterminal E p.
Proof. intros p Hp E p' Hred. revert Hp. eapply reduction_not_total; eauto. Qed.

(** Well-founded induction on [flip micro]  **)
Theorem micro_wf : forall E, well_founded (Basics.flip (micro E)).
Proof.
intro E. generalize Mlt_wf.
apply Inclusion.wf_incl.
intros p q. simpl. apply micro_lt.
Qed.

(** **  Interpreter for the microstep semantics  **)

Fixpoint micro_interp p (E : S.t (status bool)) : option microstate :=
  match p with
    | Colors sel gr Mnothing (Black _) => None
    | Colors sel gr Mnothing (White K) =>
        if sel then None else
        match Go gr with
          | OK true => if C.equal K (C.singleton 0) (* MnothingGo *)
                       then Some (Colors false gr nothing (Black 0))
                       else None
          | OK false => if C.equal K (C.singleton 0) (* MnothingNoGo *)
                        then Some (Colors false gr nothing (White ∅))
                        else None
          | KO => None
        end
    | Colors sel gr Mpause (White K) =>
        if Beqb (Go gr) (OK true) && C.mem 1 K (* MpauseGo *)
        then Some (Colors sel gr pause (Black 1)) else
        if Bool.eqb sel true && Beqb (Res gr) (OK true) && C.mem 0 K (* MpauseRes *)
        then Some (Colors⁺ gr pause (Black 0)) else
        if C.mem 0 K && (Beqb (Res gr) (OK false) || Bool.eqb sel false) (* MpauseNoGo0W *)
        then Some (Colors sel gr pause (White (C.remove 0 K))) else
        if C.mem 1 K && Beqb (Go gr) (OK false) (* MpauseNoGo1W *)
        then Some (Colors sel gr pause (White (C.remove 1 K)))
        else None
    | Colors sel gr Mpause (Black k) => None
    | Colors sel gr (Memit s) (Black _) => None
    | Colors sel gr (Memit s) (White K) =>
        if sel then None else
        if S.mem s E && Beqb (Go gr) (OK false) && C.equal K (C.singleton 0) (* MemitNoGo *)
        then Some (Colors⁻ gr !s (White ∅)) else
        if S.mem s E && Beqb (Go gr) (OK true) && C.equal K (C.singleton 0) (* MemitGo *)
        then Some (Colors⁻ gr !s (Black 0))
        else None
    | Colors sel gr (Mexit n) (Black _) => None
    | Colors sel gr (Mexit n) (White K) =>
        if sel then None else
        match Go gr with
          | OK true => if C.equal K (C.singleton (S (S n))) (* MexitGo *)
                       then Some (Colors false gr (exit n) (Black (S (S n))))
                       else None
          | OK false => if C.equal K (C.singleton (S (S n))) (* MexitNoGo *)
                        then Some (Colors false gr (exit n) (White ∅))
                        else None
          | KO => None
        end
    | Colors sel gr (Mawimm s) (White K) =>
        if execb sel gr && Beqb (get_val s E) (OK true) && C.mem 0 K (* MawimmP *)
        then Some (Colors sel gr (awimm s) (Black 0)) else
        if execb sel gr && Beqb (get_val s E) (OK false) && C.mem 1 K (* MawimmM *)
        then Some (Colors sel gr (awimm s) (Black 1)) else
        if S.mem s E && (not_execb sel gr || Beqb (get_val s E) (OK false)) && C.mem 0 K (* MawimmNoGo0W *)
        then Some (Colors sel gr (awimm s) (White (C.remove 0 K))) else
        if S.mem s E && (not_execb sel gr || Beqb (get_val s E) (OK true))  && C.mem 1 K (* MawimmNoGo1W *)
        then Some (Colors sel gr (awimm s) (White (C.remove 1 K)))
        else None
    | Colors sel gr (Mawimm s) (Black _) => None
    | Colors sel gr (Mtrap p) out =>
        if Bltb (get_Go p) (Go gr) (* MtrapGo *)
        then Some (Colors sel gr { set_Go (Go gr) p } out) else
        if Bltb (get_Res p) (Res gr) (* MtrapRes *)
        then Some (Colors sel gr { set_Res (Res gr) p } out) else
        match micro_interp p E with (* MtrapC *)
          | Some p' => Some (Colors sel gr { p' } out)
          | None => if out_ltb out ↓(get_output_color p) (* MtrapE *)
                    then Some (Colors sel gr { p } ↓(get_output_color p))
                    else None
        end
    | Colors sel gr (Mshift p) out =>
        if Bltb (get_Go p) (Go gr) (* MshiftGo *)
        then Some (Colors sel gr ↑(set_Go (Go gr) p) out) else
        if Bltb (get_Res p) (Res gr) (* MshiftRes *)
        then Some (Colors sel gr ↑(set_Res (Res gr) p) out) else
        match micro_interp p E with (* MshiftC *)
          | Some p' => Some (Colors sel gr ↑p' out)
          | None => if out_ltb out ↑(get_output_color p) (* MshiftE *)
                    then Some (Colors sel gr ↑p ↑(get_output_color p))
                    else None
        end
    | Colors sel gr (Msuspend s p) out =>
        if Bltb (get_Go p) (Go gr) (* MsuspendGo *)
        then Some (Colors sel gr (s ⊃ set_Go (Go gr) p) out) else
        let res := Band (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E)) in
        if Bltb (get_Res p) res then Some (Colors sel gr (s ⊃ set_Res res p) out) else (* MsuspendRes *)
        let susp := Band (Band (Res gr) (OK (get_Sel p))) (get_val s E) in
        match micro_interp p E with (* MsuspendC *)
          | Some p' => Some (Colors sel gr (s ⊃ p') out)
          | None => let susp := Band (Band (Res gr) (OK (get_Sel p))) (get_val s E) in
                    if out_ltb out (SuspNow susp (get_output_color p)) (* MsuspendE *)
                    then Some (Colors sel gr (s ⊃ p) (SuspNow susp (get_output_color p)))
                    (* there is no rule for MsuspendEKO as MsuspendE supersedes it *)
                    else None
        end
    | Colors sel gr (Mif s p q) out =>
        if Bltb (get_Go p) (Band (Go gr) (get_val s E)) (* MifGoL *)
        then Some (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p, q) out) else
        if Bltb (get_Go q) (Band (Go gr) (Bneg (get_val s E))) (* MifGoR *)
        then Some (Colors sel gr (s ? p, set_Go (Band (Go gr) (Bneg (get_val s E))) q) out) else
        if Bltb (get_Res p) (Res gr) (* MifResL *)
        then Some (Colors sel gr (s ? set_Res (Res gr) p, q) out) else
        if Bltb (get_Res q) (Res gr) (* MifResR *)
        then Some (Colors sel gr (s ? p, set_Res (Res gr) q) out) else
        match micro_interp p E, micro_interp q E with
          | Some p', _ => Some (Colors sel gr (s ? p', q) out) (* MifCL *)
          | None, Some q' => Some (Colors sel gr (s ? p, q') out) (* MifCR *)
          | None, None => if out_ltb out (get_output_color p ∪ get_output_color q) (* MifE *)
                          then Some (Colors sel gr (s ? p, q) (get_output_color p ∪ get_output_color q))
                          else None
        end
    | Colors sel gr (Mseq p q) out =>
        if Bltb (get_Go p) (Go gr) (* MseqGoL *)
        then Some (Colors sel gr (set_Go (Go gr) p; q) out) else
        if Bltb (get_Res p) (Res gr) (* MseqResL *)
        then Some (Colors sel gr (set_Res (Res gr) p; q) out) else
        match micro_interp p E with (* MseqCL *)
          | Some p' => Some (Colors sel gr (p'; q) out)
          | None => if out_eqb (get_output_color p) (Black 0) && Beqb (get_Go q) KO (* MseqGoR *)
                    then Some (Colors sel gr (p; set_Go (OK true) q) out) else
                    if negb (out_leb (get_output_color p) (Black 0)) && Beqb (get_Go q) KO (* MseqNoGoR *)
                    then Some (Colors sel gr (p; set_Go (OK false) q) out) else
                    if Bltb (get_Res q) (Res gr) (* MseqResR *)
                    then Some (Colors sel gr (p; set_Res (Res gr) q) out) else
                    match micro_interp q E with (* MseqCR *)
                      | Some q' => Some (Colors sel gr (p; q') out)
                      | None => if out_ltb out ((SEQrestrict (get_output_color p)) ∪ (get_output_color q)) (* MseqE *)
                                then Some (Colors sel gr (p; q) ((SEQrestrict (get_output_color p))
                                                                 ∪ (get_output_color q)))
                                else None
                    end
        end
    | Colors sel gr (Mpar p q) out =>
        if Bltb (get_Go p) (Go gr) (* MseqGoL *)
        then Some (Colors sel gr (set_Go (Go gr) p || q) out) else
        if Bltb (get_Res p) (Res gr) (* MseqResL *)
        then Some (Colors sel gr (set_Res (Res gr) p || q) out) else
        if Bltb (get_Go q) (Go gr) (* MseqGoR *)
        then Some (Colors sel gr (p || set_Go (Go gr) q) out) else
        if Bltb (get_Res q) (Res gr) (* MseqResR *)
        then Some (Colors sel gr (p || set_Res (Res gr) q) out) else
        match micro_interp p E, micro_interp q E with
          | Some p', _ => Some (Colors sel gr (p' || q) out) (* MparCL *)
          | None, Some q' => Some (Colors sel gr (p || q') out) (* MparCR *)
          | None, None => let out' := synchronize (get_Sel p) (get_Sel q)
                                                  (get_output_color p) (get_output_color q) in
                          if out_ltb out out' (* MparE *)
                          then Some (Colors sel gr (p || q) out')
                          else None
        end
    | Colors sel gr (Msignal s p) out =>
        if Bltb (get_Go p) (Go gr) (* MsignalGo *)
        then Some (Colors sel gr (set_Go (Go gr) p)\s out) else
        if Bltb (get_Res p) (Res gr) (* MsignalRes *)
        then Some (Colors sel gr (set_Res (Res gr) p)\s out) else
        match micro_interp p (S.add s (get_val s (to_event p s⊥ ++ E)) E) with (* MsignalC *)
          | Some p' => Some (Colors sel gr (p'\s) out)
          | None => if out_ltb out (get_output_color p) (* MsignalE *)
                    then Some (Colors sel gr p\s (get_output_color p))
                    else None
        end
  end.


(* x: pattern to replace, H: equality to use *)
Local Ltac rew1 x H :=
  match goal with
    | |- (if ?test then _ else _) == _ =>
        match test with | context[x] => rewrite H at 1 end
  end.

Local Ltac rew :=
  repeat match goal with
    | H : ?x == ?y |- _ => rew1 x H
    | H : Meq ?x ?y |- _ => rew1 x H
    | H : Signal.eq ?x ?y |- _ => rew1 x H
    | H : C.eq ?x ?y |- _ => rew1 x H
    | H : out_eq ?x ?y |- _ => rew1 x H
    | H : ?x = ?y |- _ => rew1 x H
    | H : S.eq ?x ?y |- _ => rew1 x H
  end; destruct_match; [ now simpl; cong |].

Global Instance micro_interp_compat : Proper (equiv ==> equiv ==> equiv) micro_interp.
Proof.
intro p. induction p; intros [? ? [] out'] Hpq E E' HE; try (simpl in Hpq; tauto); nb_goals 12.
+ (* nothing *)
  simpl in Hpq. cbn -[equiv]. cong. destruct out, out'; try (simpl in *; tauto); [].
  simpl in * |-. repeat (destruct_match; try reflexivity; cong).
+ (* pause *)
  simpl in Hpq. cbn -[equiv]. cong. revert_one out_eq. intro Hout.
  destruct out, out'; simpl in Hout; try reflexivity || elim_False; [].
  now repeat (rewrite Hout; destruct_match; cbn -[equiv]; try (now simpl; rewrite Hout)).
+ (* emit s *)
  simpl in Hpq. cbn -[equiv]. cong. destruct out, out'; try (simpl in *; tauto); [].
  simpl in * |-. Time repeat (destruct_match; try reflexivity; cong); simpl; now cong.
+ (* exit n *)
  simpl in Hpq. cbn -[equiv]. cong. destruct out, out'; try (simpl in *; tauto); [].
  simpl in * |-. repeat (destruct_match; try reflexivity; cong).
+ (* awimm s *)
  simpl in Hpq. destruct Hpq as [? [? [Hs Hout]]]. subst. cbn -[equiv].
  assert (1 ≠ 0) by discriminate.
  destruct out, out'; simpl in Hout; try reflexivity || elim_False; [].
  Time repeat (rewrite ?Hout, ?HE; repeat rewrite Hs at 1;
               destruct_match; [now simpl; rewrite ?Hs, ?Hout |]).
  reflexivity.
+ (* { p } *)
  simpl in Hpq. decompose [and] Hpq. clear Hpq. subst.
  revert_one Meq. intro Hp. specialize (IHp _ Hp _ _ HE).
  assert (Hout := get_output_color_compat _ _ Hp). apply down_out_compat in Hout.
  cbn -[equiv down C.subset]. repeat rew.
  repeat destruct_match; cbn -[down C.subset] in *; try tauto; nb_goals 2;
  do 2 revert_one out_eq; intros Heq1 Heq2; rewrite Heq1, Heq2 in *; intuition; congruence.
+ (* ↑p *)
  simpl in Hpq. decompose [and] Hpq. clear Hpq. subst.
  revert_one Meq. intro Hp. specialize (IHp _ Hp _ _ HE).
  assert (Hout := get_output_color_compat _ _ Hp). apply up_out_compat in Hout.
  cbn -[equiv up C.subset]. repeat rew.
  repeat destruct_match; cbn -[up C.subset] in *; try tauto; nb_goals 2;
  do 2 revert_one out_eq; intros Heq1 Heq2; rewrite Heq1, Heq2 in *; intuition; congruence.
+ (* s ⊃ p *)
  simpl in Hpq. decompose [and] Hpq. clear Hpq. subst.
  revert_one Meq. intro Hp. specialize (IHp _ Hp _ _ HE).
  cbn -[equiv out_ltb]. repeat rew.
  repeat destruct_match; cbn -[out_ltb] in *; try tauto; nb_goals 3.
  - repeat split; trivial; now do 2 f_equiv; cong.
  - rewrite ?out_ltb_true, ?out_ltb_false in *.
    revert_one not. intro Hlt. apply Hlt. revert_one out_eq. intro Hout. rewrite <- Hout.
    eapply out_lt_le_trans; eauto; now cong.
  - rewrite ?out_ltb_true, ?out_ltb_false in *.
    revert_one not. intro Hlt. apply Hlt. revert_one out_eq. intro Hout. rewrite Hout.
    eapply out_lt_le_trans; eauto; now cong.
+ (* s ? p, q *)
  simpl in Hpq. decompose [and] Hpq. clear Hpq. subst.
  match goal with H : Meq ?x p, H' : Meq ?y q |- _ =>
    rename H into Hp, H' into Hq, x into p1, y into p2 end.
  specialize (IHp1 _ Hp _ _ HE). specialize (IHp2 _ Hq _ _ HE).
  cbn -[equiv out_ltb]. repeat rew.
  repeat destruct_match; cbn -[out_ltb] in *; try tauto; nb_goals 3.
  - repeat split; trivial; now do 2 f_equiv; cong.
  - rewrite ?out_ltb_true, ?out_ltb_false in *.
    revert_one not. intro Hlt. apply Hlt. revert_one out_eq. intro Hout. rewrite <- Hout.
    eapply out_lt_le_trans; eauto; now cong.
  - rewrite ?out_ltb_true, ?out_ltb_false in *.
    revert_one not. intro Hlt. apply Hlt. revert_one out_eq. intro Hout. rewrite Hout.
    eapply out_lt_le_trans; eauto; now cong.
+ (* p; q *)
  simpl in Hpq. decompose [and] Hpq. clear Hpq. subst.
  match goal with H : Meq ?x p, H' : Meq ?y q |- _ =>
    rename H into Hp, H' into Hq, x into p1, y into p2 end.
  specialize (IHp1 _ Hp _ _ HE). specialize (IHp2 _ Hq _ _ HE).
  cbn -[equiv out_ltb]. repeat rew.
  destruct (micro_interp p1 E) eqn:Hp1, (micro_interp p E') eqn:Hp'; try (now cbn -[out_ltb] in *); [].
  repeat rew.
  destruct (micro_interp p2 E) eqn:Hp2, (micro_interp q E') eqn:Hq'; try (now cbn -[out_ltb] in *); [].
  now destruct out, out'; repeat rew.
+ (* p || q *)
  simpl in Hpq. decompose [and] Hpq. clear Hpq. subst.
  match goal with H : Meq ?x p, H' : Meq ?y q |- _ => rename H into Hp, H' into Hq, x into p1, y into p2 end.
  specialize (IHp1 _ Hp _ _ HE). specialize (IHp2 _ Hq _ _ HE).
   cbn -[equiv out_ltb]. repeat rew.
  destruct (micro_interp p1 E) eqn:Hp1, (micro_interp p E') eqn:Hp',
           (micro_interp p2 E) eqn:Hp2, (micro_interp q E') eqn:Hq'; try (now simpl in *); [].
  now destruct out, out'; repeat rew.
+ (* p\s *)
  simpl in Hpq. decompose [and] Hpq. clear Hpq. subst.
  match goal with H : Meq p ?x, H' : Signal.eq s ?y |- _ =>
    rename H into Hp, H' into Hs, x into q, y into s' end.
  assert (Heq : S.add s (get_val s (to_event p s⊥ ++ E)) E
             == S.add s' (get_val s' (to_event q s'⊥ ++ E')) E') by now cong.
  specialize (IHp _ Hp _ _ Heq).
  match type of Heq with ?x => change (id x) in Heq end.
  cbn -[equiv out_ltb]. do 2 rew.
  destruct (micro_interp p (S.add s (get_val s (to_event p s⊥ ++ E)) E)),
           (micro_interp q (S.add s' (get_val s' (to_event q s'⊥ ++ E')) E')); try (now simpl in *); [].
  now destruct out, out'; repeat rew.
Qed.

(* This cannot be an equivalence as the interpreter makes a choice among all the possible transitions. *)
Theorem micro_interp_correct : forall p E p',
  micro_interp p E == Some p' -> micro E p p'.
Proof.
intro p. induction p; intros E p'.
+ (* nothing *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; change C.Equal with C.eq in *; cong; now constructor.
+ (* pause *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; cong; now constructor.
+ (* emit s *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; change C.Equal with C.eq in *; cong; now constructor.
+ (* exit n *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; change C.Equal with C.eq in *; cong; now constructor.
+ (* awimm s *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; cong; now constructor.
+ (* { p } *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; cong; constructor; trivial; [].
  apply IHp. now cong.
+ (* ↑p *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; cong; constructor; trivial; [].
  apply IHp. now cong.
+ (* s ⊃ p *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; cong; constructor; trivial; [].
  apply IHp. now cong.
+ (* s ? p, q *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; cong; try constructor; trivial; [|];
  apply IHp1 || apply IHp2; now cong.
+ (* p; q *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False; reflect_bool; cong;
  now constructor; trivial; apply IHp1 || apply IHp2; cong.
+ (* p || q *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; cong; try constructor; trivial; [|];
  apply IHp1 || apply IHp2; now cong.
+ (* p\s *)
  simpl. unfold option_rel.
  repeat destruct_match; intro Hred; try elim_False;
  reflect_bool; cong; try constructor; trivial; [].
  apply IHp. now cong.
Qed.

(** Conversely, the interpreter misses no reduction step.
    Nevertheless, it may go faster than some semantics rules (e.g. MsuspendEKO). *)
Theorem micro_interp_complete : forall p E p',
  micro E p p' -> micro_interp p E <> None.
Proof.
intros p E p' red.
Time induction red;
     try solve [ cbn -[out_ltb]; repeat destruct_match; try discriminate;
                 reflect_bool; easy || discriminate || tauto ];
     reflect_bool; nb_goals 8.
(* emit s *)
+ rewrite <- (S.mem_spec s E) in *. simpl. cong. simpl. discriminate.
+ rewrite <- (S.mem_spec s E) in *. do 3 (simpl; cong). discriminate.
(* exit n *)
+ cbn -[out_ltb]; repeat destruct_match; try discriminate; [].
  reflect_bool. exfalso. revert_one not. intro Hnot. now apply Hnot.
+ cbn -[out_ltb]; repeat destruct_match; try discriminate; [].
  reflect_bool. exfalso. revert_one not. intro Hnot. now apply Hnot.
(* awimm s *)
+ revert_one or. intros [].
  - assert (~exec sel gr) by eauto using exec_contradiction.
    rewrite <- ?C.mem_spec, <- ?(S.mem_spec s E), <- ?not_execb_true , <- ?execb_false in *.
    repeat (simpl; cong). discriminate.
  - rewrite <- get_val_OK, <- (S.mem_spec s E), <- C.mem_spec in *.
    repeat (simpl; cong). rewrite andb_false_r, andb_true_r, orb_false_r, orb_true_r. simpl.
    destruct_match; discriminate.
+ revert_one or. intros [].
  - assert (~exec sel gr) by eauto using exec_contradiction.
    rewrite <- ?C.mem_spec, <- ?(S.mem_spec s E), <- ?not_execb_true , <- ?execb_false in *.
    repeat (simpl; cong). destruct_match; discriminate.
  - rewrite <- get_val_OK, <- (S.mem_spec s E), <- C.mem_spec in *.
    repeat (simpl; cong). rewrite andb_false_r, andb_true_r, orb_false_r, orb_true_r. simpl.
    repeat destruct_match; discriminate.
(* s ⊃ p *)
+ cbn -[out_ltb]. repeat destruct_match; trivial; try discriminate; [].
  reflect_bool. exfalso.
  pose (susp := Band (Band (Res gr) (OK (get_Sel p))) (get_val s E)).
  match goal with H : ~ out_lt _ _ |- _ => apply H end.
  eapply out_lt_le_trans; eauto; []. apply SuspNow_le_compat; reflexivity || now left.
(* compatibility *)
+ lazymatch goal with H : p == _, H' : S.eq _ _ |- _ => assert (Heq := micro_interp_compat _ _ H H') end.
  intro Hq. rewrite Hq in *. revert Heq. simpl. unfold option_rel. now destruct_match.
Qed.


==> anc/package/Semantics/Microsteps.v <==
From Coq Require Import Setoid Morphisms Lia Bool Init.Wf PeanoNat.
Require Coq.Wellfounded.Inclusion.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.Microstate.
Require Import Esterel.Semantics.Microstep.
Require Import Esterel.Proofs.ValidColoring.


Set Implicit Arguments.


(** **  Performing several [micro] steps at once  **)

(* TODO: use the transitive symmetric closure from the stdlib? *)
(** Transitive closures of the [micro] semantics *)
Inductive microsteps : S.t (status bool) -> microstate -> microstate -> Prop :=
  | CLrefl p E p' : p == p' -> microsteps E p p'
  | CLstep p E p' p'' : micro E p p' -> microsteps E p' p'' -> microsteps E p p''.

Global Hint Constructors microsteps : core.

(** Compatibility with respect to equalities. *)
Lemma microsteps_compat_aux : forall E E' p q p' q', S.eq E E' -> p == p' -> q == q' ->
  microsteps E p q -> microsteps E' p' q'.
Proof.
intros E₁ E₂ p₁ q₁ p₂ q₂ HE Hp Hq red. revert p₂ q₂ Hp Hq.
induction red; intros p₂ q₂ Hp Hq.
- left. now transitivity p; [| transitivity p'].
- right with p'; try (now apply IHred); []. now setoid_congruence.
Qed.

Global Instance microsteps_compat : Proper (S.eq ==> equiv ==> equiv ==> iff) microsteps.
Proof.
repeat intro. split; intro; eapply microsteps_compat_aux; try eassumption; eauto; now symmetry.
Qed.

Lemma microsteps_trans : forall E p q r, microsteps E p q -> microsteps E q r -> microsteps E p r.
Proof. intros E p q r red. revert r. induction red; eauto; []. now setoid_rewrite <- H. Qed.

Lemma micro_microsteps : forall E p p', micro E p p' -> microsteps E p p'.
Proof. intros E p p' Hred. eright; eassumption || left; reflexivity. Qed.

Lemma microsteps_le : forall E p p', microsteps E p p' -> Mle p p'.
Proof. intros * red. induction red; eauto using micro_lt. now rewrite H. Qed.

Lemma microsteps_Sel : forall E p p', microsteps E p p' -> get_Sel p = get_Sel p'.
Proof.
intros E p p' red. induction red.
+ setoid_congruence.
+ rewrite <- IHred. eapply micro_Sel; eauto.
Qed.

Lemma microsteps_base : forall E p p', microsteps E p p' -> base p == base p'.
Proof.
intros E p p' red. induction red.
+ revert_all. intro Heq. rewrite Heq. reflexivity.
+ rewrite <- IHred. eauto using micro_base.
Qed.

Lemma microsteps_toplevel_input : forall E p p',
  microsteps E p p' -> get_input_color p = get_input_color p'.
Proof.
intros E p p' red. induction red.
+ setoid_congruence.
+ rewrite <- IHred. eapply micro_toplevel_input; eauto.
Qed.

Global Instance microsteps_PreOrder : forall E, PreOrder (microsteps E).
Proof. split.
+ intro. left. reflexivity.
+ repeat intro. eapply microsteps_trans; eassumption.
Qed.

Global Instance microsteps_PartialOrder : forall E, PartialOrder equiv (microsteps E).
Proof.
intros E p. split; intro H.
+ now split; left.
+ destruct H as [H1 H2]. destruct H1; trivial; [].
  exfalso. cut (Mlt p p); try apply irreflexivity; [].
  apply Mlt_Mle_trans with p''.
  - apply microsteps_le in H1. apply micro_lt in H.
    now apply Mlt_Mle_trans with p'.
  - now apply microsteps_le in H2.
Qed.

(** Properties directly derived from the ones on [micro]. *)
Corollary is_exec_microsteps_preservation : forall E p p', microsteps E p p' ->
  (is_exec p <-> is_exec p').
Proof.
intros E p p' red. induction red.
+ now rewrite H.
+ rewrite <- IHred. eapply is_exec_micro_preservation; eassumption.
Qed.

Corollary valid_coloring_microsteps_inductive : forall E p p',
  microsteps E p p' -> valid_coloring E p -> valid_coloring E p'.
Proof.
intros E p p' red Hcolor. induction red.
- now rewrite <- H.
- eapply IHred, valid_coloring_inductive; eassumption.
Qed.

Theorem microsteps_Dom_le_compat : forall p p' E E', E <<= E' -> microsteps E p p' -> microsteps E' p p'.
Proof.
intros p p' E E' HE red. induction red.
+ setoid_congruence.
+ eright; eauto using micro_Dom_le_compat.
Qed.

(* This is also a corollary of [to_event_Mle_compat]. *)
Lemma to_event_microsteps_compat : forall p p' E, microsteps E p p' -> to_event p E <<= to_event p' E.
Proof.
intros * red. induction red.
+ setoid_congruence.
+ etransitivity; eauto; []. now apply to_event_micro_compat.
Qed.

(** ***  [microsteps] is closed under contexts  **)

Lemma microsteps_trap_compat : forall sel gr out E p p',
  microsteps E p p' -> microsteps E (Colors sel gr (Mtrap p) out) (Colors sel gr (Mtrap p') out).
Proof. intros * red. induction red; eauto; now econstructor. Qed.

Lemma microsteps_shift_compat : forall sel gr out E p p',
  microsteps E p p' -> microsteps E (Colors sel gr (Mshift p) out) (Colors sel gr (Mshift p') out).
Proof. intros * red. induction red; eauto; now econstructor. Qed.

Lemma microsteps_suspend_compat : forall sel gr out E s p p',
  microsteps E p p' -> microsteps E (Colors sel gr (Msuspend s p) out) (Colors sel gr (Msuspend s p') out).
Proof. intros * red. induction red; eauto; now econstructor. Qed.

Lemma microsteps_if_compat_l : forall sel gr out E s p q p',
  microsteps E p p' -> microsteps E (Colors sel gr (Mif s p q) out) (Colors sel gr (Mif s p' q) out).
Proof. intros * red. induction red; eauto; now econstructor. Qed.

Lemma microsteps_if_compat_r : forall sel gr out E s p q q',
  microsteps E q q' -> microsteps E (Colors sel gr (Mif s p q) out) (Colors sel gr (Mif s p q') out).
Proof. intros * red. induction red; eauto; now econstructor. Qed.

Lemma microsteps_seq_compat_l : forall sel gr out E p q p',
  microsteps E p p' -> microsteps E (Colors sel gr (Mseq p q) out) (Colors sel gr (Mseq p' q) out).
Proof. intros * red. induction red; eauto; now econstructor. Qed.

Lemma microsteps_seq_compat_r : forall sel gr out E p q q',
  microsteps E q q' -> microsteps E (Colors sel gr (Mseq p q) out) (Colors sel gr (Mseq p q') out).
Proof. intros * red. induction red; eauto; now econstructor. Qed.

Lemma microsteps_par_compat_l : forall sel gr out E p q p',
  microsteps E p p' -> microsteps E (Colors sel gr (Mpar p q) out) (Colors sel gr (Mpar p' q) out).
Proof. intros * red. induction red; eauto; now econstructor. Qed.

Lemma microsteps_par_compat_r : forall sel gr out E p q q',
  microsteps E q q' -> microsteps E (Colors sel gr (Mpar p q) out) (Colors sel gr (Mpar p q') out).
Proof. intros * red. induction red; eauto; now econstructor. Qed.

Lemma microsteps_signal_compat : forall sel gr out E s p p',
  microsteps (S.add s (get_val s (to_event p (s⊥ ++ E))) E) p p' ->
  microsteps E (Colors sel gr (Msignal s p) out) (Colors sel gr (Msignal s p') out).
Proof.
intros sel gr out E s p p'.
assert (Hle : S.add s (get_val s (to_event p(s⊥ ++ E))) E <<= S.add s (get_val s (to_event p(s⊥ ++ E))) E)
  by reflexivity.
revert Hle. generalize (S.add s (get_val s (to_event p(s⊥ ++ E))) E) at -2. intros * Hv red.
induction red as [p E' p' | p E' p' p'']; subst.
+ now constructor.
+ constructor 2 with (Colors sel gr p'\s out).
  - constructor. revert_all. now apply micro_Dom_le_compat.
  - apply IHred. etransitivity; eauto; []. f_equiv.
    assert (Heq : S.dom_eq E' (s⊥ ++ E)). { rewrite (proj1 Hv). f_equiv. }
    f_equiv. rewrite <- Heq. now apply to_event_micro_compat.
Qed.

(** ***  Derived rules about transmitting input colors  **)

Lemma trap_transmit_input : forall E sel gr p out, input_le (get_input_color p) gr ->
  microsteps E (Colors sel gr {p} out) (Colors sel gr {set_input_color gr p} out).
Proof.
intros E sel gr p out [Hgo Hres].
rewrite Ble_Blt_or_eq in *.
transitivity (Colors sel gr {set_Go (Go gr) p} out).
+ destruct Hgo as [Hgo | Hgo].
  - apply micro_microsteps. now constructor.
  - symmetry in Hgo. apply set_Go_eq_iff in Hgo. now rewrite Hgo.
+ rewrite set_input_color_set_Go_Res. destruct Hres.
  - apply micro_microsteps. constructor. now rewM.
  - assert (Hres : Res gr = get_Res (set_Go (Go gr) p)) by now rewM.
    apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

Lemma shift_transmit_input : forall E sel gr p out, input_le (get_input_color p) gr ->
  microsteps E (Colors sel gr ↑p out) (Colors sel gr ↑(set_input_color gr p) out).
Proof.
intros E sel gr p out [Hgo Hres].
rewrite Ble_Blt_or_eq in *.
transitivity (Colors sel gr ↑(set_Go (Go gr) p) out).
+ destruct Hgo as [Hgo | Hgo].
  - apply micro_microsteps. now constructor.
  - symmetry in Hgo. apply set_Go_eq_iff in Hgo. now rewrite Hgo.
+ rewrite set_input_color_set_Go_Res. destruct Hres.
  - apply micro_microsteps. constructor. now rewM.
  - assert (Hres : Res gr = get_Res (set_Go (Go gr) p)) by now rewM.
    apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

Lemma suspend_transmit_input : forall E sel gr s p out,
  let res  := Band (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E)) in
  Ble (get_Go p) (Go gr) -> Ble (get_Res p) res ->
  microsteps E (Colors sel gr (s ⊃ p) out)
               (Colors sel gr (s ⊃ set_Res res (set_Go (Go gr) p)) out).
Proof.
intros E sel gr s p out res Hgo Hres.
rewrite Ble_Blt_or_eq in *.
transitivity (Colors sel gr (s ⊃ set_Go (Go gr) p) out).
+ destruct Hgo as [Hgo | Hgo].
  - apply micro_microsteps. now constructor.
  - symmetry in Hgo. apply set_Go_eq_iff in Hgo. now rewrite Hgo.
+ destruct Hres.
  - assert (Heq : get_Sel p = get_Sel (set_Go (Go gr) p)) by now rewM.
    unfold res. rewrite Heq.
    apply micro_microsteps. constructor. now rewM.
  - assert (Hres : res = get_Res (set_Go (Go gr) p)) by now rewM.
    apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

Lemma if_transmit_input_l : forall E sel gr s p q out,
  Ble (get_Go p) (Band (Go gr) (get_val s E)) ->
  Ble (get_Res p) (Res gr) ->
  microsteps E (Colors sel gr (s ? p, q) out)
       (Colors sel gr (s ? set_input_color (val_Go (Band (Go gr) (get_val s E)) gr) p, q) out).
Proof.
intros E sel gr s p q out Hgo Hres.
rewrite Ble_Blt_or_eq in *.
transitivity (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p, q) out).
+ destruct Hgo as [Hgo | Hgo].
  - apply micro_microsteps. now constructor.
  - symmetry in Hgo. apply set_Go_eq_iff in Hgo. now rewrite Hgo.
+ rewrite set_input_color_set_Go_Res. rewM. destruct Hres.
  - apply micro_microsteps. constructor. now rewM.
  - assert (Hres : Res gr = get_Res (set_Go (Band (Go gr) (get_val s E)) p)) by now rewM.
    apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

Lemma if_transmit_input_r : forall E sel gr s p q out,
  Ble (get_Go q) (Band (Go gr) (Bneg (get_val s E))) ->
  Ble (get_Res q) (Res gr) ->
  microsteps E (Colors sel gr (s ? p, q) out)
    (Colors sel gr (s ? p, set_input_color (val_Go (Band (Go gr) (Bneg (get_val s E))) gr) q) out).
Proof.
intros E sel gr s p q out Hgo Hres.
rewrite Ble_Blt_or_eq in *.
transitivity (Colors sel gr (s ? p, set_Go (Band (Go gr) (Bneg (get_val s E))) q) out).
+ destruct Hgo as [Hgo | Hgo].
  - apply micro_microsteps. now constructor.
  - symmetry in Hgo. apply set_Go_eq_iff in Hgo. now rewrite Hgo.
+ rewrite set_input_color_set_Go_Res. rewM. destruct Hres.
  - apply micro_microsteps. constructor. now rewM.
  - assert (Hres : Res gr = get_Res (set_Go (Band (Go gr) (Bneg (get_val s E))) q)) by now rewM.
    apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

Lemma seq_transmit_input_l : forall E sel gr p q out, input_le (get_input_color p) gr ->
  microsteps E (Colors sel gr (p; q) out) (Colors sel gr (set_input_color gr p; q) out).
Proof.
intros E sel gr p q out [Hgo Hres].
rewrite Ble_Blt_or_eq in *.
transitivity (Colors sel gr (set_Go (Go gr) p; q) out).
+ destruct Hgo as [Hgo | Hgo].
  - apply micro_microsteps. now constructor.
  - symmetry in Hgo. apply set_Go_eq_iff in Hgo. now rewrite Hgo.
+ rewrite set_input_color_set_Go_Res. destruct Hres.
  - apply micro_microsteps. constructor. now rewM.
  - assert (Hres : Res gr = get_Res (set_Go (Go gr) p)) by now rewM.
    apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

Lemma seq_transmit_input_r : forall E sel gr p q out, Ble (get_Res q) (Res gr) ->
  microsteps E (Colors sel gr (p; q) out) (Colors sel gr (p; set_Res (Res gr) q) out).
Proof.
intros E sel gr p q out Hres.
rewrite Ble_Blt_or_eq in *.
destruct Hres as [Hres | Hres].
- apply micro_microsteps. constructor. now rewM.
- symmetry in Hres. apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

Lemma par_transmit_input_l : forall E sel gr p q out, input_le (get_input_color p) gr ->
  microsteps E (Colors sel gr (p || q) out) (Colors sel gr (set_input_color gr p || q) out).
Proof.
intros E sel gr p q out [Hgo Hres].
rewrite Ble_Blt_or_eq in *.
transitivity (Colors sel gr (set_Go (Go gr) p || q) out).
+ destruct Hgo as [Hgo | Hgo].
  - apply micro_microsteps. now constructor.
  - symmetry in Hgo. apply set_Go_eq_iff in Hgo. now rewrite Hgo.
+ rewrite set_input_color_set_Go_Res. destruct Hres.
  - apply micro_microsteps. constructor. now rewM.
  - assert (Hres : Res gr = get_Res (set_Go (Go gr) p)) by now rewM.
    apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

Lemma par_transmit_input_r : forall E sel gr p q out, input_le (get_input_color q) gr ->
  microsteps E (Colors sel gr (p || q) out) (Colors sel gr (p || set_input_color gr q) out).
Proof.
intros E sel gr p q out [Hgo Hres].
rewrite Ble_Blt_or_eq in *.
transitivity (Colors sel gr (p || set_Go (Go gr) q) out).
+ destruct Hgo as [Hgo | Hgo].
  - apply micro_microsteps. now constructor.
  - symmetry in Hgo. apply set_Go_eq_iff in Hgo. now rewrite Hgo.
+ rewrite set_input_color_set_Go_Res. destruct Hres.
  - apply micro_microsteps. constructor. now rewM.
  - assert (Hres : Res gr = get_Res (set_Go (Go gr) q)) by now rewM.
    apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

Lemma signal_transmit_input : forall E sel gr p s out, input_le (get_input_color p) gr ->
  microsteps E (Colors sel gr p\s out) (Colors sel gr (set_input_color gr p)\s out).
Proof.
intros E sel gr p s out [Hgo Hres].
rewrite Ble_Blt_or_eq in *.
transitivity (Colors sel gr (set_Go (Go gr) p)\s out).
+ destruct Hgo as [Hgo | Hgo].
  - apply micro_microsteps. now constructor.
  - symmetry in Hgo. apply set_Go_eq_iff in Hgo. now rewrite Hgo.
+ rewrite set_input_color_set_Go_Res. destruct Hres.
  - apply micro_microsteps. constructor. now rewM.
  - assert (Hres : Res gr = get_Res (set_Go (Go gr) p)) by now rewM.
    apply set_Res_eq_iff in Hres. now rewrite Hres.
Qed.

(** ***  Derived rules about transmitting output colors  **)

Lemma trap_transmit_output : forall E sel gr p out,
  out_le out ↓(get_output_color p) ->
  microsteps E (Colors sel gr {p} out) (Colors sel gr {p} ↓(get_output_color p)).
Proof.
intros E sel gr p out Hle. rewrite out_le_lt_or_eq in Hle. destruct Hle as [Hlt | Heq].
- now apply micro_microsteps, MtrapE.
- rewrite Heq. reflexivity.
Qed.

Lemma shift_transmit_output : forall E sel gr p out,
  out_le out ↑(get_output_color p) ->
  microsteps E (Colors sel gr ↑p out) (Colors sel gr ↑p ↑(get_output_color p)).
Proof.
intros E sel gr p out Hle. rewrite out_le_lt_or_eq in Hle. destruct Hle as [Hlt | Heq].
- now apply micro_microsteps, MshiftE.
- rewrite Heq. reflexivity.
Qed.

Lemma suspend_transmit_output : forall E sel gr s p out,
  let susp := Band (Band (Res gr) (OK (get_Sel p))) (get_val s E) in
  out_le out (SuspNow susp (get_output_color p)) ->
  microsteps E (Colors sel gr (s ⊃ p) out)
               (Colors sel gr (s ⊃ p) (SuspNow susp (get_output_color p))).
Proof.
intros E sel gr s p out susp Hle. rewrite out_le_lt_or_eq in Hle. destruct Hle as [Hlt | Heq].
- now apply micro_microsteps, MsuspendE.
- rewrite Heq. reflexivity.
Qed.

Lemma if_transmit_output : forall E sel gr s p q out,
  out_le out (get_output_color p ∪ get_output_color q) ->
  microsteps E (Colors sel gr (s ? p, q) out)
               (Colors sel gr (s ? p, q) (get_output_color p ∪ get_output_color q)).
Proof.
intros E sel gr s p q out Hle. rewrite out_le_lt_or_eq in Hle. destruct Hle as [Hlt | Heq].
- now apply micro_microsteps, MifE.
- rewrite Heq. reflexivity.
Qed.

Lemma seq_transmit_output : forall E sel gr p q out,
  out_le out (SEQrestrict (get_output_color p) ∪ get_output_color q) ->
  microsteps E (Colors sel gr (p; q) out)
               (Colors sel gr (p; q) (SEQrestrict (get_output_color p) ∪ get_output_color q)).
Proof.
intros E sel gr p q out Hle. rewrite out_le_lt_or_eq in Hle. destruct Hle as [Hlt | Heq].
- now apply micro_microsteps, MseqE.
- rewrite Heq. reflexivity.
Qed.

Lemma par_transmit_output : forall E sel gr p q out,
  out_le out (synchronize (get_Sel p) (get_Sel q) (get_output_color p) (get_output_color q)) ->
  microsteps E (Colors sel gr (p || q) out)
               (Colors sel gr (p || q) (synchronize (get_Sel p) (get_Sel q)
                                                    (get_output_color p) (get_output_color q))).
Proof.
intros * Hle. rewrite out_le_lt_or_eq in Hle. destruct Hle as [Hlt | Heq].
- now apply micro_microsteps, MparE.
- rewrite <- Heq. reflexivity.
Qed.

Lemma signal_transmit_output : forall E sel gr s p out,
  out_le out (get_output_color p) ->
  microsteps E (Colors sel gr p\s out) (Colors sel gr p\s (get_output_color p)).
Proof.
intros E sel gr s p out Hle. rewrite out_le_lt_or_eq in Hle. destruct Hle as [Hlt | Heq].
- now apply micro_microsteps, MsignalE.
- rewrite Heq. reflexivity.
Qed.

(** ***  Compatibility with ordering  **)

(* Using a reduction to prove out_le *)
Ltac micro_le :=
  solve [ eapply Mle_out_le, microsteps_le; eauto
        | erewrite <- set_Go_output_color; eapply Mle_out_le, microsteps_le; eauto
        | erewrite <- set_input_color_output_color; eapply Mle_out_le, microsteps_le; eauto ].

(** We can strengthen the result from [Microstep.v]: we can close the diagram with several microsteps. *)
Theorem micro_input_lt_compat : forall E gr p p', input_lt (get_input_color p) gr ->
  micro E p p' -> ∃ p'', micro E (set_input_color gr p) p''
                       ∧ Mlt p' p'' ∧ microsteps E (set_input_color gr p') p''.
Proof.
intros E gr p p' Hlt red. induction red; simpl in Hlt; nb_goals 54.
(* nothing *)
* assert (Hgo : Go gr = OK false).
  { revert_all. intro Heq. apply Ble_OK. rewrite <- Heq. apply (input_lt_le Hlt). }
  exists (Colors⁻ gr nothing (White ∅)).
  repeat split; simpl; eauto; []. left. repeat (split; trivial); Cfsetdec.
* assert (Hgo : Go gr = OK true).
  { revert_all. intro Heq. apply Ble_OK. rewrite <- Heq. apply (input_lt_le Hlt). }
  exists (Colors⁻ gr nothing (Black 0)).
  repeat split; simpl; eauto; intuition reflexivity.
(* pause *)
* assert (Hres : Res gr = OK false ∨ sel = false).
  { revert_all. intros [Heq | Heq].
    + left. apply Ble_OK. rewrite <- Heq. apply (input_lt_le Hlt).
    + right. apply input_lt_le in Hlt. unfold input_le in *. intuition congruence. }
  exists (Colors sel gr pause (White (C.remove 0 K))).
  repeat split; simpl; eauto; []. left. repeat (split; trivial); Cfsetdec.
* assert (Hgo : Go gr = OK false).
  { revert_all. intro Heq. apply Ble_OK. rewrite <- Heq. apply (input_lt_le Hlt). }
  exists (Colors sel gr pause (White (C.remove 1 K))).
  repeat split; simpl; eauto; []. left. repeat (split; trivial); Cfsetdec.
* assert (Hgo : Go gr = OK true).
  { revert_all. intro Heq. apply Ble_OK. rewrite <- Heq. apply (input_lt_le Hlt). }
  exists (Colors sel gr pause (Black 1)).
  repeat split; simpl; eauto.
* assert (Hres : Res gr = OK true).
  { revert_all. intros. apply Ble_OK. destruct (input_lt_le Hlt) as [_ ?]. congruence. }
  exists (Colors⁺ gr pause (Black 0)).
  repeat split; simpl; eauto.
(* !s *)
* assert (Hgo : Go gr = OK false).
  { revert_all. intro Heq. apply Ble_OK. rewrite <- Heq. apply (input_lt_le Hlt). }
  exists (Colors⁻ gr !s (White ∅)).
  repeat split; simpl; eauto; []. left. repeat (split; trivial); Cfsetdec.
* assert (Hgo : Go gr = OK true).
  { revert_all. intro Heq. apply Ble_OK. rewrite <- Heq. apply (input_lt_le Hlt). }
  exists (Colors⁻ gr !s (Black 0)).
  repeat split; simpl; eauto.
(* exit n *)
* assert (Hgo : Go gr = OK false).
  { revert_all. intro Heq. apply Ble_OK. rewrite <- Heq. apply (input_lt_le Hlt). }
  exists (Colors⁻ gr (exit n) (White ∅)).
  repeat split; simpl; eauto; []. left. repeat (split; trivial); Cfsetdec.
* assert (Hgo : Go gr = OK true).
  { revert_all. intro Heq. apply Ble_OK. rewrite <- Heq. apply (input_lt_le Hlt). }
  exists (Colors⁻ gr (exit n) (Black (S (S n)))).
  repeat split; simpl; eauto.
(* awimm s *)
* assert (Hexec : not_exec sel gr ∨ s⁻ ∈ E).
  { intuition. left. revert_all. now apply not_exec_le_compat, input_lt_le. }
  exists (Colors sel gr (awimm s) (White (C.remove 0 K))).
  repeat split; simpl; eauto; []. left. repeat (split; trivial); Cfsetdec.
* assert (Hexec : not_exec sel gr ∨ s⁺ ∈ E).
  { intuition. left. revert_all. now apply not_exec_le_compat, input_lt_le. }
  exists (Colors sel gr (awimm s) (White (C.remove 1 K))).
  repeat split; simpl; eauto; []. left. repeat (split; trivial); Cfsetdec.
* assert (Hexec : exec sel gr). { revert_all. now apply exec_le_compat, input_lt_le. }
  exists (Colors sel gr (awimm s) (Black 0)).
  repeat split; simpl; auto.
* assert (Hexec : exec sel gr). { revert_all. now apply exec_le_compat, input_lt_le. }
  exists (Colors sel gr (awimm s) (Black 1)).
  repeat split; simpl; auto.
(* { p } *)
* assert (Blt (get_Go p) (Go gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr { set_Go (Go gr) p } out).
  repeat split; simpl; auto; nb_goals 2.
  + left. do 2 (split; reflexivity || trivial); []. do 2 f_equiv. auto.
  + destruct (Blt_dec (Go gr0) (Go gr)).
    - replace (set_Go (Go gr) p) with (set_Go (Go gr) (set_Go (Go gr0) p)) by now rewM.
      apply micro_microsteps. now constructor; rewM.
    - assert (Go gr = Go gr0).
      { apply input_lt_le in Hlt. destruct Hlt. rewrite Ble_Blt_or_eq in *. intuition. }
      cong. reflexivity.
* assert (Blt (get_Res p) (Res gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr { set_Res (Res gr) p } out).
  repeat split; simpl; auto; nb_goals 2.
  + left. do 2 (split; reflexivity || trivial); []. do 2 f_equiv. auto.
  + destruct (Blt_dec (Res gr0) (Res gr)).
    - replace (set_Res (Res gr) p) with (set_Res (Res gr) (set_Res (Res gr0) p)) by now rewM.
      apply micro_microsteps. now constructor; rewM.
    - assert (Res gr = Res gr0).
      { apply input_lt_le in Hlt. destruct Hlt. rewrite Ble_Blt_or_eq in *. intuition. }
      cong. reflexivity.
* exists (Colors sel gr { p' } out).
  simpl set_input_color. foldmicro. repeat split; auto; []. left. now split.
* exists (Colors sel gr { p } ↓(get_output_color p)).
  simpl set_input_color. foldmicro. repeat split; reflexivity || auto; []. left. now split.
(* ↑p *)
* assert (Blt (get_Go p) (Go gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr ↑(set_Go (Go gr) p) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. do 2 (split; reflexivity || trivial); []. do 2 f_equiv. auto.
  + destruct (Blt_dec (Go gr0) (Go gr)).
    - replace (set_Go (Go gr) p) with (set_Go (Go gr) (set_Go (Go gr0) p)) by now rewM.
      apply micro_microsteps. now constructor; rewM.
    - assert (Go gr = Go gr0).
      { apply input_lt_le in Hlt. destruct Hlt. rewrite Ble_Blt_or_eq in *. intuition. }
      cong. reflexivity.
* assert (Blt (get_Res p) (Res gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr ↑(set_Res (Res gr) p) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. do 2 (split; reflexivity || trivial); []. do 2 f_equiv. auto.
  + destruct (Blt_dec (Res gr0) (Res gr)).
    - replace (set_Res (Res gr) p) with (set_Res (Res gr) (set_Res (Res gr0) p)) by now rewM.
      apply micro_microsteps. now constructor; rewM.
    - assert (Res gr = Res gr0).
      { apply input_lt_le in Hlt. destruct Hlt. rewrite Ble_Blt_or_eq in *. intuition. }
      cong. reflexivity.
* exists (Colors sel gr ↑p' out).
  simpl set_input_color. foldmicro. repeat split; auto; []. left. now split.
* exists (Colors sel gr ↑p ↑(get_output_color p)).
  simpl set_input_color. foldmicro. repeat split; reflexivity || auto; []. left. now split.
(* s ⊃ p *)
* assert (Blt (get_Go p) (Go gr)). { eapply Blt_Ble_trans; eauto; []. apply (input_lt_le Hlt). }
  exists (Colors sel gr (s ⊃ set_Go (Go gr) p) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; reflexivity || trivial). f_equiv. now apply input_lt_le.
  + destruct (Beq_dec (Go gr) (Go gr0)).
    - now cong.
    - replace (set_Go (Go gr) p) with (set_Go (Go gr) (set_Go (Go gr0) p)) by now destruct p.
      apply micro_microsteps. constructor. rewM.
      rewrite Blt_Ble_and_neq. apply input_lt_le in Hlt. split; auto. now f_equiv.
* pose (res' := Band (Band (Res gr) (OK (get_Sel p))) (Bneg (get_val s E))).
  assert (Ble res res'). { unfold res, res'. do 2 f_equiv. now apply input_lt_le. }
  assert (Blt (get_Res p) res') by eauto using Blt_Ble_trans.
  exists (Colors sel gr (s ⊃ set_Res res' p) out).
  repeat split; simpl; try (now constructor); nb_goals 2.
  + left. repeat (split; reflexivity || trivial). now f_equiv.
  + destruct (Beq_dec res res').
    - now cong.
    - replace (set_Res res' p) with (set_Res res' (set_Res res p)) by now destruct p.
      apply micro_microsteps. unfold res'. rewrite <- (set_Res_get_Sel res).
      constructor. rewM. rewrite Blt_Ble_and_neq. apply input_lt_le in Hlt. now split.
* exists (Colors sel gr (s ⊃ p') out).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
* exists (Colors sel gr (s ⊃ p) (SuspNow KO (get_output_color p))).
  simpl set_input_color. foldmicro. repeat split; reflexivity || auto; []. left. now split.
* exists (Colors sel gr (s ⊃ p) (SuspNow (Band (Band (Res gr) (OK (get_Sel p))) (get_val s E))
                                         (get_output_color p))).
  simpl set_input_color. foldmicro. repeat split.
  + apply MsuspendE. eapply out_lt_le_trans; eauto; [].
    unfold susp. repeat f_equiv. now apply input_lt_le.
  + left. repeat split; trivial; try reflexivity; [].
    unfold susp. repeat f_equiv. now apply input_lt_le.
  + destruct (Beq_dec susp (Band (Band (Res gr) (OK (get_Sel p))) (get_val s E))).
    - now cong.
    - pose (susp' := Band (Band (Res gr) (OK (get_Sel p))) (get_val s E)). fold susp'.
      assert (Hsusp : Blt susp susp').
      { unfold susp, susp' in *. rewrite Blt_Ble_and_neq.
        split; trivial; []. do 3 f_equiv. now apply input_lt_le. }
      destruct Hsusp as [Heq Hsusp]; rewrite Heq in *; clear susp Heq.
      destruct (out_eq_dec (SuspNow KO (get_output_color p)) (SuspNow susp' (get_output_color p)))
        as [Heq | Heq]; try (now cong); [].
      apply micro_microsteps. constructor.
      rewrite out_lt_le_and_neq. split; trivial; []. f_equiv. now left.
(* s ? p, q *)
* assert (Blt (get_Go p) (Band (Go gr) (get_val s E))).
  { eapply Blt_Ble_trans; eauto; []. f_equiv. apply (input_lt_le Hlt). }
  exists (Colors sel gr (s ? set_Go (Band (Go gr) (get_val s E)) p, q) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. now apply input_lt_le.
  + destruct (Beq_dec (Band (Go gr) (get_val s E)) (Band (Go gr0) (get_val s E))).
    - now cong.
    - replace (set_Go (Band (Go gr) (get_val s E)) p)
        with (set_Go (Band (Go gr) (get_val s E)) (set_Go (Band (Go gr0) (get_val s E)) p))
        by now destruct p.
      apply micro_microsteps. apply MifGoL. rewM.
      rewrite Blt_Ble_and_neq. apply input_lt_le in Hlt.
      split; try congruence; []. f_equiv. apply Hlt.
* assert (Blt (get_Go q) (Band (Go gr) (Bneg (get_val s E)))).
  { eapply Blt_Ble_trans; eauto; []. f_equiv. apply (input_lt_le Hlt). }
  exists (Colors sel gr (s ? p, set_Go (Band (Go gr) (Bneg (get_val s E))) q) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. now apply input_lt_le.
  + destruct (Beq_dec (Band (Go gr) (Bneg (get_val s E))) (Band (Go gr0) (Bneg (get_val s E)))).
    - now cong.
    - replace (set_Go (Band (Go gr) (Bneg (get_val s E))) q)
        with (set_Go (Band (Go gr) (Bneg (get_val s E))) (set_Go (Band (Go gr0) (Bneg (get_val s E))) q))
        by now destruct q.
      apply micro_microsteps. apply MifGoR. rewM.
      rewrite Blt_Ble_and_neq. apply input_lt_le in Hlt. split; try congruence; []. f_equiv. apply Hlt.
* exists (Colors sel gr (s ? set_Res (Res gr) p, q) out).
  repeat split; simpl set_input_color.
  + constructor; eapply Blt_Ble_trans; eauto; now apply input_lt_le.
  + left. repeat (split; (reflexivity || trivial)); now f_equiv; apply input_lt_le.
  + destruct (Beq_dec (Res gr0) (Res gr)).
    - now cong.
    - replace (set_Res (Res gr) p) with (set_Res (Res gr) (set_Res (Res gr0) p)) by now destruct p.
      apply micro_microsteps. apply input_lt_le in Hlt.
      apply MifResL. rewM. rewrite Blt_Ble_and_neq; split; trivial; apply Hlt.
* exists (Colors sel gr (s ? p, set_Res (Res gr) q) out).
  repeat split; simpl set_input_color.
  + constructor; eapply Blt_Ble_trans; eauto; now apply input_lt_le.
  + left. repeat (split; (reflexivity || trivial)); now f_equiv; apply input_lt_le.
  + destruct (Beq_dec (Res gr0) (Res gr)).
    - now cong.
    - replace (set_Res (Res gr) q) with (set_Res (Res gr) (set_Res (Res gr0) q)) by now destruct q.
      apply micro_microsteps. apply input_lt_le in Hlt.
      apply MifResR. rewM. rewrite Blt_Ble_and_neq; split; trivial; apply Hlt.
* exists (Colors sel gr (s ? p', q) out).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
* exists (Colors sel gr (s ? p, q') out).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
* exists (Colors sel gr (s ? p, q) (get_output_color p ∪ get_output_color q)).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
(* p; q *)
* simpl set_input_color.
  assert (Hlt' : Blt (get_Go p) (Go gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr (set_Go (Go gr) p; q) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. auto.
  + apply input_lt_le in Hlt. destruct Hlt as [Hle _]. rewrite Ble_Blt_or_eq in Hle. destruct Hle.
    - setoid_rewrite <- set_Go_idempotent at 2.
      apply micro_microsteps. constructor. now rewM.
    - cong. reflexivity.
* simpl set_input_color.
  assert (Hlt' : Blt (get_Res p) (Res gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr (set_Res (Res gr) p; q) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. auto.
  + apply input_lt_le in Hlt. destruct Hlt as [_ Hle]. rewrite Ble_Blt_or_eq in Hle. destruct Hle.
    - setoid_rewrite <- set_Res_idempotent at 2.
      apply micro_microsteps. constructor. now rewM.
    - cong. reflexivity.
* exists (Colors sel gr (p; set_Go (OK true) q) out).
  repeat split; simpl; eauto; []. left. repeat (split; (reflexivity || trivial)).
* exists (Colors sel gr (p; set_Go (OK false) q) out).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
* exists (Colors sel gr (p; set_Res (Res gr) q) out).
  repeat split; simpl set_input_color.
  + constructor; eapply Blt_Ble_trans; eauto; now apply input_lt_le.
  + left. repeat (split; (reflexivity || trivial)); now f_equiv; apply input_lt_le.
  + destruct (Beq_dec (Res gr0) (Res gr)).
    - now cong.
    - replace (set_Res (Res gr) q) with (set_Res (Res gr) (set_Res (Res gr0) q)) by now destruct q.
      apply micro_microsteps. apply input_lt_le in Hlt.
      apply MseqResR. rewM. rewrite Blt_Ble_and_neq; now destruct Hlt.
* exists (Colors sel gr (p'; q) out).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
* exists (Colors sel gr (p; q') out).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
* exists (Colors sel gr (p; q) (SEQrestrict (get_output_color p) ∪ get_output_color q)).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
(* p || q *)
* simpl set_input_color.
  assert (Hlt' : Blt (get_Go p) (Go gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr (set_Go (Go gr) p || q) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. auto.
  + apply input_lt_le in Hlt. destruct Hlt as [Hle _]. rewrite Ble_Blt_or_eq in Hle. destruct Hle.
    - setoid_rewrite <- set_Go_idempotent at 2.
      apply micro_microsteps. constructor. now rewM.
    - cong. reflexivity.
* simpl set_input_color.
  assert (Hlt' : Blt (get_Res p) (Res gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr (set_Res (Res gr) p || q) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. auto.
  + apply input_lt_le in Hlt. destruct Hlt as [_ Hle]. rewrite Ble_Blt_or_eq in Hle. destruct Hle.
    - setoid_rewrite <- set_Res_idempotent at 2.
      apply micro_microsteps. constructor. now rewM.
    - cong. reflexivity.
* simpl set_input_color.
  assert (Hlt' : Blt (get_Go q) (Go gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr (p || set_Go (Go gr) q) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. auto.
  + apply input_lt_le in Hlt. destruct Hlt as [Hle _]. rewrite Ble_Blt_or_eq in Hle. destruct Hle.
    - setoid_rewrite <- set_Go_idempotent at 2.
      apply micro_microsteps. constructor. now rewM.
    - cong. reflexivity.
* simpl set_input_color.
  assert (Hlt' : Blt (get_Res q) (Res gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr (p || set_Res (Res gr) q) out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. auto.
  + apply input_lt_le in Hlt. destruct Hlt as [_ Hle]. rewrite Ble_Blt_or_eq in Hle. destruct Hle.
    - setoid_rewrite <- set_Res_idempotent at 2.
      apply micro_microsteps. constructor. now rewM.
    - cong. reflexivity.
* exists (Colors sel gr (p' || q) out).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
* exists (Colors sel gr (p || q') out).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
* exists (Colors sel gr (p || q)
                 (synchronize (get_Sel p) (get_Sel q) (get_output_color p) (get_output_color q))).
  repeat split; simpl; auto; []. left. repeat (split; (reflexivity || trivial)).
(* p\s *)
* simpl set_input_color.
  assert (Hlt' : Blt (get_Go p) (Go gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr (set_Go (Go gr) p)\s out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. auto.
  + apply input_lt_le in Hlt. destruct Hlt as [Hle _]. rewrite Ble_Blt_or_eq in Hle. destruct Hle.
    - setoid_rewrite <- set_Go_idempotent at 2.
      apply micro_microsteps. constructor. now rewM.
    - cong. reflexivity.
* simpl set_input_color.
  assert (Hlt' : Blt (get_Res p) (Res gr)) by (eapply Blt_Ble_trans; eauto; f_equiv; auto).
  exists (Colors sel gr (set_Res (Res gr) p)\s out).
  repeat split; simpl; auto; nb_goals 2.
  + left. repeat (split; (reflexivity || trivial)); []. do 2 f_equiv. auto.
  + apply input_lt_le in Hlt. destruct Hlt as [_ Hle]. rewrite Ble_Blt_or_eq in Hle. destruct Hle.
    - setoid_rewrite <- set_Res_idempotent at 2.
      apply micro_microsteps. constructor. now rewM.
    - cong. reflexivity.
* exists (Colors sel gr p'\s out).
  simpl set_input_color. foldmicro. repeat split; auto; []. left. now split.
* exists (Colors sel gr p\s (get_output_color p)).
  simpl set_input_color. foldmicro. repeat split; auto; []. left. now split.
(* rewriting *)
* setoid_congruence. apply IHred. now setoid_congruence.
Qed.


(** **  Particular results depending on the input color  **)

Ltac destruct_output Heq :=
  match goal with
    | |- microsteps _ (Colors _ _ _ ?out1) (Colors _ _ _ ?out2) =>
           destruct (out_eq_dec out1 out2) as [Heq | Heq]
    | |- _ ∧ microsteps _ (Colors _ _ _ ?out1) (Colors _ _ _ ?out2) =>
           destruct (out_eq_dec out1 out2) as[Heq | Heq]
    | |- microsteps _ (Colors _ _ _ ?out1) (Colors _ _ _ ?out2) ∧ _ =>
           destruct (out_eq_dec out1 out2) as[Heq | Heq]
  end.

(** The hypothesis [valid_dom E p] ensures that all instructions using signals are allowed. *)
Theorem microsteps_dead_stmt_strong : forall res E p,
  let gr := Build_input_color (OK false) res in
  valid_coloring E p -> get_Sel p = false ->
  input_le (get_input_color p) gr ->
  microsteps E (set_input_color gr p) (dead_stmt res (base p)).
Proof.
intros res E p. revert res E.
induction p; intros res E gr' Hcolor Hsel Hgr;
simpl in Hgr, Hsel |- *; subst sel; try subst gr; foldmicro.
* (* nothing *)
  inv Hcolor. revert_one WIRE. unfold WIRE.
  repeat destruct_match.
  + intros [Hout | Hout]; rewrite Hout.
    - apply micro_microsteps. now constructor.
    - exfalso. destruct Hgr as [Hgr _]. revert Hgr. cong. compute. intros []; discriminate.
  + intros [Hout | Hout]; rewrite Hout.
    - apply micro_microsteps. now constructor.
    - reflexivity.
  + intro Hout. rewrite Hout. now repeat econstructor.
* (* pause *)
  assert (Hle_out : out_le out (White ∅)).
  { inv Hcolor. revert_one PAUSE. unfold PAUSE. destruct gr as [[[] |] res']; simpl.
    + destruct Hgr as [Hgo _]. unfold gr' in Hgo. simpl in Hgo.
      rewrite Ble_OK_equiv_neq in Hgo. contradiction.
    + rewrite Band_false_r. now destruct res' as [[] |].
    + rewrite Band_false_r. destruct res' as [[] |], out; simpl; tauto || Cfsetdec. }
  destruct out as [k | K]; [now elim Hle_out | destruct (C.mem 0 K) eqn:Hin0, (C.mem 1 K) eqn:Hin1].
  + (* starting output color {0, 1}: two steps required *)
    rewrite C.mem_spec in Hin0, Hin1.
    assert (HK : C.eq K (C.add 0 (C.singleton 1))).
    { inv Hcolor. revert_one out_le. simpl. intro HK.
      apply antisymmetry; intro; Cfsetdec. }
    setoid_replace C.empty with (C.remove 1 (C.remove 0 (C.add 0 (C.singleton 1))))
      by (intro; Cfsetdec).
    rewrite HK.
    eright.
    - apply MpauseNoGo0; tauto || Cfsetdec.
    - apply micro_microsteps, MpauseNoGo1; trivial; [].
      assert (1 <> 0) by discriminate. Cfsetdec.
  + (* starting output color {0}: one step only *)
    rewrite C.mem_spec in Hin0. rewrite Cmem_false in Hin1.
    assert (HK : C.eq K (C.singleton 0)).
    { inv Hcolor. revert_one out_le. simpl. intro HK.
      apply antisymmetry; intro; Cfsetdec. }
    setoid_replace C.empty with (C.remove 0 (C.singleton 0)) by (intro; Cfsetdec).
    rewrite HK.
    apply micro_microsteps, MpauseNoGo0; auto; Cfsetdec.
  + (* starting output color {1}: one step only *)
    rewrite C.mem_spec in Hin1. rewrite Cmem_false in Hin0.
    assert (HK : C.eq K (C.singleton 1)).
    { inv Hcolor. revert_one out_le. simpl. intro HK.
      apply antisymmetry; intro; Cfsetdec. }
    setoid_replace C.empty with (C.remove 1 (C.singleton 1)) by (intro; Cfsetdec).
    rewrite HK.
    apply micro_microsteps, MpauseNoGo1; auto; Cfsetdec.
  + (* the output is already empty: no step to take *)
    assert (Hout : C.eq K ∅).
    { inv Hcolor. repeat revert_one out_le. repeat revert_one @eq. clear. simpl.
    intros Hin0 Hin1 ? Hle. rewrite Cmem_false in Hin0, Hin1. intro. Cfsetdec. }
    rewrite Hout. reflexivity.
* (* emit s *)
  inv Hcolor. revert_one WIRE. unfold WIRE. simpl.
  repeat destruct_match.
  + intros [Hout | Hout]; rewrite Hout.
    - apply micro_microsteps. now constructor.
    - exfalso. destruct Hgr as [Hgr _]. revert Hgr. cong. compute. intros []; discriminate.
  + intros [Hout | Hout]; rewrite Hout.
    - apply micro_microsteps. now constructor.
    - reflexivity.
  + intro Hout. rewrite Hout. apply micro_microsteps. now constructor.
* (* exit n *)
  inv Hcolor. revert_one WIRE. unfold WIRE. simpl.
  repeat destruct_match.
  + intros [Hout | Hout]; rewrite Hout.
    - apply micro_microsteps. now constructor.
    - exfalso. destruct Hgr as [Hgr _]. revert Hgr. cong. compute. intros []; discriminate.
  + intros [Hout | Hout]; rewrite Hout.
    - apply micro_microsteps. now constructor.
    - reflexivity.
  + intro Hout. rewrite Hout. now repeat econstructor.
* (* awimm s *)
  assert (Hle_out : out_le out (White ∅)).
  { assert (¬ exec false gr).
    { intros [? | [_ ?]]; try congruence; []. destruct Hgr as [Hgo _].
      unfold gr' in Hgo. simpl in Hgo. rewrite Ble_OK_equiv_neq in Hgo. contradiction. }
    inv Hcolor. destruct (not_exec_dec false gr); cleaning.
    + assumption.
    + revert_one inset. intros [[[] |] Hin]; cleaning; revert_all; destruct out; simpl; Cfsetdec. }
  destruct out as [k | K]; [now elim Hle_out | destruct (C.mem 0 K) eqn:Hin0, (C.mem 1 K) eqn:Hin1].
  + (* starting output color {0, 1}: two steps required *)
    rewrite C.mem_spec in Hin0, Hin1.
    assert (HK : C.eq K (C.add 0 (C.singleton 1))).
    { inv Hcolor. revert_one out_le. simpl. intro HK.
      apply antisymmetry; intro; Cfsetdec. }
    setoid_replace C.empty with (C.remove 1 (C.remove 0 (C.add 0 (C.singleton 1)))) by (intro; Cfsetdec).
    rewrite HK.
    eright.
    - apply MawimmNoGo0; (compute; tauto) || Cfsetdec || now inv Hcolor.
    - apply micro_microsteps, MawimmNoGo1; try solve [compute; tauto | now inv Hcolor]; [].
      assert (1 <> 0) by discriminate. Cfsetdec.
  + (* starting output color {0}: one step only *)
    rewrite C.mem_spec in Hin0. rewrite Cmem_false in Hin1.
    assert (HK : C.eq K (C.singleton 0)).
    { inv Hcolor. revert_one out_le. simpl. intro HK.
      apply antisymmetry; intro; Cfsetdec. }
    setoid_replace C.empty with (C.remove 0 (C.singleton 0)) by (intro; Cfsetdec).
    rewrite HK.
    apply micro_microsteps, MawimmNoGo0; (compute; tauto) || Cfsetdec || now inv Hcolor.
  + (* starting output color {1}: one step only *)
    rewrite C.mem_spec in Hin1. rewrite Cmem_false in Hin0.
    assert (HK : C.eq K (C.singleton 1)).
    { inv Hcolor. revert_one out_le. simpl. intro HK.
      apply antisymmetry; intro; Cfsetdec. }
    setoid_replace C.empty with (C.remove 1 (C.singleton 1)) by (intro; Cfsetdec).
    rewrite HK.
    apply micro_microsteps, MawimmNoGo1; (compute; tauto) || Cfsetdec || now inv Hcolor.
  + (* the output is already empty: no step to take *)
    assert (Hout : C.eq K ∅).
    { inv Hcolor. repeat revert_one out_le. repeat revert_one @eq. clear. simpl.
    intros Hin0 Hin1 ? Hle. rewrite Cmem_false in Hin0, Hin1. intro. Cfsetdec. }
    rewrite Hout. reflexivity.
* (* { p } *)
  inv Hcolor. fold gr'.
  assert (Hin : input_le (get_input_color p) gr') by (etransitivity; eauto).
  transitivity (Colors⁻ gr' {set_input_color gr' p} out);
  [| transitivity (Colors⁻ gr' {dead_stmt res (base p)} out)].
  (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
  + now apply trap_transmit_input.
  + apply microsteps_trap_compat. apply IHp; eauto; etransitivity; eauto.
  + setoid_replace (White C.empty) with ↓(get_output_color (dead_stmt res (base p))) by now rewM.
    apply trap_transmit_output.
    eapply IHp in Hin; eauto; try tauto; [].
    etransitivity; eauto; []. apply down_out_le_compat.
    apply microsteps_le, Mle_out_le in Hin. revert Hin. now rewM.
* (* ↑p *)
  inv Hcolor. fold gr'.
  assert (Hin : input_le (get_input_color p) gr') by (etransitivity; eauto).
  transitivity (Colors⁻ gr' ↑(set_input_color gr' p) out);
  [| transitivity (Colors⁻ gr' ↑(dead_stmt res (base p)) out)].
  (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
  + now apply shift_transmit_input.
  + apply microsteps_shift_compat. apply IHp; tauto || congruence.
  + setoid_replace (White C.empty) with ↑(get_output_color (dead_stmt res (base p))) by now rewM.
    apply shift_transmit_output.
    eapply IHp in Hin; eauto; try tauto; [].
    etransitivity; eauto; []. apply up_out_le_compat.
    apply microsteps_le, Mle_out_le in Hin. revert Hin. now rewM.
* (* s ⊃ p *)
  inv Hcolor. fold gr'.
  assert (Hsel : get_Sel p = false) by auto.
  assert (Hres' : Band (Band (Res gr') (OK (get_Sel p))) (Bneg (get_val s E)) = OK false).
  { rewM. rewrite Hsel. now rewM. }
  assert (Hle_in : input_le (get_input_color p) (gr_noGo (OK false))).
  { repeat split.
    + transitivity (Go gr); auto; []. apply Hgr.
    + rewrite AND_Band_equiv in *. revert_all. rewrite Hsel. now rewM. }
  transitivity (Colors⁻ gr' (s ⊃ set_input_color (gr_noGo (OK false)) p) out);
  [| etransitivity].
  (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
  + rewrite set_input_color_set_Go_Res. simpl Go. simpl Res.
    rewrite <- Hres' at 1.
    apply suspend_transmit_input.
    - etransitivity; eauto; []. now f_equiv.
    - revert_one AND. rewrite AND_Band_equiv, Hsel. now rewM.
  + apply microsteps_suspend_compat.
    apply IHp; auto; tauto.
  + assert (Hout' : out_eq (SuspNow (Band (Band res (OK false)) (get_val s E)) (White ∅)) (White ∅))
      by now rewrite Band_false_r.
    change (Mbase p) with (base p). simpl Res.
    rewrite <- Hout'. erewrite <- dead_stmt_output_color. erewrite <- dead_stmt_get_Sel at 5.
    apply suspend_transmit_output.
    rewM. revert_all. rewrite Hsel. rewM. unfold SuspNow. intros.
    eapply IHp in Hle_in; eauto; try tauto; [].
    etransitivity; eauto; [].
    apply microsteps_le, Mle_out_le in Hle_in. revert Hle_in. now rewM.
* (* s ? p, q *)
  inv Hcolor.
  assert (Hle_in1 : input_le (get_input_color p1) gr').
  { repeat split; try (etransitivity; [| apply Hgr]; assumption); [].
    rewrite AND_Band_equiv in *. etransitivity; eauto; [].
    change (Go gr') with (Band (Go gr') bo). f_equiv. apply Hgr. }
  assert (Hle_in2 : input_le (get_input_color p2) gr').
  { repeat split; try (etransitivity; [| apply Hgr]; assumption); [].
    rewrite AND_Band_equiv in *. etransitivity; eauto; [].
    change (Go gr') with (Band (Go gr') (Bneg bo)). f_equiv. apply Hgr. }
  assert (Hle1 := Hle_in1). assert (Hle2 := Hle_in2).
  destruct Hle1 as [Hle_go1 Hle_res1],
           Hle2 as [Hle_go2 Hle_res2].
  transitivity (Colors⁻ gr' (s ? set_input_color gr' p1, p2) out);
  [| transitivity (Colors⁻ gr' (s ? set_input_color gr' p1, set_input_color gr' p2) out);
  [| transitivity (Colors⁻ gr' (s ? dead_stmt res (base p1), set_input_color gr' p2) out);
  [| transitivity (Colors⁻ gr' (s ? dead_stmt res (base p1), dead_stmt res (base p2)) out)]]].
  (* 4 starting rules (bundled as two) *)
  + apply if_transmit_input_l; now rewM.
  + apply if_transmit_input_r; now rewM.
  (* 2 context rules *)
  + apply microsteps_if_compat_l, IHp1; trivial; [].
    eapply proj1. rewrite <- Bool.orb_false_iff. symmetry; eassumption.
  + apply microsteps_if_compat_r, IHp2; trivial; [].
    eapply proj2. rewrite <- Bool.orb_false_iff. symmetry; eassumption.
  (* 1 ending rule *)
  + setoid_replace (White C.empty) with (White ∅ ∪ White ∅) by now rewrite out_union_empty_l.
    do 2 erewrite <- dead_stmt_output_color at 1.
    apply if_transmit_output.
    match goal with H : false = _ |- _ =>
      symmetry in H; rewrite Bool.orb_false_iff in H; destruct H end.
    eapply IHp1, microsteps_le, Mle_out_le in Hle_in1; eauto; [].
    eapply IHp2, microsteps_le, Mle_out_le in Hle_in2; eauto; [].
    etransitivity; eauto; [].
    revert Hle_in1 Hle_in2. rewM. intros. apply out_union_le_compat; trivial; constructor.
* (* p; q *)
  inv Hcolor. fold gr'.
  match goal with H : false = _ |- _ => symmetry in H; rewrite Bool.orb_false_iff in H; destruct H end.
  assert (Hle_in1 : input_le (get_input_color p1) gr') by (etransitivity; eauto).
  assert (Hle_in2 : input_le (get_input_color p2) gr').
  { repeat split; try (now etransitivity; eauto; apply Hgr); [].
    revert_one SEQ. unfold SEQ. destruct_match.
    + assert (Hexec1 : ¬ is_exec p1).
      { destruct Hle_in1 as [Hgo1 _]. intros [Habs | [_ Habs]].
        - unfold get_Go in Habs. rewrite Habs in Hgo1. compute in Hgo1. intuition discriminate.
        - cut (get_Sel p1 = false); trivial; revert Habs; apply eq_true_false_abs. }
      exfalso. apply Hexec1. eapply valid_coloring_Black_is_exec; eauto. now cong.
    + destruct_match; auto; now left. }
  assert (Hle2 := Hle_in2). destruct Hle2 as [Hle_go2 Hle_res2].
  transitivity (Colors⁻ gr' (set_input_color gr' p1; p2) out);
  [| transitivity (Colors⁻ gr' (dead_stmt res (base p1); p2) out);
  [| transitivity (Colors⁻ gr' (dead_stmt res (base p1); set_Go (OK false) p2) out);
  [| transitivity (Colors⁻ gr' (dead_stmt res (base p1); set_input_color gr' p2) out);
  [| transitivity (Colors⁻ gr' (dead_stmt res (base p1); dead_stmt res (base p2)) out)]]]].
  (* 2 starting rules (bundled as one) *)
  + now apply seq_transmit_input_l.
  (* 1 context rule *)
  + now apply microsteps_seq_compat_l, IHp1.
  (* 1 transfer rule + 1 starting rule *)
  + destruct Hle_go2 as [Hgo2 | Hgo2].
    - apply micro_microsteps. constructor; rewM; trivial; simpl; Cfsetdec.
    - change (get_Go p2 = OK false) in Hgo2. erewrite <- Hgo2, set_Go_eq. reflexivity.
  + rewrite set_input_color_set_Go_Res.
    apply seq_transmit_input_r; now rewM.
  (* 1 context rule *)
  + now apply microsteps_seq_compat_r, IHp2.
  (* 1 ending rule *)
  + setoid_replace (White C.empty)
      with (SEQrestrict (White ∅) ∪ White ∅) by (simpl; intro; Cfsetdec).
    do 2 rewrite <- dead_stmt_output_color at 1.
    apply seq_transmit_output.
    etransitivity; eauto; [].
    eapply IHp1, microsteps_le, Mle_out_le in Hle_in1; eauto; try tauto; [].
    eapply IHp2, microsteps_le, Mle_out_le in Hle_in2; eauto; try tauto; [].
    revert Hle_in1 Hle_in2. rewM. intros.
    apply out_union_le_compat; f_equiv; trivial; constructor.
* (* p || q *)
  inv Hcolor. fold gr'.
  match goal with H : false = _ |- _ =>
    symmetry in H; rewrite Bool.orb_false_iff in H; destruct H end.
  assert (Hle_in1 : input_le (get_input_color p1) gr') by (etransitivity; eauto).
  assert (Hle_in2 : input_le (get_input_color p2) gr') by (etransitivity; eauto).
  transitivity (Colors⁻ gr' (set_input_color gr' p1 || p2) out);
  [| transitivity (Colors⁻ gr' (set_input_color gr' p1 || set_input_color gr' p2) out);
  [| transitivity (Colors⁻ gr' (dead_stmt res (base p1) || set_input_color gr' p2) out);
  [| transitivity (Colors⁻ gr' (dead_stmt res (base p1) || dead_stmt res (base p2)) out)]]].
  (* 4 starting rules (bundled as two) *)
  + now apply par_transmit_input_l.
  + now apply par_transmit_input_r.
  (* 2 context rules *)
  + now apply microsteps_par_compat_l, IHp1.
  + now apply microsteps_par_compat_r, IHp2.
  (* 1 ending rule *)
  + setoid_replace (White C.empty)
      with (synchronize (get_Sel (dead_stmt res (base p1))) (get_Sel (dead_stmt res (base p2)))
              (get_output_color (dead_stmt res (base p1)))
              (get_output_color (dead_stmt res (base p2))))
      by (rewM; simpl; intro; Cfsetdec).
    apply par_transmit_output.
    etransitivity; eauto; [].
    eapply IHp1, microsteps_le, Mle_out_le in Hle_in1; eauto; [].
    eapply IHp2, microsteps_le, Mle_out_le in Hle_in2; eauto; [].
    revert Hle_in1 Hle_in2. rewM. intros. cong. now f_equiv.
* (* p\s *)
  assert (Hc := Hcolor). inv Hc. fold gr'.
  assert (Hin : input_le (get_input_color p) gr') by (etransitivity; eauto).
  transitivity (Colors⁻ gr' (set_input_color gr' p)\s out);
  [| etransitivity].
  (* 3 starting rules (bundled as one), 1 context rule and 1 ending rule *)
  + now apply signal_transmit_input.
  + apply microsteps_signal_compat. rewM. now apply IHp.
  + setoid_replace (White C.empty) with (get_output_color (dead_stmt res (base p))) by now rewM.
    apply signal_transmit_output.
    etransitivity; eauto; [].
    eapply IHp, microsteps_le, Mle_out_le in Hin; eauto; [].
    revert Hin. now rewM.
Qed.

(** The hypothesis [valid_dom E p] ensures that all instructions using with signals are allowed. *)
Corollary microsteps_dead_from_stmt : forall res E p, valid_dom E p ->
  microsteps E (set_input_color (Build_input_color (OK false) res) (from_stmt p))
               (dead_stmt res p).
Proof.
intros. rewrite <- (from_stmt_base) at 2. apply microsteps_dead_stmt_strong.
- now apply from_stmt_invariant.
- now rewM.
- rewM. now repeat split; left.
Qed.


(** A tactic to transmit input_color, event though there may not be anything to do. *)
Ltac transmit bo :=
  let Heq := fresh "Heq" in
  destruct (Beq_dec bo KO) as [Heq | Heq];
  [ rewrite Heq; rewM; reflexivity || cong; reflexivity || idtac
  | apply micro_microsteps; constructor ].

(** We can strengthen this result when Go is [OK false]: we have enough information to fully
    compute the output colors and the state of all registers.
    The hypothesis [valid_dom E p] ensures that all instructions using with signals are allowed. *)
Theorem microsteps_dead_state : forall E p, valid_dom E (base p) ->
  microsteps E (set_input_color (gr_noGo (OK false)) (from_state p)) (dead_state p).
Proof.
intros E p. revert E. induction p; intros E HE; simpl; foldmicro.
* (* pause *)
  eright.
  + apply MpauseNoGo0; tauto || Cfsetdec.
  + assert (1 ≠ 0) by discriminate.
    setoid_replace C.empty with (C.remove 1 (C.remove 0 (C.add 0 (C.singleton 1)))) by (intro; Cfsetdec).
    apply micro_microsteps, MpauseNoGo1; tauto || Cfsetdec.
* (* awimm s *)
  inv HE. eright.
  + apply MawimmNoGo0; solve [ compute; tauto | Cfsetdec ].
  + assert (1 ≠ 0) by discriminate.
    setoid_replace C.empty with (C.remove 1 (C.remove 0 (C.add 0 (C.singleton 1)))) by (intro; Cfsetdec).
    apply micro_microsteps, MawimmNoGo1; solve [ compute; tauto | Cfsetdec ].
* (* { p } *)
  inv HE. etransitivity. etransitivity.
  (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
  + apply trap_transmit_input. now rewM.
  + apply microsteps_trap_compat. now apply IHp.
  + change (White C.empty) with ↓(White ∅). rewrite <- dead_state_output_color.
    apply trap_transmit_output. f_equiv. cleaning.
    apply microsteps_le, Mle_out_le in IHp. revert IHp. now rewM.
* (* ↑p *)
  inv HE. etransitivity. etransitivity.
  (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
  + apply shift_transmit_input. now rewM.
  + apply microsteps_shift_compat. now apply IHp.
  + change (White C.empty) with ↑(White ∅). rewrite <- dead_state_output_color.
    apply shift_transmit_output. apply up_out_le_compat. cleaning.
    apply microsteps_le, Mle_out_le in IHp. revert IHp. now rewM.
* (* s ⊃ p *)
  inv HE.
  change (microsteps E (Colors⁺ (gr_noGo (OK false)) (s ⊃ from_state p)
                                (White (C.add 1 (out2C (get_output_color (from_state p))))))
                       (Colors⁺ (gr_noGo (OK false)) (s ⊃ dead_state p) (White C.empty))).
  etransitivity. etransitivity.
  (* 2 starting rules (bundled as one), 1 context rule and 1 ending rule *)
  + apply suspend_transmit_input; rewM; now left.
  + rewM. change (OK false) with (Res (gr_noGo (OK false))). rewrite <- set_input_color_set_Go_Res.
    now apply microsteps_suspend_compat, IHp.
  + assert (Hout : out_eq (SuspNow (Band (Band (Res (gr_noGo (OK false))) (OK (get_Sel (dead_state p))))
                                         (get_val s E)) (White ∅)) (White ∅)) by reflexivity.
    rewrite <- Hout, <- dead_state_output_color.
    apply suspend_transmit_output. rewM. simpl.
    destruct (from_state_colors p) as [? [? [Heq ?]]]. rewrite Heq. simpl. Cfsetdec.
* (* s ? hat(p), q *)
  inv HE. do 2 etransitivity. etransitivity.
  (* 4 starting rules (bundled as two) *)
  + apply if_transmit_input_l; rewM; now left.
  + apply if_transmit_input_r; rewM; now left.
  (* 2 context rules *)
  + now apply microsteps_if_compat_l, IHp.
  + now apply microsteps_if_compat_r, microsteps_dead_from_stmt.
  (* 1 ending rule *)
  + setoid_replace (White C.empty) with (White ∅ ∪ White ∅) by now rewrite out_union_empty_l.
    rewrite <- dead_state_output_color, <- dead_stmt_output_color at 1.
    apply if_transmit_output.
    destruct (from_state_colors p) as [pp1 [K1 [Heq1 HK1]]],
             (from_stmt_colors q) as [pp2 [K2 [Heq2 HK2]]].
    rewrite Heq1, Heq2. rewM. simpl. Cfsetdec.
* (* s ? p, hat(q) *)
  rename p0 into q. inv HE.
  do 2 etransitivity. etransitivity.
  (* 4 starting rules (bundled as two) *)
  + apply if_transmit_input_l; rewM; now left.
  + apply if_transmit_input_r; rewM; now left.
  (* 2 context rules *)
  + now apply microsteps_if_compat_l, microsteps_dead_from_stmt.
  + now apply microsteps_if_compat_r, IHp.
  (* 1 ending rule *)
  + setoid_replace (White C.empty) with (White ∅ ∪ White ∅) by now rewrite out_union_empty_l.
    rewrite <- dead_stmt_output_color, <- dead_state_output_color at 1.
    apply if_transmit_output.
    destruct (from_stmt_colors p) as [pp1 [K1 [Heq1 HK1]]],
             (from_state_colors q) as [pp2 [K2 [Heq2 HK2]]].
    rewrite Heq1, Heq2. rewM. simpl. Cfsetdec.
* (* hat(p); q *)
  destruct (from_state_colors p) as [pp1 [K1 [Heq1 HK1]]],
           (from_stmt_colors q) as [pp2 [K2 [Heq2 HK2]]].
  inv HE. do 3 etransitivity. 7-8:reflexivity.
  (* 2 starting rules (bundled as one) + 1 context rule *)
  + apply seq_transmit_input_l. now rewM.
  + apply microsteps_seq_compat_l. now apply IHp.
  (* 1 transfer rule + 1 starting rule + 1 context rule *)
  + apply micro_microsteps, MseqNoGoR; try (now rewrite Heq2); []. rewM. simpl. Cfsetdec.
  + apply seq_transmit_input_r; rewM; now left.
  + rewrite <- set_input_color_set_Go_Res.
    now apply microsteps_seq_compat_r, microsteps_dead_from_stmt.
  (* 1 ending rule *)
  + setoid_replace (White C.empty) with (SEQrestrict (White ∅) ∪ White ∅) by (intro; Cfsetdec).
    rewrite <- dead_state_output_color, <- dead_stmt_output_color at 1.
    apply seq_transmit_output.
    rewrite Heq1, Heq2. rewM. simpl. Cfsetdec.
* (* p; hat(q) *)
  rename p0 into q.
  destruct (from_stmt_colors p) as [pp1 [K1 [Heq1 HK1]]],
           (from_state_colors q) as [pp2 [K2 [Heq2 HK2]]].
  inv HE. do 3 etransitivity. 7-8:reflexivity.
  (* 2 starting rules (bundled as one) + 1 context rule *)
  + apply seq_transmit_input_l. now rewM.
  + now apply microsteps_seq_compat_l, microsteps_dead_from_stmt.
  (* 1 transfer rule + 1 starting rule + 1 context rule *)
  + apply micro_microsteps, MseqNoGoR; try (now rewrite Heq2); []. rewM. simpl. Cfsetdec.
  + apply seq_transmit_input_r; rewM; now left.
  + rewrite <- set_input_color_set_Go_Res.
    apply microsteps_seq_compat_r. now apply IHp.
  (* 1 ending rule *)
  + setoid_replace (White C.empty) with (SEQrestrict (White ∅) ∪ White ∅) by (intro; Cfsetdec).
    rewrite <- dead_stmt_output_color, <- dead_state_output_color at 1.
    apply seq_transmit_output.
    rewrite Heq1, Heq2. rewM. simpl. Cfsetdec.
* (* hat(p) || hat(q) *)
  inv HE. do 2 etransitivity. etransitivity.
  (* 6 starting rules (bundeld as two) *)
  + apply par_transmit_input_l. now rewM.
  + apply par_transmit_input_r. now rewM.
  (* 2 context rules *)
  + now apply microsteps_par_compat_l, IHp1.
  + now apply microsteps_par_compat_r, IHp2.
  (* 1 ending rule *)
  + setoid_replace (White C.empty)
      with (synchronize (get_Sel (dead_state p1)) (get_Sel (dead_state p2))
                        (get_output_color (dead_state p1)) (get_output_color (dead_state p2)))
      by now rewM.
    apply par_transmit_output.
    destruct (from_state_colors p1) as [pp1 [K1 [Heq1 HK1]]],
             (from_state_colors p2) as [pp2 [K2 [Heq2 HK2]]].
    rewrite Heq1, Heq2. rewM. simpl. Cfsetdec.
* (* hat(p) || q *)
  inv HE. do 2 etransitivity. etransitivity.
  (* 4 starting rules (bundeld as two) *)
  + apply par_transmit_input_l. now rewM.
  + apply par_transmit_input_r. now rewM.
  (* 2 context rules *)
  + now apply microsteps_par_compat_l, IHp.
  + now apply microsteps_par_compat_r, microsteps_dead_from_stmt.
  (* 1 ending rule *)
  + setoid_replace (White C.empty)
      with (synchronize (get_Sel (dead_state p)) (get_Sel (dead_stmt (OK false) q))
             (get_output_color (dead_state p)) (get_output_color (dead_stmt (OK false) q)))
      by now rewM.
    apply par_transmit_output.
    destruct (from_state_colors p) as [pp1 [K1 [Heq1 HK1]]],
             (from_stmt_colors q) as [pp2 [K2 [Heq2 HK2]]].
    rewrite Heq1, Heq2. rewM. simpl. Cfsetdec.
* (* p || hat(q) *)
  rename p0 into q.
  inv HE. do 2 etransitivity. etransitivity.
  (* 4 starting rules (bundeld as two) *)
  + apply par_transmit_input_l. now rewM.
  + apply par_transmit_input_r. now rewM.
  (* 2 context rules *)
  + now apply microsteps_par_compat_l, microsteps_dead_from_stmt.
  + now apply microsteps_par_compat_r, IHp.
  (* 1 ending rule *)
  + setoid_replace (White C.empty)
      with (synchronize (get_Sel (dead_stmt (OK false) p)) (get_Sel (dead_state q))
             (get_output_color (dead_stmt (OK false) p)) (get_output_color (dead_state q)))
      by now rewM.
    apply par_transmit_output.
    destruct (from_stmt_colors p) as [pp1 [K1 [Heq1 HK1]]],
             (from_state_colors q) as [pp2 [K2 [Heq2 HK2]]].
    rewrite Heq1, Heq2. rewM. simpl. Cfsetdec.
* (* p\s *)
  inv HE. etransitivity. etransitivity.
  (* 3 starting rule (bundled as one), 1 context rule and 1 ending rule *)
  + apply signal_transmit_input. now rewM.
  + apply microsteps_signal_compat. rewM. apply IHp.
    assert (Hdom : S.dom_eq (S.add s v E)
                            (S.add s (get_val s (to_event (from_state p) (s⊥ ++ E))) E)) by f_equiv.
    now rewrite <- Hdom.
  + rewrite <- dead_state_output_color.
    apply signal_transmit_output.
    destruct (from_state_colors p) as [pp [K [Heq HK]]].
    rewrite Heq. rewM. simpl. Cfsetdec.
Qed.

(** We would like to prove that valid coloring and ordering exactly capture microsteps reduction:
    [[forall E p p', get_input_color p = get_input_color p' ->
                     valid_coloring E p -> valid_coloring E p' ->
                     Mle p p' -> microsteps E p p']]
    Unforunately, this does not hold because [micro] is not precise enough:
    we can decompose [pause] into more atomic rules or the transmission of input colors
    into transmission component by component. *)


(** ***  Microsteps interpreter  **)

(** Iterate the microstep interpreter as much as possible. *)
Fixpoint micros_interp_aux p E fuel :=
  match fuel, micro_interp p E with
    | 0, _ | S _, None => p (* end cases: either no more fuel, or no more reduction *)
    | S fuel, Some p' => micros_interp_aux p' E fuel
  end.

(* TODO: We should lazily add 2^k - 1 to the measure value to avoid computing it in most cases. *)
Definition micros_interp p E := micros_interp_aux p E (Mmeasure p).

Global Instance micros_interp_aux_compat : Proper (equiv ==> equiv ==> eq ==> equiv) micros_interp_aux.
Proof.
intros p1 p2 Hp E1 E2 HE n n2 Hn. subst n2. revert p1 p2 Hp.
induction n; intros p1 p2 Hp; simpl; trivial; [].
assert (Heq := micro_interp_compat _ _ Hp HE).
do 2 destruct_match; simpl in Heq; auto; try elim_False; []; now apply IHn.
Qed.

Global Instance micros_interp_compat : Proper (equiv ==> equiv ==> equiv) micros_interp.
Proof. repeat intro. unfold micros_interp. now apply micros_interp_aux_compat; trivial; f_equiv. Qed.

Lemma micros_interp_aux_correct : forall fuel E p, microsteps E p (micros_interp_aux p E fuel)
  /\ (Mmeasure p <= fuel -> Mterminal E (micros_interp_aux p E fuel)).
Proof.
intro fuel. induction fuel as [| fuel]; intros E p; simpl.
* (* fuel = 0 *)
  split; try reflexivity; [].
  intros Hp p' Hred. rewrite Nat.le_0_r in Hp.
  apply micro_lt, Mlt_impl in Hred. lia.
* (* fuel > 0 *)
  destruct (micro_interp p E) as [p' |] eqn:Hp.
  + apply (eq_subrelation (R := equiv)), micro_interp_correct in Hp; auto; [].
    destruct (IHfuel E p') as [Hred Hlast]. split.
    - now right with p'.
    - intros Hle p'' Habs. apply Hlast with p''; trivial; [].
      apply micro_lt, Mlt_impl in Hp. lia.
  + split; try reflexivity; [].
    intros _ p' Habs. revert Habs Hp. apply micro_interp_complete.
Qed.

Corollary micros_interp_correct : forall p E,
  microsteps E p (micros_interp p E) /\ Mterminal E (micros_interp p E).
Proof. intros p E. destruct (micros_interp_aux_correct (Mmeasure p) E p). auto. Qed.


==> anc/package/Semantics/MustCan.v <==
Require Import Utf8.
Require Import Morphisms.
Require Import RelationPairs.
Require Import Basics.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.


(** **  The [Must] and [Can] functions  **)

Open Scope CEsterel_scope.
Global Arguments RelCompFun {A} {B} R f /.

Fixpoint Must (p : stmt) (E : S.t (status bool)) : SigSet.t * (option nat) :=
  match p with
    | Cnothing => (∅, Some 0)
    | Cpause => (∅, Some 1)
    | Cemit s => (SigSet.singleton s, Some 0)
    | Cexit n => (∅, Some (S (S n)))
    | Cawimm s =>
        match S.find s E with
          | Some (OK true)  => (∅, Some 0) (* if s+ ∈ E *)
          | Some (OK false) => (∅, Some 1) (* if s- ∈ E *)
          | Some KO => (∅, None)
          | None => (∅, None) (* should not be reached *)
        end
    | Cif s p q =>
        match S.find s E with
          | Some (OK true) => Must p E     (* if s+ ∈ E *)
          | Some (OK false) => Must q E    (* if s- ∈ E *)
          | Some KO => (∅, None)
          | None => (∅, None) (* should not be reached *)
        end
    | Csuspend s p => Must p E
    | Cseq p q =>
        match snd (Must p E) with
          | Some 0 => (fst (Must p E) ∪ fst (Must q E), snd (Must q E))
          | _ => Must p E
        end
    | Cpar p q => (fst (Must p E) ∪ fst (Must q E), option_map2 max (snd (Must p E)) (snd (Must q E)))
    | Ctrap p => (fst (Must p E), ↓(snd (Must p E)))
    | Cshift p => (fst (Must p E), ↑(snd (Must p E)))
    | Csignal s p =>
        if SigSet.mem s (fst (Must p (s⊥ ++ E)))
        then (SigSet.remove s (fst (Must p (s⁺ ++ E))), snd (Must p (s⁺ ++ E)))
        else if SigSet.mem s (fst (Can true p (s⊥ ++ E)))
             then (SigSet.remove s (fst (Must p (s⊥ ++ E))), snd (Must p (s⊥ ++ E)))
             else (SigSet.remove s (fst (Must p (s⁻ ++ E))), snd (Must p (s⁻ ++ E)))
  end

(** For [m], the value [true] means + and the value [false] means ⊥. *)
with Can m (p : stmt) (E : S.t (status bool)) : SigSet.t * C.t :=
  match p with
    | Cnothing => (∅, C.singleton 0)
    | Cpause => (∅, C.singleton 1)
    | Cemit s => (SigSet.singleton s, C.singleton 0)
    | Cexit n => (∅, C.singleton (S (S n)))
    | Cawimm s =>
        match S.find s E with
          | Some (OK true)  => (∅, C.singleton 0)  (* if s⁺ ∈ E *)
          | Some (OK false) => (∅, C.singleton 1)  (* if s⁻ ∈ E *)
          | Some KO => (∅, C.add 0 (C.singleton 1))
          | None => (∅, C.add 0 (C.singleton 1))   (* should not be reached *)
        end
    | Cif s p q =>
        match S.find s E with
          | Some (OK true) => Can m p E            (* if s⁺ ∈ E *)
          | Some (OK false) => Can m q E           (* if s⁻ ∈ E *)
          | Some KO => (fst (Can false p E) ∪ fst (Can false q E), snd (Can false p E) ∪ snd (Can false q E))
          | None => (* should not be reached *)
                    (fst (Can false p E) ∪ fst (Can false q E), snd (Can false p E) ∪ snd (Can false q E))
        end
    | Csuspend s p => Can m p E
    | Cseq p q =>
      if C.mem O (snd (Can m p E))
      then let m' := match snd (Must p E) with
                       | Some 0 => m
                       | _ => false
                     end in
           (fst (Can m p E) ∪ fst (Can m' q E), (C.remove 0 (snd (Can m p E))) ∪ snd (Can m' q E))
      else Can m p E
    | Cpar p q => (fst (Can m p E) ∪ fst (Can m q E), Cmax (snd (Can m p E)) (snd (Can m q E)))
    | Ctrap p => (fst (Can m p E), ↓(snd (Can m p E)))
    | Cshift p => (fst (Can m p E), ↑(snd (Can m p E)))
    | Csignal s p =>
        if SigSet.mem s (fst (Can m p (s⊥ ++ E)))
        then if SigSet.mem s (fst (Must p (s⊥ ++ E)))
             then if m
                  then (SigSet.remove s (fst (Can m p (s⁺ ++ E))), snd (Can m p (s⁺ ++ E)))
                  else (SigSet.remove s (fst (Can m p (s⊥ ++ E))), snd (Can m p (s⊥ ++ E)))
             else (SigSet.remove s (fst (Can m p (s⊥ ++ E))), snd (Can m p (s⊥ ++ E)))
        else (SigSet.remove s (fst (Can m p (s⁻ ++ E))), snd (Can m p (s⁻ ++ E)))
  end.

Notation "Can⁺" := (Can true).
Notation "Can^⊥" := (Can false).

Theorem Must_Can_event_compat p : Proper (S.eq ==> SigSet.eq * eq) (Must p)
                      ∧ forall b, Proper (S.eq ==> SigSet.eq * C.eq) (Can b p).
Proof.
induction p; simpl.
* (* nothing *)
  split; intros * E₁ E₂ HE; reflexivity.
* (* pause *)
  split; intros * E₁ E₂ HE; reflexivity.
* (* emit s *)
  split; intros * E₁ E₂ HE; reflexivity.
* (* exit T *)
  split; intros * E₁ E₂ HE; reflexivity.
* (* awimm s *)
  split; intros ** E₁ E₂ HE; try rewrite HE; destruct (S.find s E₂) as [[[|] |] |]; now reflexivity || apply IHp.
* (* { p } *)
  destruct IHp as [IHMust IHCan]. split; intros * E₁ E₂ HE.
  + split; hnf; simpl; setoid_rewrite (IHMust _ _ HE); reflexivity.
  + split; intro; simpl; now rewrite (IHCan _ _ _ HE).
* (* ↑p *)
  destruct IHp as [IHMust IHCan]. split; intros * E₁ E₂ HE.
  + rewrite (IHMust _ _ HE). reflexivity.
  + split; intro; simpl; now rewrite (IHCan _ _ _ HE).
* (* s ⊃ p *)
  apply IHp.
* (* s ? p, q *)
  split; intros * E₁ E₂ HE.
  + rewrite HE. now destruct (S.find s E₂) as [[[|] |] |]; apply IHp1 || apply IHp2 || reflexivity.
  + rewrite HE. destruct (S.find s E₂) as [[[|] |] |]; try (now apply IHp1 || apply IHp2);
    (split; try intro; hnf; simpl; rewrite (proj2 IHp1 _ _ _ HE), (proj2 IHp2 _ _ _ HE); tauto).
* (* p; q *)
  destruct IHp1 as [IHMust1 IHCan1], IHp2 as [IHMust2 IHCan2]. split; intros * E₁ E₂ HE.
  + rewrite HE. destruct (snd (Must p1 E₂)) as [[| [| n]] |] eqn:Hmust; simpl; try apply (IHMust1 _ _ HE).
    hnf in *. split.
    - intro. simpl. do 2 rewrite SigSet.union_spec. now rewrite IHMust1, IHMust2.
    - now apply IHMust2.
  + rewrite HE. destruct (C.mem 0 (snd (Can b p1 E₂))) eqn:Hcan.
    - destruct (snd (Must p1 E₁)) as [[| [| ]] |] eqn:Hmust; rewrite HE in Hmust; rewrite Hmust; split;
      solve [ intro x; simpl; do 2 rewrite SigSet.union_spec;
              now rewrite (proj1 (IHCan1 _ _ _ HE) x), (proj1 (IHCan2 _ _ _ HE) x)
            | intro x; simpl; do 2 rewrite C.union_spec, C.remove_spec;
              now rewrite (proj2 (IHCan1 _ _ _ HE) x), (proj2 (IHCan2 _ _ _ HE) x) ].
    - now apply IHCan1.
* (* p || q *)
  destruct IHp1 as [IHMust1 IHCan1], IHp2 as [IHMust2 IHCan2]. split; intros * E₁ E₂ HE.
  + split.
    - intro. simpl. do 2 rewrite SigSet.union_spec. rewrite (IHMust1 _ _ HE), (IHMust2 _ _ HE). reflexivity.
    - hnf. simpl. rewrite (IHMust1 _ _ HE), (IHMust2 _ _ HE). reflexivity.
  + split; hnf; simpl; intro; now rewrite (IHCan1 _ _ _ HE), (IHCan2 _ _ _ HE).
* (* p\s *)
  destruct IHp as [IHMust IHCan].
  split; intros * E₁ E₂ HE.
  + destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₁)))) eqn:Hmust; rewrite HE in Hmust; rewrite Hmust.
    - now rewrite HE.
    - rewrite HE. destruct (SigSet.mem s (fst (Can⁺ p (s⊥ ++ E₂)))); now rewrite HE.
  + destruct (SigSet.mem s (fst (Can b p (s⊥ ++ E₁)))) eqn:Hcan; rewrite HE in Hcan; rewrite Hcan.
    - destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₁)))) eqn:Hmust; rewrite HE in Hmust;
      rewrite Hmust; try destruct b; now rewrite HE.
    - now rewrite HE.
Qed.

Theorem Must_Can_stmt_compat : forall p1 E p2, stmt_eq p1 p2 ->
  (SigSet.eq * eq)%signature (Must p1 E) (Must p2 E)
  ∧ forall b, (SigSet.eq * C.eq)%signature (Can b p1 E) (Can b p2 E).
Proof.
intro p1. induction p1; intros E [] Heq; simpl in *; try elim_False || reflexivity.
+ now split.
+ now split.
+ repeat split; auto; now rewrite Heq.
+ now subst.
+ setoid_rewrite Heq. now repeat destruct_match.
+ eapply IHp1 in Heq. destruct Heq as [Hmust Hcan].
  rewrite Hmust. split; try reflexivity.
  intro b. now rewrite (Hcan b).
+ eapply IHp1 in Heq. destruct Heq as [Hmust Hcan].
  rewrite Hmust. split; try reflexivity.
  intro b. now rewrite (Hcan b).
+ destruct Heq as [Hs Heq]. eapply IHp1 in Heq. destruct Heq as [Hmust Hcan].
  rewrite Hmust. split; try reflexivity.
  intro b. now rewrite (Hcan b).
+ destruct Heq as [Hs [Hp Hq]]. setoid_rewrite Hs. repeat destruct_match; subst; auto;
  split; try reflexivity;
  intro b; now rewrite (proj2 (IHp1_1 E _ Hp)), (proj2 (IHp1_2 E _ Hq)).
+ destruct Heq as [Hp Hq]. eapply IHp1_1 in Hp. eapply IHp1_2 in Hq.
  split.
  - rewrite (proj1 Hp). now repeat destruct_match; subst; rewrite (proj1 Hp), ?(proj1 Hq).
  - intro b. rewrite (proj1 Hp), (proj2 Hp). now destruct_match; subst; rewrite (proj2 Hp), ?(proj2 Hq).
+ destruct Heq as [Hp Hq]. eapply IHp1_1 in Hp. eapply IHp1_2 in Hq.
  split.
  - now rewrite (proj1 Hp), (proj1 Hq).
  - intro b. now rewrite (proj2 Hp), (proj2 Hq).
+ destruct Heq as [Hs Heq].
  match type of Hs with Signal.eq s ?x => rename x into s' end.
  assert (HpP := IHp1 (s⁺ ++ E) _ Heq).
  assert (HpM := IHp1 (s⁻ ++ E) _ Heq).
  assert (HpB := IHp1 (s⊥ ++ E) _ Heq).
  assert (HEP : S.eq (s⁺ ++ E) (s'⁺ ++ E)) by now f_equiv.
  assert (HEM : S.eq (s⁻ ++ E) (s'⁻ ++ E)) by now f_equiv.
  assert (HEB : S.eq (s⊥ ++ E) (s'⊥ ++ E)) by now f_equiv.
  split.
  - rewrite (proj1 HpB), (proj2 HpB). destruct_match.
    * assert (Hmust' : SigSet.mem s' (fst (Must p s'⊥ ++ E)) = true).
      { rewrite <- H. f_equiv; trivial; []. now apply Must_Can_event_compat. }
      rewrite Hmust', (proj1 HpP), (proj1 (Must_Can_event_compat p) _ _ HEP). now do 2 f_equiv.
    * rewrite <- Hs at 1. rewrite <- (proj1 (Must_Can_event_compat p) _ _ HEB), H.
      rewrite <- Hs at 1. rewrite <- (proj2 (Must_Can_event_compat p) true _ _ HEB).
      destruct_match; (f_equiv; [f_equiv |]); trivial;
      solve [ rewrite <- (proj1 (Must_Can_event_compat p) _ _ HEB); apply HpB
            | rewrite <- (proj1 (Must_Can_event_compat p) _ _ HEM); apply HpM ].
  - intro b.
    rewrite (proj1 HpB), (proj2 HpB). destruct_match.
    * assert (Hcan' : SigSet.mem s' (fst (Can b p s'⊥ ++ E)) = true).
      { rewrite <- H. f_equiv; trivial; []. now apply Must_Can_event_compat. }
      assert (Hmust : SigSet.mem s' (fst (Must p s'⊥ ++ E)) = SigSet.mem s (fst (Must p s⊥ ++ E))).
      { f_equiv; auto. now apply Must_Can_event_compat. }
      rewrite Hmust, Hcan'. destruct_match; [destruct_match |];
      (f_equiv; [f_equiv |]); trivial;
      solve [ rewrite <- (proj2 (Must_Can_event_compat p) true _ _ HEP); apply HpP
            | rewrite <- (proj2 (Must_Can_event_compat p) false _ _ HEB); apply HpB
            | rewrite <- (proj2 (Must_Can_event_compat p) b _ _ HEB); apply HpB ].
    * rewrite <- Hs at 1. rewrite <- (proj2 (Must_Can_event_compat p) _ _ _ HEB), H.
      do 2 f_equiv; trivial; rewrite <- (proj2 (Must_Can_event_compat p) b _ _ HEM); apply HpM.
Qed.

Global Instance Must_compat : Proper (equiv ==> S.eq ==> SigSet.eq * Logic.eq) Must.
Proof.
intros p q Hpq E E' HE.
rewrite (proj1 (Must_Can_event_compat p) E E' HE).
now apply Must_Can_stmt_compat.
Qed.

Global Instance Can_compat : Proper (Logic.eq ==> equiv ==> S.eq ==> SigSet.eq * C.eq) Can.
Proof.
intros ? ? ? p q Hpq E E' HE. subst.
rewrite (proj2 (Must_Can_event_compat p) _ E E' HE).
now apply Must_Can_stmt_compat.
Qed.

(** An auxiliary proof before the main one: Must ⊆ Can⁺. *)
(* RMK: The first part can be generalized to Must ⊆ Can since Can⁺ ⊆ Can^⊥, but the second part cannot!
        Consider for example p = ((s? k, 0) | !s)\s:
        we have Must p ∅ = Can⁺ p ∅ = (∅, {k}) but Can^⊥ p ∅ = (∅, {0, k}) *)
Theorem Must_Can : forall p,
    (∀ E, SigSet.Subset (fst (Must p E)) (fst (Can⁺ p E)))
  ∧ ∀ E k, snd (Must p E) = Some k -> C.eq (snd (Can⁺ p E)) (C.singleton k).
Proof.
intros p. induction p.
* (* nothing *)
  split; [intro E | intros E k Hin]; simpl in *.
  + reflexivity.
  + inversion_clear Hin. reflexivity.
* (* pause *)
  split; [intro E | intros E k Hin]; simpl in *.
  + reflexivity.
  + inversion_clear Hin. reflexivity.
* (* emit s *)
  split; [intro E | intros E k Hin]; simpl in *.
  + reflexivity.
  + inversion_clear Hin. reflexivity.
* (* exit T *)
  split; [intro E | intros E k Hin]; simpl in *.
  + reflexivity.
  + inversion_clear Hin. reflexivity.
* (* awimm s *)
  split; [intro E | intros E k Hin]; simpl in *.
  + destruct (S.find s E) as [[[|] |] |]; simpl in *; auto using SigSetProp.MP.subset_empty.
  + destruct (S.find s E) as [[[|] |] |]; simpl in *; auto; now inv Hin.
* (* { p } *)
  destruct IHp as [IHpF IHpS]. split; [intro E | intros E k Hin]; simpl in *.
  + now apply IHpF.
  + rewrite option_map_Some in Hin. destruct Hin as [x [Hin Hx]]. subst. apply IHpS in Hin.
    rewrite Hin. intro k. unfold Cdown. rewrite Cmap_singleton. reflexivity.
* (* ↑p *)
  destruct IHp as [IHpF IHpS]. split; [intro E | intros E k Hin]; simpl in *.
  + now apply IHpF.
  + rewrite option_map_Some in Hin. destruct Hin as [x [Hin Hx]]. subst. apply IHpS in Hin.
    rewrite Hin. intro k. unfold Cup. rewrite Cmap_singleton. reflexivity.
* (* s ⊃ p *)
  apply IHp.
* (* s ? p, q *)
  destruct IHp1 as [IHp1F IHp1S], IHp2 as [IHp2F IHp2S]. split; [intro E | intros E k Hin]; simpl in *.
  + destruct (S.find s E) as [[[|] |] |]; simpl in *; auto using SigSetProp.MP.subset_empty.
  + destruct (S.find s E) as [[[|] |] |]; simpl; auto; discriminate Hin.
* (* p; q *)
  destruct IHp1 as [IHp1F IHp1S], IHp2 as [IHp2F IHp2S]. split; [intro E | intros E k Hin]; simpl in *.
  + destruct (snd (Must p1 E)) as [[| [| k1]] |] eqn:Hmust,
             (C.mem 0 (snd (Can⁺ p1 E))) eqn:Hcan; simpl in *; try
    solve [ now apply IHp1F | etransitivity; (now apply IHp1F) || intro; rewrite SigSet.union_spec; auto ].
    - intros x Hin. rewrite SigSet.union_spec in *.
      destruct Hin; (now left; apply IHp1F) || (now right; apply IHp2F).
    - apply IHp1S in Hmust. rewrite Hmust in Hcan. discriminate Hcan.
  + destruct (snd (Must p1 E)) as [[| k1] |] eqn:Hmust, (C.mem 0 (snd (Can⁺ p1 E))) eqn:Hcan; simpl.
    (* Look at hypotheses Hmust and Hcan to know in which subcase you are *)
    - simpl in Hin. apply IHp1S in Hmust. apply IHp2S in Hin. rewrite Hmust, Hin. intro. Cfsetdec.
    - apply IHp1S in Hmust. rewrite Hmust in Hcan. discriminate Hcan.
    - apply IHp1S in Hmust. rewrite Hmust in Hcan. discriminate Hcan.
    - now apply IHp1S.
    - rewrite Hmust in Hin. discriminate Hin.
    - rewrite Hmust in Hin. discriminate Hin.
* (* p || q *)
  destruct IHp1 as [IHp1F IHp1S], IHp2 as [IHp2F IHp2S]. split; [intro E | intros E k Hin]; simpl in *.
  + intros x Hin. rewrite SigSet.union_spec in *. destruct Hin; (now left; apply IHp1F) || (now right; apply IHp2F).
  + destruct (snd (Must p1 E)) as [k₁ |] eqn:Hmust₁, (snd (Must p2 E)) as [k₂ |] eqn:Hmust₂; inv Hin.
    apply IHp1S in Hmust₁. apply IHp2S in Hmust₂. intro k. rewrite Hmust₁, Hmust₂, Cmax_spec.
    setoid_rewrite C.singleton_spec. split; intros [? [? [? [? ?]]]] || intro; subst; eauto.
* (* p\s *)
  destruct IHp as [IHpF IHpS]. split; [intro E | intros E k Hin]; simpl in *.
  + destruct (SigSet.mem s (fst (Can⁺ p (s⊥ ++ E)))) eqn:Hcan,
             (SigSet.mem s (fst (Must p (s⊥ ++ E)))) eqn:Hmust;
    simpl in *; try now apply SigSetDec.F.remove_s_m. rewrite SigSet.mem_spec in Hmust.
    apply IHpF in Hmust. rewrite <- SigSet.mem_spec, Hcan in Hmust. discriminate Hmust.
  + destruct (SigSet.mem s (fst (Can⁺ p (s⊥ ++ E)))) eqn:Hcan,
             (SigSet.mem s (fst (Must p (s⊥ ++ E)))) eqn:Hmust;
    simpl in *; try now apply IHpS.
    rewrite SigSet.mem_spec in Hmust. apply IHpF in Hmust.
    rewrite <- SigSet.mem_spec, Hcan in Hmust. discriminate Hmust.
Qed.

Corollary Must_Can_fst : ∀ p E, SigSet.Subset (fst (Must p E)) (fst (Can⁺ p E)).
Proof. intro p. apply (proj1 (Must_Can p)). Qed.

Corollary Must_Can_snd : ∀ p E k, snd (Must p E) = Some k -> C.eq (snd (Can⁺ p E)) (C.singleton k).
Proof. intro p. apply (proj2 (Must_Can p)). Qed.

(** ***  Monotonicity of [Can] and [Must]  **)

(** We take out the p\s cases from the main induction, because they are already complex enough. **)
Lemma Can_fst_le_compat_signal : forall p s,
  (Proper (Bool.le --> @Scott_le _ Ble --> SigSet.Subset) (fun m E => fst (Can m p E))
  ∧ Proper (Bool.le --> @Scott_le _ Ble --> C.Subset) (fun m E => snd (Can m p E)))
  ∧ (Proper (@Scott_le _ Ble ==> SigSet.Subset) (fun E => fst (Must p E))
  ∧ ∀ E₁ E₂ k, E₁ [<=Ble] E₂ -> snd (Must p E₁) = Some k -> snd (Must p E₂) = Some k) ->
  Proper (Bool.le --> @Scott_le _ Ble --> SigSet.Subset) (fun m E => fst (Can m p\s E)).
Proof.
intros p s [[HCanF HCanS] [HMustF HMustS]] b₁ b₂ Hb E₁ E₂ HE s'.
assert (Hadd : forall b, flip (@Scott_le _ Ble) (S.add s b E₁) (S.add s b E₂)) by (now intro; apply Sadd_le_compat).
simpl.
destruct (SigSet.mem s (fst (Can b₁ p (s⊥ ++ E₁)))) eqn:Hcan1F.
* (* s ∈ Can b₁ p (E₁\{s}) therefore s ∈ Can b₂ p (E₂\{s}) *)
  assert (Hcan2F : SigSet.mem s (fst (Can b₂ p (s⊥ ++ E₂))) = true).
  { revert Hcan1F. do 2 rewrite SigSet.mem_spec. pose (Hadd KO). now apply HCanF. }
  rewrite Hcan2F. destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₂)))) eqn:Hmust2F.
  + (* s ∈ Must p (E₂\{s}) therefore s ∈ Must p (E₁\{s}) *)
    assert (Hmust1F : SigSet.mem s (fst (Must p (s⊥ ++ E₁))) = true).
    { revert Hmust2F. do 2 rewrite SigSet.mem_spec. apply HMustF, Hadd. }
    rewrite Hmust1F. destruct b₂.
    - (* s ∈ Can b₁ p (E₁\{s}) and s ∈ Can + p (E₂\{s}) *)
      hnf in Hb. subst b₁. simpl. apply SigSetDec.F.remove_s_m; reflexivity || apply HCanF; auto; reflexivity.
    - (* s ∈ Can b₁ p (E₁\{s}) and s ∈ Can ⊥ p (E₂\{s}) *)
      destruct b₁; simpl; apply SigSetDec.F.remove_s_m; reflexivity || apply HCanF; auto.
      apply Sadd_le_compat; auto. now left.
  + (* s ∉ Must p (E₂\{s}) *)
    destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₁)))) eqn:Hmust1F;
    try destruct b₁; simpl; apply SigSetDec.F.remove_s_m, HCanF; trivial;
    reflexivity || apply Sadd_le_compat; auto; now left.
* (* s ∉ Can b₁ p (E₁\{s}) therefore s ∉ Must p (E₁\{s}) *)
  assert (SigSet.mem s (fst (Must p (s⊥ ++ E₁))) = false) as Hmust1F.
  { destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₁)))) eqn:Habs; trivial.
    rewrite SigSet.mem_spec in Habs. apply Must_Can_fst, (HCanF _ _ (Ble_b_true b₁) _ _ (reflexivity _)) in Habs.
    rewrite <- SigSet.mem_spec in Habs. rewrite Habs in Hcan1F. discriminate Hcan1F. }
  assert (SigSet.mem s (fst (Must p (s⊥ ++ E₂))) = false) as Hmust2F.
  { destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₂)))) eqn:Habs; trivial.
    rewrite <- Hmust1F. symmetry. revert Habs. do 2 rewrite SigSet.mem_spec. apply HMustF, Hadd. }
  rewrite Hmust2F.
  destruct (SigSet.mem s (fst (Can b₂ p (s⊥ ++ E₂)))) eqn:Hcan2F; simpl.
  + (* s ∉ Can b₁ p (E₁\{s}) and s ∈ Can b₂ p (E₂\{s}) *)
    apply SigSetDec.F.remove_s_m, HCanF; reflexivity || trivial. apply Sadd_le_compat; trivial. now left.
  + (* s ∉ Can b₁ p (E₁\{s}) and  s ∉ Can b₂ p (E₂\{s}) *)
    apply SigSetDec.F.remove_s_m, HCanF; auto; reflexivity.
Qed.

Lemma Can_snd_le_compat_signal : forall p s,
  (Proper (Bool.le --> Scott_le Ble --> SigSet.Subset) (fun m E => fst (Can m p E))
  ∧ Proper (Bool.le --> Scott_le Ble --> C.Subset) (fun m E => snd (Can m p E)))
  ∧ Proper (Scott_le Ble ==> SigSet.Subset) (fun E => fst (Must p E))
  ∧ (∀ E₁ E₂ k, E₁ [<=Ble] E₂ -> snd (Must p E₁) = Some k -> snd (Must p E₂) = Some k) ->
  Proper (flip Bool.le ==> flip (Scott_le Ble) ==> C.Subset) (fun m E => snd (Can m p\s E)).
Proof.
intros p s [[HCanF HCanS] [HMustF HMustS]] b₁ b₂ Hb E₁ E₂ HE. simpl.
assert (Hadd : forall b, Scott_le Ble (S.add s b E₂) (S.add s b E₁)) by (now intro; apply Sadd_le_compat).
destruct (SigSet.mem s (fst (Can b₁ p (s⊥ ++ E₁)))) eqn:Hcan1F.
* (* s ∈ Can b₁ p (E₁\{s}) therefore s ∈ Can b₂ p (E₂\{s}) *)
  assert (Hcan2F : SigSet.mem s (fst (Can b₂ p (s⊥ ++ E₂))) = true).
  { revert Hcan1F. do 2 rewrite SigSet.mem_spec. now apply HCanF, Hadd. }
  rewrite Hcan2F. destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₂)))) eqn:Hmust2F.
  + (* s ∈ Must p (E₂\{s}) therefore s ∈ Must p (E₁\{s}) *)
    assert (Hmust1F : SigSet.mem s (fst (Must p (s⊥ ++ E₁))) = true).
    { revert Hmust2F. do 2 rewrite SigSet.mem_spec. now apply HMustF. }
    rewrite Hmust1F. destruct b₂.
    - (* s ∈ Can b₁ p (E₁\{s}) and s ∈ Can + p (E₂\{s}) *)
      hnf in Hb. subst b₁. simpl. apply HCanS. reflexivity. apply Hadd.
    - (* s ∈ Can b₁ p (E₁\{s}) and s ∈ Can ⊥ p (E₂\{s}) *)
      destruct b₁; simpl; apply HCanS; trivial; apply Sadd_le_compat; trivial; unfold Ble; tauto.
  + (* s ∉ Must p (E₂\{s}) *)
    destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₁)))) eqn:Hmust1F;
    try destruct b₁; simpl; apply HCanS; trivial; apply Sadd_le_compat; trivial; unfold Ble; tauto.
* (* s ∉ Can b₁ p (E₁\{s}) therefore s ∉ Must p (E₁\{s}) *)
  assert (SigSet.mem s (fst (Must p (s⊥ ++ E₁))) = false) as Hmust1F.
  { destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₁)))) eqn:Habs; trivial.
    rewrite SigSet.mem_spec in Habs. apply Must_Can_fst, (HCanF _ _ (Ble_b_true b₁) _ _ (reflexivity _)) in Habs.
    rewrite <- SigSet.mem_spec in Habs. rewrite Habs in Hcan1F. discriminate Hcan1F. }
  assert (SigSet.mem s (fst (Must p (s⊥ ++ E₂))) = false) as Hmust2F.
  { destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₂)))) eqn:Habs; trivial.
    rewrite <- Hmust1F. symmetry. revert Habs. do 2 rewrite SigSet.mem_spec. now apply HMustF. }
  rewrite Hmust2F.
  destruct (SigSet.mem s (fst (Can b₂ p (s⊥ ++ E₂)))) eqn:Hcan2F; simpl.
  + (* s ∉ Can b₁ p (E₁\{s}) and s ∈ Can b₂ p (E₂\{s}) *)
    apply HCanS; reflexivity || trivial. apply Sadd_le_compat; trivial. now left.
  + (* s ∉ Can b₁ p (E₁\{s}) and  s ∉ Can b₂ p (E₂\{s}) *)
    apply HCanS; trivial. apply Hadd.
Qed.

Lemma Must_fst_le_compat_signal : forall p s,
  (Proper (Bool.le --> Scott_le Ble --> SigSet.Subset) (fun m E => fst (Can m p E))
  ∧ Proper (Bool.le --> Scott_le Ble --> C.Subset) (fun m E => snd (Can m p E)))
  ∧ Proper (Scott_le Ble ==> SigSet.Subset) (fun E => fst (Must p E))
  ∧ (∀ E₁ E₂ k, E₁ [<=Ble] E₂ -> snd (Must p E₁) = Some k -> snd (Must p E₂) = Some k) ->
  Proper (Scott_le Ble ==> SigSet.Subset) (fun E => fst (Must p\s E)).
Proof.
intros p s [[HCanF HCanS] [HMustF HMustS]] E₁ E₂ HE. simpl.
assert (Hadd : forall b, Scott_le Ble (S.add s b E₁) (S.add s b E₂)) by (now intro; apply Sadd_le_compat).
destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₁)))) eqn:Hmust1F.
* (* s ∈ Must p (E₁\{s}) therefore s ∈ Must p (E₂\{s}) *)
  assert (Hmust2F : SigSet.mem s (fst (Must p (s⊥ ++ E₂))) = true).
  { revert Hmust1F. do 2 rewrite SigSet.mem_spec. now apply HMustF. }
  rewrite Hmust2F. simpl. apply SigSetDec.F.remove_s_m; trivial; reflexivity || now apply HMustF.
* (* s ∉ Must p (E₁\{s}) *)
  destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₂)))) eqn:Hmust2F.
  + (* s ∈ Must p (E₂\{s}) therefore s ∈ Can + p (E₂\{s}) thus s ∈ Can + p (E\₁{s})  *)
    assert (Hcan1F : SigSet.mem s (fst (Can⁺ p (s⊥ ++ E₁))) = true).
    { rewrite SigSet.mem_spec in *. apply Must_Can_fst in Hmust2F. revert Hmust2F. apply HCanF, Hadd. reflexivity. }
    rewrite Hcan1F. simpl. rewrite <- SigSetDec.F.not_mem_iff in Hmust1F.
    intros s' Hin. rewrite SigSet.remove_spec in *. destruct Hin as [Hin ?]. split; trivial.
    eapply HMustF; try eassumption. apply Sadd_le_compat; trivial. now left.
  + (* s ∉ Must p (E₁\{s}) and s ∉ Must p (E₂\{s}) *)
    destruct (SigSet.mem s (fst (Can⁺ p (s⊥ ++ E₂)))) eqn:Hcan2F.
    - (* s ∈ Can + p (E₂\{s}) therefore s ∈ Can + p (E₁\{s}) *)
      assert (Hcan1F : SigSet.mem s (fst (Can⁺ p (s⊥ ++ E₁))) = true).
      { rewrite SigSet.mem_spec in *. revert Hcan2F. apply HCanF, Hadd. reflexivity. }
      rewrite Hcan1F. simpl. apply SigSetDec.F.remove_s_m; trivial. now apply HMustF.
    - (* s ∉ Can + p (E₂\{s}) *)
      destruct (SigSet.mem s (fst (Can⁺ p (s⊥ ++ E₁)))) eqn:Hcan1F; simpl.
        (* s ∈ Can + p (E₁\{s}) and s ∉ Can + p (E₂\{s}) *)
        rewrite <- SigSetDec.F.not_mem_iff in *. intros s' Hin. rewrite SigSet.remove_spec in *. destruct Hin.
        split; trivial. eapply HMustF; try eassumption. apply Sadd_le_compat; trivial. now left.
        (* s ∉ Can + p (E₁\{s}) and s ∉ Can + p (E₂\{s}) *)
        apply SigSetDec.F.remove_s_m; trivial. now apply HMustF.
Qed.

Lemma Must_snd_le_compat_signal : forall p s,
  (Proper (Bool.le --> Scott_le Ble --> SigSet.Subset) (fun m E => fst (Can m p E))
  ∧ Proper (Bool.le --> Scott_le Ble --> C.Subset) (fun m E => snd (Can m p E)))
  ∧ Proper (Scott_le Ble ==> SigSet.Subset) (fun E => fst (Must p E))
  ∧ (∀ E₁ E₂ k, E₁ [<=Ble] E₂ -> snd (Must p E₁) = Some k -> snd (Must p E₂) = Some k) ->
  ∀ E₁ E₂ k, E₁ [<=Ble] E₂ -> snd (Must p\s E₁) = Some k -> snd (Must p\s E₂) = Some k.
Proof.
intros p s [[HCanF HCanS] [HMustF HMustS]] E₁ E₂ k HE. simpl.
assert (Hadd : forall b, Scott_le Ble (S.add s b E₁) (S.add s b E₂)) by (now intro; apply Sadd_le_compat).
destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₁)))) eqn:Hmust1F.
* (* s ∈ Must p (E₁\{s}) therefore s ∈ Must p (E₂\{s}) *)
  assert (Hmust2F : SigSet.mem s (fst (Must p (s⊥ ++ E₂))) = true).
  { revert Hmust1F. do 2 rewrite SigSet.mem_spec. now apply HMustF. }
  rewrite Hmust2F. simpl. now apply HMustS.
* (* s ∉ Must p (E₁\{s}) *)
  destruct (SigSet.mem s (fst (Must p (s⊥ ++ E₂)))) eqn:Hmust2F.
  + (* s ∈ Must p (E₂\{s}) therefore s ∈ Can + p (E₂\{s}) thus s ∈ Can + p (E\₁{s})  *)
    assert (Hcan1F : SigSet.mem s (fst (Can⁺ p (s⊥ ++ E₁))) = true).
    { rewrite SigSet.mem_spec in *. apply Must_Can_fst in Hmust2F. revert Hmust2F. apply HCanF, Hadd. reflexivity. }
    rewrite Hcan1F. simpl. apply HMustS. apply Sadd_le_compat; trivial. now left.
  + (* s ∉ Must p (E₁\{s}) and s ∉ Must p (E₂\{s}) *)
    destruct (SigSet.mem s (fst (Can⁺ p (s⊥ ++ E₂)))) eqn:Hcan2F.
    - (* s ∈ Can + p (E₂\{s}) therefore s ∈ Can + p (E₁\{s}) *)
      assert (Hcan1F : SigSet.mem s (fst (Can⁺ p (s⊥ ++ E₁))) = true).
      { rewrite SigSet.mem_spec in *. revert Hcan2F. apply HCanF, Hadd. reflexivity. }
      rewrite Hcan1F. now apply HMustS.
    - (* s ∉ Can + p (E₂\{s}) *)
      destruct (SigSet.mem s (fst (Can⁺ p (s⊥ ++ E₁)))) eqn:Hcan1F; simpl.
        (* s ∈ Can + p (E₁\{s}) and s ∉ Can + p (E₂\{s}) *)
         apply HMustS. apply Sadd_le_compat; trivial. now left.
        (* s ∉ Can + p (E₁\{s}) and s ∉ Can + p (E₂\{s}) *)
        apply HMustS, Hadd.
Qed.

(** Mutual induction for the 4 properties of monotonicity. *)
Theorem Can_Must_le_compat : forall p,
  (Proper (Bool.le --> Scott_le Ble --> SigSet.Subset) (fun m E => fst (Can m p E))
  ∧ Proper (Bool.le --> Scott_le Ble --> C.Subset) (fun m E => snd (Can m p E)))
  ∧ Proper (Scott_le Ble ==> SigSet.Subset) (fun E => fst (Must p E))
  ∧ (∀ E₁ E₂ k, E₁ [<=Ble] E₂ -> snd (Must p E₁) = Some k -> snd (Must p E₂) = Some k).
Proof.
intro p. induction p.
* (* nothing *)
  split; split; simpl.
  (* -- Can *)
  + repeat intro; auto.
  + repeat intro; auto.
  (* -- Must *)
  + repeat intro; auto.
  + auto.
* (* pause *)
  split; split; simpl.
  (* -- Can *)
  + repeat intro; auto.
  + repeat intro; auto.
  (* -- Must *)
  + repeat intro; auto.
  + auto.
* (* emit s *)
  split; split; simpl.
  (* -- Can *)
  + repeat intro; auto.
  + repeat intro; auto.
  (* -- Must *)
  + repeat intro; auto.
  + auto.
* (* exit T *)
  split; split; simpl.
  (* -- Can *)
  + repeat intro; auto.
  + repeat intro; auto.
  (* -- Must *)
  + repeat intro; auto.
  + auto.
* (* awimm s *)
  split; split; simpl.
  (* -- Can *)
  + intros b₁ b₂ Hb E₁ E₂ HE.
    destruct (S.find s E₁) as [[[|] |] |] eqn:HE₁, (S.find s E₂) as [[[|] |] |] eqn:HE₂; simpl;
    try (apply (HE s) in HE₂; destruct HE₂ as [v' [HE₂ Hv']]; rewrite HE₂ in HE₁; inv HE₁); SSfsetdec.
  + intros b₁ b₂ Hb E₁ E₂ HE.
    destruct (S.find s E₁) as [[[|] |] |] eqn:HE₁, (S.find s E₂) as [[[|] |] |] eqn:HE₂; simpl;
    try (apply (HE s) in HE₂; destruct HE₂ as [v' [HE₂ Hv']]; rewrite HE₂ in HE₁; inv HE₁);
    Cfsetdec || (destruct Hv'; discriminate).
  (* -- Must *)
  (* -- Must *)
  + intros E₁ E₂ HE.
    destruct (S.find s E₁) as [[[|] |] |] eqn:HE₁, (S.find s E₂) as [[[|] |] |] eqn:HE₂;
    try (apply (HE s) in HE₁; destruct HE₁ as [v' [HE₁ Hv']]; rewrite HE₁ in HE₂; inv HE₂); SSfsetdec.
  + intros E₁ E₂ k HE.
    destruct (S.find s E₁) as [[[|] |] |] eqn:HE₁, (S.find s E₂) as [[[|] |] |] eqn:HE₂; simpl;
    try (apply (HE s) in HE₁; destruct HE₁ as [v' [HE₁ Hv']]; rewrite HE₁ in HE₂; inv HE₂);
    tauto || Cfsetdec || discriminate || (destruct Hv'; discriminate).
* (* { p } *)
  destruct IHp as [[IHCanF IHCanS] [IHMustF IHMustS]].
  split; split; simpl.
  (* -- Can *)
  + intros b₁ b₂ Hb E₁ E₂ HE.
    specialize (IHCanF _ _ Hb _ _ HE). auto.
  + intros b₁ b₂ Hb E₁ E₂ HE.
    now apply Cmap_le_compat, IHCanS.
  (* -- Must *)
  + intros E₁ E₂ HE s' b.
    specialize (IHMustF _ _ HE). auto.
  + intros E₁ E₂ k HE Hmax.
    destruct (snd (Must p E₁)) as [[| [| [| ?]]] |] eqn:HE₁; simpl in *;
    discriminate Hmax || apply (IHMustS _ E₂) in HE₁; eassumption || now rewrite HE₁.
* (* ↑p *)
  destruct IHp as [[IHCanF IHCanS] [IHMustF IHMustS]].
  split; split; simpl.
  (* -- Can *)
  + intros b₁ b₂ Hb E₁ E₂ HE.
    specialize (IHCanF _ _ Hb _ _ HE). auto.
  + intros b₁ b₂ Hb E₁ E₂ HE.
    now apply Cmap_le_compat, IHCanS.
  (* -- Must *)
  + intros E₁ E₂ HE s' b.
    specialize (IHMustF _ _ HE). auto.
  + intros E₁ E₂ k HE Hmax.
    destruct (snd (Must p E₁)) as [[| [| [| ?]]] |] eqn:HE₁; simpl in *;
    discriminate Hmax || apply (IHMustS _ E₂) in HE₁; eassumption || now rewrite HE₁.
* (* s ⊃ p *)
  apply IHp.
* (* s ? p1, p2 *)
  destruct IHp1 as [[IHCan1F IHCan1S] [IHMust1F IHMust1S]].
  destruct IHp2 as [[IHCan2F IHCan2S] [IHMust2F IHMust2S]].
  split; split; simpl.
  (* -- Can *)
  + intros b₁ b₂ Hb E₁ E₂ HE.
    destruct (S.find s E₁) as [[[|] |] |] eqn:HE₁, (S.find s E₂) as [[[|] |] |] eqn:HE₂; simpl;
    try (apply (HE s) in HE₂; destruct HE₂ as [v' [HE₂ Hv']]; rewrite HE₂ in HE₁; inv HE₁);
    solve [ now apply IHCan1F
          | now apply IHCan2F
          | destruct Hv' as [Habs | Habs]; inv Habs
          | intros s' ?; rewrite SigSet.union_spec; left; now apply (IHCan1F _ _ (Ble_false_b b₁) _ _ HE s')
          | intros s' ?; rewrite SigSet.union_spec; right; now apply (IHCan2F _ _ (Ble_false_b b₁) _ _ HE s')
          | intros s' Hin; rewrite SigSet.union_spec in *; destruct Hin;
            [ now left; apply (IHCan1F _ _ (@reflexivity _ Bool.le _ _) _ _ HE s')
            | now right; apply (IHCan2F _ _ (@reflexivity _ Bool.le _ _) _ _ HE s') ] ].
  + intros b₁ b₂ Hb E₁ E₂ HE.
    destruct (S.find s E₁) as [[[|] |] |] eqn:HE₁, (S.find s E₂) as [[[|] |] |] eqn:HE₂; simpl;
    try (apply (HE s) in HE₂; destruct HE₂ as [v' [HE₂ Hv']]; rewrite HE₂ in HE₁; inv HE₁);
    solve [ now apply IHCan1S
          | now apply IHCan2S
          | destruct Hv' as [Habs | Habs]; inv Habs
          | intros s' ?; rewrite C.union_spec; left; now apply (IHCan1S _ _ (Ble_false_b b₁) _ _ HE s')
          | intros s' ?; rewrite C.union_spec; right; now apply (IHCan2S _ _ (Ble_false_b b₁) _ _ HE s')
          | intros s' Hin; rewrite C.union_spec in *; destruct Hin;
            [ now left; apply (IHCan1S _ _ (@reflexivity _ Bool.le _ _) _ _ HE s')
            | now right; apply (IHCan2S _ _ (@reflexivity _ Bool.le _ _) _ _ HE s') ] ].
  (* -- Must *)
  + intros E₁ E₂ HE.
    destruct (S.find s E₁) as [[[|] |] |] eqn:HE₁, (S.find s E₂) as [[[|] |] |] eqn:HE₂;
    try (apply (HE s) in HE₁; destruct HE₁ as [v' [HE₁ Hv']]; rewrite HE₁ in HE₂; inv HE₂);
    solve [ now apply IHMust1F
          | now apply IHMust2F
          | destruct Hv' as [Habs | Habs]; inv Habs (* absurd case *)
          | SSfsetdec  (* ∅ ⊆ E *) ].
  + intros E₁ E₂ k HE.
    destruct (S.find s E₁) as [[[|] |] |] eqn:HE₁, (S.find s E₂) as [[[|] |] |] eqn:HE₂; simpl;
    try (apply (HE s) in HE₁; destruct HE₁ as [v' [HE₁ Hv']]; rewrite HE₁ in HE₂; inv HE₂);
    solve [ now apply IHMust1S
          | now apply IHMust2S
          | destruct Hv' as [Habs | Habs]; inv Habs (* absurd case *)
          | intro; discriminate ].
* (* p; q *)
  destruct IHp1 as [[IHCan1F IHCan1S] [IHMust1F IHMust1S]].
  destruct IHp2 as [[IHCan2F IHCan2S] [IHMust2F IHMust2S]].
  split; split.
  (* -- Can *)
  + intros b₁ b₂ Hb E₁ E₂ HE.
    simpl.
    destruct (C.mem 0 (snd (Can b₁ p1 E₁))) eqn:Hmem₁,
             (C.mem 0 (snd (Can b₂ p1 E₂))) eqn:Hmem₂,
             (snd (Must p1 E₁)) as [[| [| ]] |] eqn:HE₁,
             (snd (Must p1 E₂)) as [[| [| ]] |] eqn:HE₂; simpl;
    rewrite Cmem_false in Hmem₁ || rewrite C.mem_spec in Hmem₁;
    rewrite Cmem_false in Hmem₂ || rewrite C.mem_spec in Hmem₂;
    solve [ apply (IHMust1S _ _ _ HE) in HE₂; rewrite HE₂ in HE₁; discriminate HE₁ (* absurd cases *)
          | now apply IHCan1F
          | apply SigSetDec.F.union_s_m; now apply IHCan1F || apply IHCan2F
          | intros x Hin; rewrite SigSet.union_spec; left; revert Hin; apply IHCan1F; assumption
          | elim Hmem₂; now apply (IHCan1S _ _ Hb _ _ HE) ].
  + intros b₁ b₂ Hb E₁ E₂ HE s'.
    assert (H1 := IHCan1S _ _ Hb _ _ HE). assert (H2 := IHCan1S _ _ (Ble_false_b b₁) _ _ HE).
    assert (H3 := IHCan1S _ _ (@reflexivity _ Bool.le _ false) _ _ HE).
    assert (H4 := IHCan2S _ _ (@reflexivity _ Bool.le _ false) _ _ HE).
    assert (H5 := IHCan2S _ _ Hb _ _ HE). assert (H6 := IHCan2S _ _ (Ble_false_b b₁) _ _ HE). simpl in *.
    destruct (C.mem 0 (snd (Can b₁ p1 E₁))) eqn:Hmem₁,
             (C.mem 0 (snd (Can b₂ p1 E₂))) eqn:Hmem₂,
             (snd (Must p1 E₁)) as [[| [| ]] |] eqn:HE₁,
             (snd (Must p1 E₂)) as [[| [| ]] |] eqn:HE₂;
    simpl; (rewrite (IHMust1S _ _ _ HE HE₂) in HE₁; discriminate HE₁) ||
    rewrite Cmem_false in Hmem₁ || rewrite C.mem_spec in Hmem₁;
    rewrite Cmem_false in Hmem₂ || rewrite C.mem_spec in Hmem₂; time Cfsetdec. (* Cfsetdec is very slow *)
  (* -- Must *)
  + intros E₁ E₂ HE.
    specialize (IHMust1F _ _ HE). specialize (IHMust2F _ _ HE). simpl in *.
    destruct (snd (Must p1 E₁)) as [[| [| ?]] |] eqn:HE₁, (snd (Must p1 E₂)) as [[| [| ?]] |] eqn:HE₂;
    simpl;
    solve [ rewrite (IHMust1S _ _ _ HE HE₁) in HE₂; discriminate HE₂ (* absurd cases *)
          | now apply IHMust1F
          | now apply SigSetDec.F.union_s_m
          | intros x Hin; rewrite SigSet.union_spec; left; revert Hin; apply IHMust1F ].
  + intros E₁ E₂ k HE. simpl.
    destruct (snd (Must p1 E₁)) as [[| [| ?]] |] eqn:HE₁, (snd (Must p1 E₂)) as [[| [| ?]] |] eqn:HE₂; simpl;
    solve [ now apply IHMust1S
          | now apply IHMust2S
          | rewrite (IHMust1S _ _ _ HE HE₁) in HE₂; discriminate HE₂
          | intro Heq; rewrite Heq in *; discriminate].
* (* p || q *)
  destruct IHp1 as [[IHCan1F IHCan1S] [IHMust1F IHMust1S]].
  destruct IHp2 as [[IHCan2F IHCan2S] [IHMust2F IHMust2S]].
  split; split; simpl.
  (* -- Can *)
  + intros b₁ b₂ Hb E₁ E₂ HE.
    specialize (IHCan1F _ _ Hb _ _ HE). specialize (IHCan2F _ _ Hb _ _ HE).
    apply SigSetDec.F.union_s_m; auto.
  + intros b₁ b₂ Hb E₁ E₂ HE.
    apply Cmax_le_compat; now apply IHCan1S || apply IHCan2S.
  (* -- Must *)
  + intros E₁ E₂ HE.
    specialize (IHMust1F _ _ HE). specialize (IHMust2F _ _ HE).
    apply SigSetDec.F.union_s_m; auto.
  + intros E₁ E₂ k HE Hmax.
    destruct (snd (Must p1 E₁)) as [[| ?] |] eqn:HE₁, (snd (Must p2 E₁)) as [[| ?] |] eqn:HE₂; simpl in *;
    inversion Hmax; eapply IHMust1S in HE₁; eapply IHMust2S in HE₂; eassumption || now rewrite HE₁, HE₂.
* (* p\s *)
  destruct IHp as [[IHCanF IHCanS] [IHMustF IHMustS]].
  split; split.
  (* -- Can *)
  + apply Can_fst_le_compat_signal. auto.
  + apply Can_snd_le_compat_signal. auto.
  + apply Must_fst_le_compat_signal. auto.
  + apply Must_snd_le_compat_signal. auto.
Qed.

Global Instance Can_le_compat_fst p :
  Proper (Bool.le --> Scott_le Ble --> SigSet.Subset) (fun m E => fst (Can m p E)).
Proof. now destruct (Can_Must_le_compat p). Qed.

Global Instance Can_le_compat_snd p  :
  Proper (Bool.le --> Scott_le Ble --> C.Subset) (fun m E => snd (Can m p E)).
Proof. now destruct (Can_Must_le_compat p). Qed.

Global Instance Must_le_compat_fst p : Proper (Scott_le Ble ==> SigSet.Subset) (fun E => fst (Must p E)).
Proof. now destruct (Can_Must_le_compat p). Qed.

Theorem Must_le_compat_snd p : forall E₁ E₂ k,
  E₁ [<=Ble] E₂ -> snd (Must p E₁) = Some k -> snd (Must p E₂) = Some k.
Proof. intros. destruct (Can_Must_le_compat p) as [_ [_ ?]]; eauto. Qed.

Corollary Can_true_false_fst : forall p E, SigSet.Subset (fst (Can⁺ p E)) (fst (Can^⊥ p E)).
Proof. intros. apply Can_le_compat_fst; reflexivity || exact I. Qed.

Corollary Can_true_false_snd : forall p E, C.Subset (snd (Can⁺ p E)) (snd (Can^⊥ p E)).
Proof. intros. apply Can_le_compat_snd; reflexivity || exact I. Qed.


Lemma snd_Must_Some_fst_eq : forall p E k, snd (Must p E) = Some k -> SigSet.eq (fst (Must p E)) (fst (Can⁺ p E)).
Proof.
intro p. induction p; simpl in *; foldstmt; intros E k Hk; try reflexivity; nb_goals 8.
+ repeat destruct_match; reflexivity.
+ rewrite option_map_Some in Hk. destruct Hk as [k' [Hk' ?]]. subst. eauto.
+ rewrite option_map_Some in Hk. destruct Hk as [k' [Hk' ?]]. subst. eauto.
+ eauto.
+ repeat destruct_match; eauto; discriminate.
+ repeat destruct_match; eauto; simpl in *.
  - rewrite IHp1, IHp2; eauto; reflexivity.
  - rewrite Cmem_false, Must_Can_snd in *; eauto; Cfsetdec.
  - rewrite C.mem_spec, Must_Can_snd, C.singleton_spec in *; eauto; subst; congruence.
  - congruence.
+ rewrite option_map2_Some in Hk. destruct Hk as [k1 [k2 [Hk1 [Hk2 ?]]]].
  rewrite IHp1, IHp2; eauto; reflexivity.
+ repeat destruct_match; simpl in *; nb_goals 4.
  - rewrite IHp; eauto; reflexivity.
  - rewrite SigSet.mem_spec, <- ?F.not_mem_iff in *.
    assert (Hle := Must_Can_fst p (s⊥ ++ E) s). intuition.
  - rewrite IHp in *; eauto; congruence.
  - rewrite IHp; eauto; reflexivity.
Qed.


==> anc/package/Semantics/OutputColor.v <==
From Coq Require Import Utf8 Morphisms PeanoNat Lia Bool.
Require Import Esterel.Util.Coqlib.
Require Import Esterel.Util.Events.
Require Import Esterel.Util.SemanticsCommon.


Set Implicit Arguments.


(** **  Output colors: return codes  **)

Require Import Esterel.Util.Notations.

(** Output colors represent return codes:
    - [Black k K] is the effective return code k (Must) with K the still undecided wires;
    - [White K] is a finite set of possible return codes (Can). *)
Inductive output_color :=
  | Black (k : nat)
  | White (K : C.t).

Definition out_eq out₁ out₂ :=
  match out₁, out₂ with
    | Black k₁, Black k₂ => k₁ = k₂
    | Black _, White _ => False
    | White _, Black _ => False
    | White K₁, White K₂ => C.eq K₁ K₂
  end.

Global Instance out_eq_equiv : Equivalence out_eq.
Proof. split.
+ intros [k | K]; simpl; reflexivity || now split.
+ intros [k₁ | K₁] [k₂ | K₂]; simpl; auto; []. intro. now symmetry.
+ intros [k₁ | K₁] [k₂ | K₂] [k₃ | K₃];
  simpl; intros; subst; intuition; etransitivity; eauto.
Qed.

Lemma out_eq_dec : forall out out', {out_eq out out'} + {¬out_eq out out'}.
Proof.
intros [k | K] [k' | K']; simpl; auto; [|].
+ apply Nat.eq_dec.
+ apply C.eq_dec.
Qed.

Global Instance White_compat : Proper (C.eq ==> out_eq) White.
Proof. now repeat intro. Qed.

Definition out_eqb out out' :=
  match out, out' with
    | Black k₁, Black k₂ => Nat.eqb k₁ k₂
    | White K₁, White K₂ => C.equal K₁ K₂
    | Black _, White _ | White _, Black _ => false
  end.

Global Instance out_eqb_compat : Proper (out_eq ==> out_eq ==> Logic.eq) out_eqb.
Proof.
intros [] [] Heq1 [] [] Heq2; simpl in *; try elim_False; trivial; now rewrite Heq1, Heq2.
Qed.

Lemma out_eqb_true : forall out out', out_eqb out out' = true <-> out_eq out out'.
Proof. intros [] []; simpl; rewrite ?Bool.andb_true_iff, ?Nat.eqb_eq, ?C.equal_spec; intuition. Qed.

Lemma out_eqb_false : forall out out', out_eqb out out' = false <-> ~out_eq out out'.
Proof. intros. now rewrite <- not_true_iff_false, out_eqb_true. Qed.

(** ***  Order on output colors  **)

(** ****  Large order  **)

Definition out_le out₁ out₂ :=
  match out₁, out₂ with
    | Black k₁, Black k₂ => k₁ = k₂
    | White K₁, Black k₂ => C.In k₂ K₁
    | Black _, White _ => False
    | White K₁, White K₂ => C.Subset K₂ K₁
  end.

Global Instance out_le_compat : Proper (out_eq ==> out_eq ==> iff) out_le.
Proof. intros [] [] Heq1 [] [] Heq2; simpl in *; subst; tauto || now rewrite Heq1, ?Heq2. Qed.

Global Instance out_le_Preorder : PreOrder out_le.
Proof. unfold out_le. split.
+ now intros []; compute.
+ intros [] [] []; cbn; try tauto || congruence || (intros; Cfsetdec).
Qed.

Lemma out_le_empty : forall out, out_le (White ∅) out -> out_eq out (White ∅).
Proof. intros []; simpl; repeat intro; Cfsetdec. Qed.

Lemma out_le_Black_l : forall k out, out_le (Black k) out <-> out_eq out (Black k).
Proof. intros k []; simpl; subst; split; congruence. Qed.

Definition out_leb out out' :=
  match out, out' with
    | Black k₁, Black k₂ => Nat.eqb k₁ k₂
    | White K₁, Black k₂ => C.mem k₂ K₁
    | Black _, White _ => false
    | White K₁, White K₂ => C.subset K₂ K₁
  end.

Global Instance out_leb_compat : Proper (out_eq ==> out_eq ==> Logic.eq) out_leb.
Proof.
intros [] [] Heq1 [] [] Heq2; simpl in *; try elim_False; trivial; nb_goals 3;
rewrite Heq1, Heq2; reflexivity.
Qed.

Lemma out_leb_true : forall out out', out_leb out out' = true <-> out_le out out'.
Proof.
intros [] []; simpl; rewrite ?Bool.andb_true_iff, ?Nat.eqb_eq,
                             ?C.mem_spec, ?C.subset_spec; intuition.
Qed.

Lemma out_leb_false : forall out out', out_leb out out' = false <-> ~out_le out out'.
Proof. intros. now rewrite <- not_true_iff_false, out_leb_true. Qed.

(** ****  Strict order  **)

Definition out_lt out₁ out₂ :=
  match out₁, out₂ with
    | Black k₁, Black k₂ => False
    | Black _, White _ => False
    | White K₁, Black k₂ => C.In k₂ K₁
    | White K₁, White K₂ => C.Subset K₂ K₁ ∧ ¬C.eq K₁ K₂
  end.
Infix "<" := out_lt.

Global Instance out_lt_compat : Proper (out_eq ==> out_eq ==> iff) out_lt.
Proof. intros [] [] Heq1 [] [] Heq2; simpl in *; subst; try tauto; now rewrite Heq1, ?Heq2. Qed.

Global Instance out_lt_strict_order : StrictOrder out_lt.
Proof. unfold out_lt. split.
+ intros []; try (now compute); []. intros [_ H]. now apply H.
+ intros [] [] []; try tauto; [|].
  - intros. Cfsetdec.
  - intros [? Hneq] ?. split; try Cfsetdec; [].
    intro Heq. rewrite Heq in *. apply Hneq. split; Cfsetdec.
Qed.

Lemma out_lt_singleton : forall k out,
  White (C.singleton k) < out -> out_eq out (Black k) ∨ out_eq out (White ∅).
Proof.
intros k [k' | K] Hlt; simpl in *.
+ left. Cfsetdec.
+ destruct Hlt as [Hle Heq]. apply Csubset_singleton in Hle.
  right. destruct Hle as [Hle | Hle]; trivial; []. symmetry in Hle. contradiction.
Qed.

(** ****  Interactions between [out_lt] and [out_le]  **)

Lemma out_lt_le_trans : forall out₁ out₂ out₃,
  out_lt out₁ out₂ -> out_le out₂ out₃ -> out_lt out₁ out₃.
Proof.
intros [] [] [] Hlt Hle; simpl in *; subst; try tauto || Cfsetdec; [].
split; try Cfsetdec; []. intro Heq. rewrite Heq in *. apply (proj2 Hlt). intro. Cfsetdec.
Qed.

Lemma out_le_lt_trans : forall out₁ out₂ out₃,
  out_le out₁ out₂ -> out_lt out₂ out₃ -> out_lt out₁ out₃.
Proof.
intros [] [] [] Hle Hlt; simpl in *; subst; try tauto || Cfsetdec; [].
split; try Cfsetdec; []. intro Heq. rewrite Heq in *. apply (proj2 Hlt). intro. Cfsetdec.
Qed.

Lemma out_lt_le : forall out₁ out₂, out_lt out₁ out₂ -> out_le out₁ out₂.
Proof. intros [] []; simpl; tauto. Qed.

Lemma out_le_lt_or_eq : forall out₁ out₂, out_le out₁ out₂ <-> out_lt out₁ out₂ ∨ out_eq out₁ out₂.
Proof.
intros [k₁ | K₁] [k₂ | K₂]; simpl; split; intro Hle; subst; try tauto; [|].
- destruct (C.eq_dec K₁ K₂); tauto.
- destruct Hle as [| Hle]; try rewrite Hle; Cfsetdec.
Qed.

Lemma out_lt_le_and_neq : forall out₁ out₂,
  out_lt out₁ out₂ <-> out_le out₁ out₂ ∧ ¬out_eq out₁ out₂.
Proof. intros [] []; simpl; subst; tauto. Qed.

Lemma out_le_singleton : forall k out, out_le (White (C.singleton k)) out ->
  out_eq out (Black k) ∨ out_eq out (White ∅) ∨ out_eq out (White (C.singleton k)).
Proof.
intros k out Hle. rewrite out_le_lt_or_eq in Hle.
destruct Hle as [Hlt | Heq].
- apply out_lt_singleton in Hlt. tauto.
- symmetry in Heq. tauto.
Qed.

Global Hint Resolve out_lt_le_trans out_le_lt_trans out_lt_le : core.

Definition out_ltb out₁ out₂ :=
  match out₁, out₂ with
    | Black k₁, Black k₂ => false
    | Black _, White _ => false
    | White K₁, Black k₂ => C.mem k₂ K₁
    | White K₁, White K₂ => C.subset K₂ K₁ && negb (C.equal K₁ K₂)
  end.

Global Instance out_ltb_compat : Proper (out_eq ==> out_eq ==> Logic.eq) out_ltb.
Proof. intros [] [] ? [] [] ?; simpl in *; try elim_False; repeat (f_equiv; try tauto). Qed.

Lemma out_ltb_true : forall out out', out_ltb out out' = true <-> out_lt out out'.
Proof.
intros [k₁| K₁] [k₂ | K₂]; simpl;
rewrite ?Bool.andb_true_iff, ?negb_true_iff, <- ?C.equal_spec, ?not_true_iff_false; intuition.
Qed.

Lemma out_ltb_false : forall out out', out_ltb out out' = false <-> ~out_lt out out'.
Proof. intros. now rewrite <- not_true_iff_false, out_ltb_true. Qed.

(** ***  Exclusive output colors  **)

(** In a sequence or a test, the output color are combined using OR gates.
    To ensure that there is one output color, we need to make sure that at most one is Black. *)
Inductive out_exclusive : output_color -> output_color -> Prop :=
  | LeftWhite : forall K out, out_exclusive (White K) out
  | RightWhite : forall out K, out_exclusive out (White K).

Global Instance out_exclusive_compat : Proper (out_eq ==> out_eq ==> iff) out_exclusive.
Proof.
intros [] [] ? [] [] ?; simpl in *; split; tauto || subst; intro Hex; inv Hex; constructor.
Qed.

(** ***  Operations on one output color  **)

(** ****  Shifting up  **)

Definition up_out out :=
  match out with
    | Black k => Black ↑k
    | White K => White ↑K
  end.
Global Instance Up_out : Up output_color output_color := {up := up_out}.

Global Instance up_out_compat : Proper (out_eq ==> out_eq) up.
Proof. intros [] [] ?; cbn in *; trivial; now f_equiv. Qed.

Global Instance up_out_le_compat : Proper (out_le ==> out_le) up.
Proof.
intros [] [] H; cbn in *; decompose [and] H; unfold Cup; nb_goals 4.
+ now subst.
+ tauto.
+ rewrite Cmap_spec. eauto.
+ now apply Cmap_le_compat.
Qed.

Lemma up_out_empty : forall out, out_eq ↑out (White ∅) <-> out_eq out (White ∅).
Proof. intros []; simpl; try rewrite Cup_is_empty; reflexivity. Qed.

(** ****  Shifting down  **)

Definition down_out out :=
  match out with
    | Black k => Black ↓k
    | White K => White ↓K
  end.
Global Instance Down_out : Down output_color := {down := down_out}.

Global Instance down_out_compat : Proper (out_eq ==> out_eq) down.
Proof. intros [] [] Heq; cbn in *; trivial; now rewrite Heq. Qed.

Global Instance down_out_le_compat : Proper (out_le ==> out_le) down.
Proof.
intros [] [k' |] H; cbn in *; unfold Cdown;
try rewrite Cmap_spec; try apply Cmap_le_compat; eauto.
Qed.

Lemma down_out_empty : forall out, out_eq ↓out (White ∅) <-> out_eq out (White ∅).
Proof. intros []; simpl; try rewrite Cdown_is_empty; reflexivity. Qed.

(** ****  Removing the 0 component from an output color  **)

Definition SEQrestrict out :=
  match out with
    | Black 0 => White ∅
    | Black k => Black k
    | White K => White (C.remove 0 K)
  end.

Global Instance SEQrestrict_compat : Proper (out_eq ==> out_eq) SEQrestrict.
Proof. intros [[| ?] | ?] [[| ?] | ?] Heq; cbn in *; intuition; now f_equiv. Qed.

Global Instance SEQrestrict_le_compat : Proper (out_le ==> out_le) SEQrestrict.
Proof. intros [[] |] [[] |] Heq; simpl in *; Cfsetdec || intuition. Qed.

Lemma SEQrestrict_empty : forall out,
  out_eq (SEQrestrict out) (White ∅) <-> out_le (White (C.singleton 0)) out.
Proof.
intros [[|] |]; simpl; split; intro H; intuition;
solve [ intro x; specialize (H x); Cfsetdec
      | intro x; Cfsetdec
      | rewrite C.singleton_spec in *; discriminate ].
Qed.

(** ****  Converting an output color into a return code  **)

Definition out2nat out :=
  match out with
    | Black k => k
    | White K => 0 (* should not be used *)
  end.

Global Instance out2nat_compat : Proper (out_eq ==> eq) out2nat.
Proof. intros [] [] Heq; simpl in *; tauto. Qed.

(** ***  Unions of two output colors  **)

(** ****  Union as a bitwise OR gate  **)

(** Here, both output colors are meant to be exclusive,
    as in if then else and sequential composition statements.
    They cannot be both [Black] at the same time and any [Black] color overrides [White] ones. *)

Definition out_union out₁ out₂ :=
  match out₁, out₂ with
    | Black k₁, Black k₂ => if k₁ =? k₂ then Black k₁ else White (C.add k₁ (C.singleton k₂))
    | Black k₁, White K₂ => Black k₁
    | White K₁, Black k₂ => Black k₂
    | White K₁, White K₂ => White (K₁ ∪ K₂)
  end.

Ltac solve_out_union :=
  repeat lazymatch goal with
    | H : _ ∧ _ |- _ => destruct H
    | |- _ ∧ _ => split
    | |- context[?k =? ?k'] => let Heq := fresh "Heq" in destruct (k =? k') eqn:Heq;
                               try apply Nat.eqb_eq in Heq; subst; try reflexivity; cbn
    | H : ?k =? ?k = false |- _ => now apply Nat.eqb_neq in H; elim H
    | |- _ => discriminate || cbn; try intro; Cfsetdec
  end.

Global Instance out_union_compat : Proper (out_eq ==> out_eq ==> out_eq) out_union.
Proof. intros [] [] ? [] [] ?; cbn in *; solve_out_union; now repeat (f_equiv; auto). Qed.

Global Instance OutputUnion : Union _ _ _ := {union := out_union}.

Lemma out_union_empty : forall out₁ out₂,
  out_eq (out₁ ∪ out₂) (White ∅) <-> out_eq out₁ (White ∅) ∧ out_eq out₂ (White ∅).
Proof.
intros [k₁ | K₁] [k₂ | K₂]; simpl; try tauto; [|].
- destruct (k₁ =? k₂); simpl; try tauto; [].
  split; intro H; try tauto; []. specialize (H k₁). Cfsetdec.
- apply Cunion_empty.
Qed.

Lemma out_union_empty_l : forall out, out_eq (White ∅ ∪ out) out.
Proof. intros [k | K]; simpl; trivial; intro; Cfsetdec. Qed.

Lemma out_union_empty_r : forall out, out_eq (out ∪ White ∅) out.
Proof. intros [k | K]; simpl; trivial; intro; Cfsetdec. Qed.

(** Union and ordering *)

(* Only problematic case : when both output colors are different Black.
   This cannot happen with instruction that use union, as one of the branch is not executed. *)
Lemma out_union_le_compat_full : forall out₁ out₁' out₂ out₂',
  out_le out₁ out₁' -> out_le out₂ out₂' ->
  (forall k₁ k₂, out_eq out₁' (Black k₁) -> out_eq out₂' (Black k₂) -> k₁ = k₂) ->
  out_le (out₁ ∪ out₂) (out₁' ∪ out₂').
Proof.
intros [] [] [] [] ? ? Hblack; simpl in *; solve_out_union;
rewrite Nat.eqb_neq in Heq; now eapply Heq, Hblack.
Qed.

Corollary out_union_le_compat : forall out₁ out₁' out₂ out₂',
  out_le out₁ out₁' -> out_le out₂ out₂' ->
  out_exclusive out₁' out₂' -> out_le (out₁ ∪ out₂) (out₁' ∪ out₂').
Proof.
intros ? ? ? ? ? ? Hex. apply out_union_le_compat_full; trivial; [].
intros * Heq₁ Heq₂. rewrite Heq₁, Heq₂ in *. inv Hex.
Qed.

Lemma out_union_le_compat_l : forall K out out',
  out_le out out' -> out_le (out ∪ (White K)) (out' ∪ (White K)).
Proof. intros K [] [] Hle; simpl in *; subst; solve_out_union. Qed.

(** ****  Union of output colors as the result of the parallel synchronizer  **)

Local Hint Extern 0 (out_eq _ _) => reflexivity : core.
Local Hint Extern 0 (_ = _) => reflexivity : core.
Local Hint Extern 0 (_ = _ -> False) => discriminate : core.

(** Computing the maximum of two output colors. *)
Definition out_max out₁ out₂ :=
  match out₁, out₂ with
    | Black k₁, Black k₂ => Black (max k₁ k₂)
    | Black k₁, White K₂ => White (Cmax (C.singleton k₁) K₂)
    | White K₁, Black k₂ => White (Cmax K₁ (C.singleton k₂))
    | White K₁, White K₂ => White (Cmax K₁ K₂)
  end.

(** The synchronizer chooses whether to perform a max or a union. *)
Definition synchronize sel₁ sel₂ out₁ out₂ :=
  match sel₁, sel₂ with
    | true,  true  => out_max out₁ out₂  (* both branches alive *)
    | true,  false => out₁               (* only left branch alive *)
    | false, true  => out₂               (* only right branch alive *)
    | false, false => out_max out₁ out₂  (* no branch alive *)
  end.

Global Instance out_max_compat : Proper (out_eq ==> out_eq ==> out_eq) out_max.
Proof. intros [] [] Heq1 [] [] Heq2; simpl out_max; simpl in *; tauto || setoid_congruence. Qed.

Global Instance synchronize_compat : Proper (eq ==> eq ==> out_eq ==> out_eq ==> out_eq) synchronize.
Proof.
unfold synchronize. intros ? [] ? ? [] ?; subst; simpl;
solve [ now f_equiv | now repeat intro; destruct_match; f_equiv ].
Qed.

Lemma out_max_Black : forall out₁ out₂ k,
  out_eq (out_max out₁ out₂) (Black k)
  <-> ∃ k₁ k₂, out_eq out₁ (Black k₁) ∧ out_eq out₂ (Black k₂) ∧ k = max k₁ k₂.
Proof.
intros [] [] ?; simpl; split; intro H;
try (now decompose [ex and or] H; setoid_congruence); eauto.
Qed.

Lemma synchronize_Black : forall sel₁ sel₂ out₁ out₂ k,
  out_eq (synchronize sel₁ sel₂ out₁ out₂) (Black k) <->
    sel₁ = true  ∧ sel₂ = false ∧ out_eq out₁ (Black k)
  ∨ sel₁ = false ∧ sel₂ = true  ∧ out_eq out₂ (Black k)
  ∨ sel₁ = sel₂ ∧ ∃ k₁ k₂, out_eq out₁ (Black k₁) ∧ out_eq out₂ (Black k₂) ∧ k = max k₁ k₂.
Proof. intros [] [] out₁ out₂ k; simpl; rewrite ?out_max_Black; intuition. Qed.

Lemma out_max_empty : forall out₁ out₂,
  out_eq (out_max out₁ out₂) (White ∅) <-> out_eq out₁ (White ∅) ∨ out_eq out₂ (White ∅).
Proof.
intros [] [] *; simpl; try rewrite Cmax_empty;
intuition; eelim Csingleton_not_empty; eauto.
Qed.

Lemma out_max_empty_l : forall out, out_eq (out_max (White ∅) out) (White ∅).
Proof. intro. rewrite out_max_empty. left; reflexivity. Qed.

Lemma out_max_empty_r : forall out, out_eq (out_max out (White ∅)) (White ∅).
Proof. intro. rewrite out_max_empty. right; reflexivity. Qed.

Lemma synchronize_empty : forall sel₁ sel₂ out₁ out₂,
  out_eq (synchronize sel₁ sel₂ out₁ out₂) (White ∅) <->
    sel₁ = true  ∧ sel₂ = false ∧ out_eq out₁ (White ∅)
  ∨ sel₁ = false ∧ sel₂ = true  ∧ out_eq out₂ (White ∅)
  ∨ sel₁ = sel₂  ∧ (out_eq out₁ (White ∅) ∨ out_eq out₂ (White ∅)).
Proof. intros[] [] out₁ out₂; simpl; rewrite ?out_max_empty; intuition; discriminate. Qed.

Local Lemma Cmax_Csingleton : forall k₁ k₂,
  C.eq (Cmax (C.singleton k₁) (C.singleton k₂)) (C.singleton (max k₁ k₂)).
Proof.
intros k₁ k₂ ?. rewrite Cmax_spec, C.singleton_spec. simpl. setoid_rewrite C.singleton_spec.
split; eauto; []. intros [? []]. intuition congruence.
Qed.

(** We do not have the following result for [Black] because [(Black k) ∪ (White K)] is [Black]
    whereas [synchronize (Black k) (White K)] is [White]. *)
Lemma out_union_le_synchronize_White : forall sel sel' K K',
  out_le ((White K) ∪ (White K')) (synchronize sel sel' (White K) (White K')).
Proof. intros[] [] K K'; simpl; try Cfsetdec || apply Cmax_subset_Cunion. Qed.

Global Instance out_max_le_compat : Proper (out_le ==> out_le ==> out_le) out_max.
Proof.
intros [] [] Hle1 [] [] Hle2; simpl in Hle1, Hle2; simpl out_max; simpl out_le; subst;
solve [ try split; f_equiv; Cfsetdec
      | rewrite Cmax_spec; do 2 eexists; repeat split; Cfsetdec ].
Qed.

Global Instance synchronize_le_compat :
  Proper (Logic.eq ==> Logic.eq ==> out_le ==> out_le ==> out_le) synchronize.
Proof.
intros ? [] ? ? [] ? ? ? ? ? ? ?; subst; unfold synchronize; simpl in *; trivial; now f_equiv.
Qed.

(** ****  Conversion of an output color to a set of return codes (the value of Can) **)

Definition out2C out :=
  match out with
    | Black k => C.singleton k
    | White K => K
  end.

Global Instance out2C_compat : Proper (out_eq ==> C.eq) out2C.
Proof. intros [] [] ?; simpl in *; intuition now subst. Qed.

Global Instance out2C_le_compat : Proper (out_le --> C.Subset) out2C.
Proof. intros [] [] Heq; cbn in *; try tauto || (now rewrite Heq) || (intro; Cfsetdec). Qed.

Lemma out2C_down : forall out, C.eq (out2C ↓out) ↓(out2C out).
Proof. intros []; simpl; now try (unfold Cdown; rewrite Cmap_add). Qed.

Lemma out2C_up : forall out, C.eq (out2C ↑out) ↑(out2C out).
Proof. intros []; simpl; now try (unfold Cup; rewrite Cmap_add). Qed.

(** As [out_union] gives priority to [Black] whereas [C.union] gives priority to sets (thus [White]),
    we need to make sure that no [Black] appears. *)
Lemma out2C_union : forall out out', out_le out (White ∅) -> out_le out' (White ∅) ->
  C.eq (out2C (out ∪ out')) ((out2C out) ∪ (out2C out')).
Proof. intros [] [] Hle Hle'; simpl in *; tauto || reflexivity. Qed.

(** A weaker version without the preconditions. *)
Lemma out2C_union_le : forall out out', C.Subset (out2C (out ∪ out')) ((out2C out) ∪ (out2C out')).
Proof. intros [] []; simpl in *; try destruct_match; simpl; Cfsetdec. Qed.

Lemma out2C_SEQrestrict : forall out, C.Subset (out2C (SEQrestrict out)) (C.remove 0 (out2C out)).
Proof. intros [[| k] | K]; simpl; try Cfsetdec. assert (S k ≠ 0) by discriminate. Cfsetdec. Qed.

Lemma out2C_max : forall out out', C.eq (Cmax (out2C out) (out2C out')) (out2C (out_max out out')).
Proof. intros [] []; try reflexivity; []. simpl. now rewrite Cmax_Csingleton. Qed.

(** ****  Conditional Suspension of an output color  **)

(* RMK: we need to take Susp as input because when it is KO, we cannot return [Black 0] *)
(* This is only valid if used under the hypothesis bo = OK true -> out_le out (White ∅) *)
Definition SuspNow bo out :=
  match bo with
    | OK true => Black 1
    | OK false => out
    | KO => White (C.add 1 (out2C out))
  end.

Global Instance SuspNow_compat : Proper (Logic.eq ==> out_eq ==> out_eq) SuspNow.
Proof. intros ? [[] |] ? ? ? Heq; subst; auto; simpl; now rewrite Heq. Qed.

Global Instance SuspNow_le_compat : Proper (Ble ==> out_le ==> out_le) SuspNow.
Proof.
intros [[|] |] [[|] |] [Heq | Heq] out1 out2 Hle; trivial;
try solve [ setoid_congruence; discriminate ]; nb_goals 4.
+ simpl. Cfsetdec.
+ etransitivity; eauto; []. clear. destruct out1; cbn; try split; Cfsetdec.
+ cbn. f_equiv. now apply out2C_le_compat.
+ cbn. f_equiv. now apply out2C_le_compat.
Qed.

Lemma SuspNow_empty : forall bo out,
  out_eq (SuspNow bo out) (White ∅) <-> bo = OK false ∧ out_eq out (White ∅).
Proof.
intros [[|] |] [[| k] | K]; cbn; try rewrite Cunion_empty;
try destruct (C.is_empty K); simpl in *;
try solve [ tauto
      | intuition; discriminate || exfalso; now eelim Cadd_not_empty
      | intuition; discriminate || exfalso; now eapply Csingleton_not_empty ].
Qed.

Lemma SuspNow_Black : forall bo out k,
  out_eq (SuspNow bo out) (Black k)
  <-> bo = OK true ∧ k = 1 ∨ bo = OK false ∧ out_eq out (Black k).
Proof. intros [[|] |] out n; simpl; intuition; discriminate. Qed.

Lemma SuspNow_le : forall bo out, out_le (White (C.add 1 (out2C out))) (SuspNow bo out).
Proof. intros [[|] |] []; simpl; try split; Cfsetdec. Qed.

(** ***  Total output colors  **)

Inductive out_total : output_color -> Prop :=
  | TotalBlack : forall k, out_total (Black k)
  | TotalWhite : forall K, C.eq K C.empty -> out_total (White K).

Global Instance out_total_compat : Proper (out_eq ==> iff) out_total.
Proof.
intros [] [] Heq; split; intro Htotal; inv Htotal;
constructor; simpl in *; intuition; subst; setoid_congruence.
Qed.

Lemma out_lt_not_total : forall out out', out < out' -> ¬ out_total out.
Proof.
intros [] [] *; try easy; simpl.
- intros Hin Habs. inversion_clear Habs as [| ? Hempty].
  rewrite Hempty in Hin. Cfsetdec.
- intros [Hsub Hneq] Habs. inversion_clear Habs as [| ? Hempty]. rewrite Hempty in *.
  apply Hneq. symmetry. now rewrite <- Csubset_empty.
Qed.

Corollary out_total_not_lt : forall out, out_total out -> forall out', ¬ out < out'.
Proof. intros ? Habs ? Hlt. apply out_lt_not_total in Hlt. contradiction. Qed.

Lemma out_total_le_eq : forall out out',
  out_total out -> out_le out out' -> out_eq out out'.
Proof.
intros [k | K] [k' | K'] Hout Hle; simpl in *; tauto || inv Hout;
revert_one C.eq; intro Heq; rewrite Heq in *.
+ Cfsetdec. 
+ intuition. now rewrite Csubset_empty in *.
Qed.

Lemma out_total_case : forall out,
  out_total out -> out_eq out (White ∅) ∨ ∃ k, out_eq out (Black k).
Proof. intros [] Htotal; inv Htotal; simpl; intuition; eauto. Qed.

(* We don't have an equivalence because of ↓(Black 0 {0, 2}) = Black 0 {0}. *)
Lemma down_out_total : forall out, out_total out -> out_total ↓out.
Proof. intros [k | K]; simpl; intro Htotal; inv Htotal; constructor. setoid_congruence. Qed.

Lemma up_out_total : forall out, out_total ↑out <-> out_total out.
Proof.
intros [k | K]; simpl; split; intro Htotal; inv Htotal;
constructor; now rewrite <- ?Cmap_remove, Cup_is_empty in *.
Qed.

Lemma synchronize_total : forall sel₁ sel₂ out₁ out₂,
  out_total (synchronize sel₁ sel₂ out₁ out₂) <->
    sel₁ = true  ∧ sel₂ = false ∧ out_total out₁
  ∨ sel₁ = false ∧ sel₂ = true  ∧ out_total out₂
  ∨ sel₁ = sel₂  ∧ (out_total (out_max out₁ out₂)).
Proof.
intros. split; intro H.
+ apply out_total_case in H.
  destruct H as [Hout | [K Hout]].
  - rewrite synchronize_empty in Hout.
    decompose [and or] Hout; clear Hout; subst;
    revert_one out_eq; intro Heq; rewrite Heq in *; try tauto;
    rewrite out_max_empty_l || rewrite out_max_empty_r; intuition now constructor.
  - rewrite synchronize_Black in Hout.
    decompose [ex and or] Hout; clear Hout;
    repeat (revert_one out_eq; intro Heq; rewrite Heq in *; clear Heq); subst;
    intuition now constructor.
+ unfold synchronize. decompose [and or] H; clear H; subst; trivial; now destruct sel₂.
Qed.

Lemma SuspNow_total : forall bo out, bo <> KO -> out_total out -> out_total (SuspNow bo out).
Proof. intros [[] |] out Hbo Hout; simpl; try easy; []. constructor. Qed.

Lemma SEQrestrict_total : forall out, out_total out -> out_total (SEQrestrict out).
Proof.
intros [[| k] | K] Hout; simpl; constructor; try reflexivity; [].
inv Hout. setoid_congruence. intro. Cfsetdec.
Qed.

Global Hint Rewrite out_ltb_true out_ltb_false out_leb_true out_leb_false
             out_eqb_true out_eqb_false get_val_OK : reflect_bool.


==> anc/package/Semantics/StateMustCan.v <==
(** Extension of [Must] and [Can] to [state]s *)
Require Import Morphisms.
Require Import Esterel.Util.Notations.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.
Require Import Esterel.Util.SemanticsCommon.
Require Import Esterel.Semantics.MustCan.
Import RelationPairs.


Fixpoint sMust (p : state) (E : S.t (status bool)) : SigSet.t * (option nat) :=
  match p with
    | Spause => (∅, Some 0)
    | Sawimm s =>
        match S.find s E with
          | Some (OK true) => (∅, Some 0)
          | Some (OK false) => (∅, Some 1)
          | Some KO => (∅, None)
          | None => (∅, None) (* should not be reached *)
        end
    | Strap p => (fst (sMust p E), ↓(snd (sMust p E)))
    | Sshift p => (fst (sMust p E), ↑(snd (sMust p E)))
    | Ssuspend s p =>
        match S.find s E with
          | Some (OK true) => (∅, Some 1)
          | Some (OK false) => sMust p E
          | Some KO => (∅, None)
          | None => (∅, None) (* should not be reached *)
        end
    | SifL s p q => sMust p E
    | SifR s p q => sMust q E
    | SseqL p q =>
        match snd (sMust p E) with
          | Some 0 => (fst (sMust p E) ∪ fst (Must q E), snd (Must q E))
          | _ => sMust p E
        end
    | SseqR p q => sMust q E
    | SparL p q => sMust p E
    | SparR p q => sMust q E
    | SparB p q => (fst (sMust p E) ∪ fst (sMust q E), option_map2 max (snd (sMust p E)) (snd (sMust q E)))
    | Ssignal s p =>
        if SigSet.mem s (fst (sMust p (s⊥ ++ E)))
        then (SigSet.remove s (fst (sMust p (s⁺ ++ E))), snd (sMust p (s⁺ ++ E)))
        else if SigSet.mem s (fst (sCan true p (s⊥ ++ E)))
             then (SigSet.remove s (fst (sMust p (s⊥ ++ E))), snd (sMust p (s⊥ ++ E)))
             else (SigSet.remove s (fst (sMust p (s⁻ ++ E))), snd (sMust p (s⁻ ++ E)))
  end

(** For [m], the value [true] means + and the value [false] means ⊥. *)
with sCan m (p : state) (E : S.t (status bool)) : SigSet.t * C.t :=
  match p with
    | Spause => (∅, C.singleton 0)
    | Sawimm s =>
        match S.find s E with
          | Some (OK true) => (∅, C.singleton 0)
          | Some (OK false) => (∅, C.singleton 1)
          | Some KO => (∅, C.add 0 (C.singleton 1))
          | None => (∅, C.add 0 (C.singleton 1)) (* should not be reached *)
        end
    | Strap p => (fst (sCan m p E), ↓(snd (sCan m p E)))
    | Sshift p => (fst (sCan m p E), ↑(snd (sCan m p E)))
    | Ssuspend s p =>
        match S.find s E with
          | Some (OK true) => (∅, C.singleton 1)
          | Some (OK false) => sCan m p E
          | Some KO => (fst (sCan false p E), C.add 1 (snd (sCan false p E)))
          | None => (fst (sCan false p E), C.add 1 (snd (sCan false p E))) (* should not be reached *)
        end
    | SifL s p q => sCan m p E
    | SifR s p q => sCan m q E
    | SseqL p q =>
      if C.mem O (snd (sCan m p E))
      then let m' := match snd (sMust p E) with
                       | Some 0 => m
                       | _ => false
                     end in
           (fst (sCan m p E) ∪ fst (Can m' q E), (C.remove 0 (snd (sCan m p E))) ∪ snd (Can m' q E))
      else sCan m p E
    | SseqR p q => sCan m q E
    | SparL p q => sCan m p E
    | SparR p q => sCan m q E
    | SparB p q => (fst (sCan m p E) ∪ fst (sCan m q E), Cmax (snd (sCan m p E)) (snd (sCan m q E)))
    | Ssignal s p =>
        if SigSet.mem s (fst (sCan m p (s⊥ ++ E)))
        then if SigSet.mem s (fst (sMust p (s⊥ ++ E)))
             then if m
                  then (SigSet.remove s (fst (sCan m p (s⁺ ++ E))), snd (sCan m p (s⁺ ++ E)))
                  else (SigSet.remove s (fst (sCan m p (s⊥ ++ E))), snd (sCan m p (s⊥ ++ E)))
             else (SigSet.remove s (fst (sCan m p (s⊥ ++ E))), snd (sCan m p (s⊥ ++ E)))
        else (SigSet.remove s (fst (sCan m p (s⁻ ++ E))), snd (sCan m p (s⁻ ++ E)))
  end.

Notation "sCan⁺" := (sCan true).
Notation "sCan^⊥" := (sCan false).

(** [sMust] and [sCan] are related to [Must] and [Can] through the [expand] function. *)
Theorem sMust_sCan_expand_Must_Can : forall p E,
    (SigSet.eq * eq)%signature (sMust p E) (Must (expand p) E)
  ∧ ∀ m, (SigSet.eq * C.eq)%signature (sCan m p E) (Can m (expand p) E).
Proof.
intro p. induction p; intro E; auto; try reflexivity || (now apply IHp); foldstate; nb_goals 10.
* split; reflexivity.
* (* awimm s *)
  destruct (S.find s E) as [[[|] |] |]; cbn; unfold RelCompFun; cbn; split; try intro; auto; now split.
* (* { p } *)
  simpl. rewrite (proj1 (IHp E)). setoid_rewrite (proj2 (IHp E)). split; reflexivity.
* (* ↑p *)
  simpl. rewrite (proj1 (IHp E)). setoid_rewrite (proj2 (IHp E)). split; reflexivity.
* (* s ⊃ hat (p) *)
  simpl. destruct (S.find s E) as [[[|] |] |] eqn:Hs.
  + assert (Hs' : (Snot s)⁻ ∈ E) by now rewrite Snot_Some. rewrite Hs'.
    split; try reflexivity.
  + assert (Hs' : (Snot s)⁺ ∈ E) by now rewrite Snot_Some. rewrite Hs'.
    apply IHp.
  + assert (Hs' : (Snot s)⊥ ∈ E) by now rewrite Snot_Some. rewrite Hs'.
    do 2 split; reflexivity || simpl; unfold RelCompFun; simpl.
    - apply IHp.
    - rewrite CProp.MP.remove_add; try (now rewrite ?C.singleton_spec); [].
      rewrite CProp.MP.add_union_singleton. f_equiv. apply IHp.
  + assert (Hs' : S.find (Snot s) E = None) by now rewrite <- S.In_find_None, Snot_In, S.In_find_None.
    rewrite Hs'. do 2 split; reflexivity || simpl; unfold RelCompFun; simpl.
    - apply IHp.
    - rewrite CProp.MP.remove_add; try (now rewrite ?C.singleton_spec); [].
      rewrite CProp.MP.add_union_singleton. f_equiv. apply IHp.
* (* hat(p); q *)
  simpl. split.
  + rewrite (proj1 (IHp E)). simpl. destruct (snd (Must (Sexpand p) E)) as [[| n] |]; try now apply IHp.
    split; try intro; [simpl | hnf]; trivial. rewrite (proj1 (IHp E)). reflexivity.
  + intro m. rewrite <- (proj2 (IHp E)). destruct (C.mem 0 (snd (sCan m p E))); try now apply IHp.
    destruct (snd (sMust p E)) as [[|] |] eqn:Hmust; rewrite (proj1 (IHp E)) in Hmust;
    simpl in Hmust; rewrite Hmust; rewrite (proj2 (IHp E)); reflexivity.
* (* hat(p) || hat(q) *)
  simpl. split.
  + Time rewrite (proj1 (IHp1 E)), (proj1 (IHp2 E)). (* BUG : idem: > 20 s. *) simpl. reflexivity.
  + intro m. rewrite (proj2 (IHp1 E) m), (proj2 (IHp2 E) m). simpl. reflexivity.
* (* hat(p) || q *)
  cbn; unfold RelCompFun; cbn.
  setoid_rewrite SigSet_union_empty_r. setoid_rewrite Cmax_0_r.
  assert (Heq : option_map2 Nat.max (snd (Must (Sexpand p) E)) (Some 0) = snd (Must (Sexpand p) E)).
  { destruct (snd (Must (Sexpand p) E)); cbn; trivial. now rewrite Max.max_0_r. }
  rewrite Heq. apply IHp.
* (* p || hat(q) *)
  cbn; unfold RelCompFun; cbn.
  setoid_rewrite SigSet_union_empty_l. setoid_rewrite Cmax_0_l.
  assert (Heq : match snd (Must (Sexpand p0) E) with | Some y => Some y | None => None end
         = snd (Must (Sexpand p0) E)) by now destruct (snd (Must (Sexpand p0) E)).
  rewrite Heq. apply IHp.
* (* p\s *)
  simpl. split.
  + destruct (SigSet.mem s (fst (sMust p (s⊥ ++ E)))) eqn:Hmust;
    rewrite (proj1 (IHp (s⊥ ++ E))) in Hmust; simpl in Hmust; rewrite Hmust.
    - rewrite (proj1 (IHp (s⁺ ++ E))). reflexivity.
    - destruct (SigSet.mem s (fst (sCan⁺ p (s⊥ ++ E)))) eqn:Hcan;
      rewrite (proj2 (IHp (s⊥ ++ E))) in Hcan; simpl in Hcan; rewrite Hcan.
        rewrite (proj1 (IHp (s⊥ ++ E))). reflexivity.
        rewrite (proj1 (IHp (s⁻ ++ E))). reflexivity.
  + intro m. destruct (SigSet.mem s (fst (sCan m p (s⊥ ++ E)))) eqn:Hcan;
    rewrite (proj2 (IHp (s⊥ ++ E))) in Hcan; simpl in Hcan; rewrite Hcan.
    - { destruct (SigSet.mem s (fst (sMust p (s⊥ ++ E)))) eqn:Hmust;
        rewrite (proj1 (IHp (s⊥ ++ E))) in Hmust; simpl in Hmust; rewrite Hmust.
        + destruct m.
          - rewrite (proj2 (IHp (s⁺ ++ E))). reflexivity.
          - rewrite (proj2 (IHp (s⊥ ++ E))). reflexivity.
        + rewrite (proj2 (IHp (s⊥ ++ E))). reflexivity. }
    - rewrite (proj2 (IHp (s⁻ ++ E))). reflexivity.
Qed.

Corollary sMust_expand_Must : forall p E, (SigSet.eq * eq)%signature (sMust p E) (Must (expand p) E).
Proof. intros. apply sMust_sCan_expand_Must_Can. Qed.

Corollary sCan_expand_Can : forall p E m, (SigSet.eq * C.eq)%signature (sCan m p E) (Can m (expand p) E).
Proof. intros. apply sMust_sCan_expand_Must_Can. Qed.

(** **  Rewriting properties of [sMust] and [sCan]  **)

(** Using Must/Can, we can prove these properties of sMust/sCan with much less work. *)

(** ***  Compatibility of [sCan] and [sMust]  **)

Global Instance sMust_compat : Proper (equiv ==> S.eq ==> SigSet.eq * eq) sMust.
Proof. intros ? ? Heq ? ? Heq'. do 2 rewrite sMust_expand_Must. now rewrite Heq, Heq'. Qed.

Global Instance sCan_compat : Proper (Logic.eq ==> equiv ==> S.eq ==> SigSet.eq * C.eq) sCan.
Proof. intros ? ? ? ? ? Heq ? ? Heq'. subst. do 2 rewrite sCan_expand_Can. now rewrite Heq, Heq'. Qed.

(** ***  Monotonicity of [sCan] and [sMust]  **)

Global Instance sCan_le_compat_fst p :
  Proper (Bool.le --> Scott_le Ble --> SigSet.Subset) (fun m E => fst (sCan m p E)).
Proof. repeat intro. rewrite sCan_expand_Can in *. eapply Can_le_compat_fst; eassumption. Qed.

Global Instance sCan_le_compat_snd p :
  Proper (Bool.le --> Scott_le Ble --> C.Subset) (fun m E => snd (sCan m p E)).
Proof. repeat intro. rewrite sCan_expand_Can in *. eapply Can_le_compat_snd; eassumption. Qed.

Global Instance sMust_le_compat_fst p : Proper (Scott_le Ble ==> SigSet.Subset) (fun E => fst (sMust p E)).
Proof. repeat intro. rewrite sMust_expand_Must in *. eapply Must_le_compat_fst; eassumption. Qed.

Theorem sMust_le_compat_snd p : forall E₁ E₂ k,
  E₁ [<=Ble] E₂ -> snd (sMust p E₁) = Some k -> snd (sMust p E₂) = Some k.
Proof. repeat intro. rewrite sMust_expand_Must in *. eapply Must_le_compat_snd; eassumption. Qed.

(** ***  Inclusion of [sCan] and [sMust]  **)

Corollary sMust_sCan_fst : ∀ m p E, SigSet.Subset (fst (sMust p E)) (fst (sCan m p E)).
Proof.
intros. transitivity (fst (sCan⁺ p E)).
- rewrite sMust_expand_Must, sCan_expand_Can. apply Must_Can_fst.
- apply sCan_le_compat_fst; try reflexivity. now destruct m.
Qed.

Corollary sMust_sCan_snd : ∀ p E k, snd (sMust p E) = Some k -> C.eq (snd (sCan⁺ p E)) (C.singleton k).
Proof. intros ? ? ?. rewrite sMust_expand_Must, sCan_expand_Can. apply Must_Can_snd. Qed.

Corollary snd_sMust_Some_fst_eq : ∀ p E k, snd (sMust p E) = Some k ->
  SigSet.eq (fst (sMust p E)) (fst (sCan⁺ p E)).
Proof.
intro p. induction p; simpl in *; foldstmt; intros E k Hk; try reflexivity; nb_goals 12.
+ repeat destruct_match; reflexivity.
+ rewrite option_map_Some in Hk. destruct Hk as [k' [Hk' ?]]. subst. eauto.
+ rewrite option_map_Some in Hk. destruct Hk as [k' [Hk' ?]]. subst. eauto.
+ repeat destruct_match; simpl in Hk; inv Hk; eauto; reflexivity.
+ eauto.
+ repeat destruct_match; eauto; discriminate.
+ repeat destruct_match; eauto; simpl in *.
  - apply snd_Must_Some_fst_eq in Hk. rewrite IHp, Hk; eauto; reflexivity.
  - rewrite Cmem_false, sMust_sCan_snd in *; eauto; Cfsetdec.
  - rewrite C.mem_spec, sMust_sCan_snd, C.singleton_spec in *; eauto; subst; congruence.
  - congruence.
+ eauto.
+ rewrite option_map2_Some in Hk. destruct Hk as [k1 [k2 [Hk1 [Hk2 ?]]]].
  rewrite IHp1, IHp2; eauto; reflexivity.
+ eauto.
+ eauto.
+ repeat destruct_match; simpl in *; nb_goals 4.
  - rewrite IHp; eauto; reflexivity.
  - rewrite SigSet.mem_spec, <- ?F.not_mem_iff in *.
    assert (Hle := sMust_sCan_fst true p (s⊥ ++ E) s). intuition.
  - rewrite IHp in *; eauto; congruence.
  - rewrite IHp; eauto; reflexivity.
Qed.


==> anc/package/Util/Coqlib.v <==
Require Import Bool.
Require Import Relations.
Require Import Morphisms.
Require Import SetoidList.
Require Import RelationClasses.
Require Import SetoidDec.
Require Import SetoidPermutation.
Require Import Lia.


Add Search Blacklist "_ind".


(** **  Basic tactics  **)

Ltac dep_eq t := generalize (eq_refl t); generalize t at -2.
Ltac autoclass := eauto with typeclass_instances.
Ltac inv H := inversion H; subst; try clear H.
Ltac split_and := repeat match goal with |- _ /\ _ => split end.

Ltac destr_match A :=
  match A with context[match ?x with | _ => _ end] =>
    destr_match x (* recursive call *)
    || match type of x with  (* if innermost match, destruct it *)
         | sumbool _ _ => let H := fresh in destruct x as [H | H]
         | _ => let H := fresh in destruct x eqn:H
       end
  end.

Ltac destruct_match := match goal with | |- ?A => destr_match A end.

Tactic Notation "nb_goals" integer(k) := let n := numgoals in guard n=k.

(** Simplify the obvious implications from the context. *)
Ltac cleaning :=
  repeat match goal with
    | H : ?x = ?x |- _ => clear H
    | H : ~ ?A -> _, H' : ?A |- _ => clear H
    | H : ?A -> _, H' : ~ ?A |- _ => clear H
    | H : ?x <> ?y |- _ =>
        let HH := fresh in assert (HH : x <> y) by (clear; discriminate); clear H HH
    | H : ?x = ?y -> _ |- _ =>
        specialize (H ltac:(trivial)) ||
        let HH := fresh in assert (HH : x <> y) by (subst; trivial; discriminate || congruence);
        clear H HH
    | H : ?x <> ?y -> _ |- _ =>
        specialize (H ltac:(subst; discriminate || assumption)) ||
        let HH := fresh in assert (HH : x = y) by (subst; trivial; reflexivity || congruence);
        clear H HH
    | H : ?A -> _, H' : ?A |- _ => specialize (H H')
  end.

Ltac get_head_symbol term :=
  match term with
    | ?f _ => get_head_symbol f
    | _ => term
  end.

(** Revert one hypothesis whose head symbol is [sym]. *)
Ltac revert_one sym :=
  match goal with
    | H : ?A |- _ => let f := get_head_symbol A in let g := get_head_symbol sym in unify f g; revert H
    | |- _ => fail "Symbol " sym " not found"
  end.

(** Revert all hypotheses with the same head symbol as the goal. *)
Ltac revert_all :=
  match goal with
    | |- ?B => repeat revert_one B
  end.

(** **  Typeclass instances for negation  **)

Lemma not_sym : forall (A : Type) (R : relation A) `{Symmetric A R} (x y : A), ~R x y -> ~R y x.
Proof. intros A R HR x y Hxy Hyx. apply Hxy. apply HR. assumption. Qed.
Global Hint Resolve not_sym : core.

Global Instance not_symmetric A R `{Symmetric A R} : Symmetric (fun x y => ~R x y).
Proof. intros ? ? Hnot HR. apply Hnot. symmetry. assumption. Qed.

(* Maybe this one already exists in the standard library. *)
Global Instance Equivalence_PreOrder A R `(Equivalence A R) : PreOrder R.
Proof. split; autoclass. Qed.

(** **  Complement on lists  **)

Theorem InA_map_iff : forall {A B : Type} (eqA : relation A) (eqB : relation B),
  Equivalence eqA -> Equivalence eqB ->
  forall f, Proper (eqA ==> eqB) f ->
  forall l y, InA eqB y (map f l) <-> exists x, eqB (f x) y /\ InA eqA x l.
Proof.
intros A B eqA eqB HeqA HeqB f Hf l y. induction l.
+ split; intro Hin.
  - inversion Hin.
  - destruct Hin as [x [_ Hin]]. inversion Hin.
+ split; intro Hin.
  - inversion_clear Hin.
      exists a. split. now symmetry. now left.
      rewrite IHl in H. destruct H as [x [Hx H]]. exists x; auto.
  - destruct Hin as [x [Hx Hin]]. inversion_clear Hin.
      left. now rewrite <- Hx, H.
      simpl. right. rewrite IHl. exists x. now split.
Qed.

Global Instance InA_impl_compat (A : Type) : Proper (subrelation ==> eq ==> eq ==> impl) (@InA A).
Proof.
intros R1 R2 HR x y Hxy l l2 Hl Hin. subst y l2. induction l.
+ now inversion Hin.
+ inversion_clear Hin; constructor; now apply HR || apply IHl.
Qed.

Lemma eqlistA_eq : forall {A} (l l' : list A), eqlistA eq l l' <-> l = l'.
Proof.
intros A l l'. split; intro Heq; subst; try reflexivity.
revert l' Heq. induction l; intros [| ? l'] Heq; inv Heq; f_equiv; auto.
Qed.

Definition injective {A B : Type} eqA eqB (f : A -> B) := (forall x y, eqB (f x) (f y) -> eqA x y).

Lemma NoDupA_inj_map : forall (A B : Type) (eqA : relation A) (eqB : relation B),
  Equivalence eqA -> Equivalence eqB ->
  forall (f : A -> B) (l : list A), Proper (eqA ==> eqB) f -> injective eqA eqB f ->
  (NoDupA eqB (map f l) <-> NoDupA eqA l).
Proof.
intros A B eqA eqB HeqA HeqB f l Hf Hinj. induction l; simpl.
+ split; constructor.
+ split; intro Hl; constructor.
  - intro Habs. inversion_clear Hl. apply H. rewrite InA_map_iff; try eassumption. exists a. now split.
  - rewrite <- IHl. now inversion_clear Hl.
  - intro Habs. inversion_clear Hl. apply H. rewrite InA_map_iff in Habs; try eassumption.
    destruct Habs as [x [Heq Hin]]. apply Hinj in Heq. now rewrite Heq in Hin.
  - rewrite IHl. now inversion_clear Hl.
Qed.

Lemma NoDupA_filter : forall {A : Type} {eqA : relation A}, Equivalence eqA ->
  forall f l, NoDupA eqA l -> NoDupA eqA (filter f l).
Proof.
intros A eqA HeqA f l nodup. induction nodup; simpl.
+ constructor.
+ destruct (f x); assumption || constructor; try assumption.
  rewrite InA_alt in *. intros [y [Heq Hin]]. apply H. exists y. split; trivial.
  rewrite filter_In in Hin. tauto.
Qed.


Lemma map_Sorted_compat : forall (A B : Type) (RA : relation A) (RB : relation B),
  forall (f : A -> B), Proper (RA ==> RB) f -> forall l, Sorted RA l -> Sorted RB (map f l).
Proof.
intros A B RA RB f Hf l sortl. induction sortl.
+ constructor.
+ simpl. constructor; trivial. induction l.
  - constructor.
  - constructor. apply Hf. inversion_clear H. assumption.
Qed.

Theorem removeA_Sorted_compat : forall (A : Type) (eqA RA : relation A)
  (eq_dec : forall x y, {eqA x y} + {~eqA x y}), Equivalence eqA -> Transitive RA ->
  forall l s, Sorted RA l -> Sorted RA (removeA eq_dec s l).
Proof.
intros A eqA RA eq_dec HeqA HRA l s sortl. induction sortl; simpl.
* constructor.
* destruct (eq_dec s a) as [Heq | Heq]; trivial.
  constructor; trivial. clear -H HRA sortl. induction l; simpl.
  + constructor.
  + destruct (eq_dec s a0) as [Heq | Heq].
    - inversion_clear sortl. apply IHl; trivial. inversion_clear H.
      destruct l; constructor. inversion_clear H1. now transitivity a0.
    - inversion_clear H. now constructor.
Qed.

Global Instance length_compat A R : Proper (PermutationA R ==> Logic.eq) (@length A).
Proof. intros l1 l2 Hl. induction Hl; simpl; congruence. Qed.

Lemma Sorted_equivlistA_eq : forall A ltA, StrictOrder ltA ->
  forall l l' : list A, Sorted ltA l -> Sorted ltA l' -> equivlistA eq l l' -> l = l'.
Proof.
intros A ltA HltA l l' Hl Hl' Heq.
rewrite <- eqlistA_eq. eapply SortA_equivlistA_eqlistA; autoclass.
Qed.

Global Instance HdRel_compat : forall {A} (R : A -> A -> Prop),
  Proper ((R ==> R ==> iff) ==> R ==> eqlistA R ==> iff) (@HdRel A).
Proof.
intros A R R1 R2 HR e1 e2 He l1. induction l1 as [| a1 l1]; intros l2 Hl.
+ inv Hl. split; intro; constructor.
+ inv Hl. cleaning. specialize (HR _ _ He a1).
  split; intro Hl; inv Hl; constructor; try (now rewrite IHl1 in *); [|];
  cleaning; now rewrite <- HR || rewrite HR.
Qed.

Global Instance Sorted_compat : forall {A} (R : A -> A -> Prop),
  Proper ((R ==> R ==> iff) ==> eqlistA R ==> iff) (@Sorted A).
Proof.
intros A R R1 R2 HR l1. induction l1; intros l2 Hl.
+ inv Hl. split; intro; constructor.
+ inv Hl. cleaning. revert_one R. intro HrelR. revert_one eqlistA. intro Heq.
  split; intro Hl; inv Hl; constructor; try (now rewrite IHl1 in *); [|];
  revert_all; intro Hrel; now rewrite (HdRel_compat _ _ _ HR _ _ HrelR _ _ Heq) in *.
Qed.

(** **  Lifting to the option monad  **)

Definition option_map {A B : Type} (f : A -> B) xo :=
  match xo with
    | Some x => Some (f x)
    | None => None
  end.

Lemma option_map_Some : forall {A B : Type} (f : A -> B) xo y,
  option_map f xo = Some y <-> exists x, xo = Some x /\ f x = y.
Proof.
intros A B f [xo |] y; simpl.
+ split; intro Hin.
  - exists xo. inversion Hin. now split.
  - destruct Hin as [? [Hin Hf]]. inversion Hin. now subst.
+ split; intro Hin; discriminate || destruct Hin as [? [Hin _]]; discriminate.
Qed.


Definition option_map2 {A B C} (f : A -> B -> C) xo yo :=
  match xo, yo with
    | Some x, Some y => Some (f x y)
    | None, _ | _, None => None
  end.

Lemma option_map2_Some : forall {A B C} (f : A -> B -> C) xo yo z,
  option_map2 f xo yo = Some z <-> exists x y, xo = Some x /\ yo = Some y /\ z = f x y.
Proof.
intros ? ? ? f [x |] [y |] z; simpl; split; intro H;
discriminate || (now inversion H; eauto) || destruct H as [? [? [H1 [H2 ?]]]]; try discriminate.
subst. now inversion_clear H1; inversion_clear H2.
Qed.

Lemma option_map2_None : forall {A B C} (f : A -> B -> C) xo yo,
  option_map2 f xo yo = None <-> xo = None \/ yo = None.
Proof.
intros ? ? ? f [x |] [y |]; simpl; split; intro H; discriminate || tauto || destruct H; discriminate.
Qed.

Definition option_rel {A} R (xo yo : option A) :=
  match xo, yo with
    | Some x, Some y => R x y
    | None, None => True
    | None, Some _ | Some _, None => False
  end.

Global Instance option_rel_Reflexive : forall A (R : relation A),
  Reflexive R -> Reflexive (option_rel R).
Proof. intros A R HR []; simpl; auto. Qed.

Global Instance option_rel_Symmetric : forall A (R : relation A),
  Symmetric R -> Symmetric (option_rel R).
Proof. intros A R HR [] [] Hrel; simpl; auto. Qed.

Global Instance option_rel_Transitive : forall A (R : relation A),
  Transitive R -> Transitive (option_rel R).
Proof. intros A R HR [] [] []; simpl; tauto || apply HR. Qed.

Global Instance option_rel_Equivalence : forall A (R : relation A),
  Equivalence R -> Equivalence (option_rel R).
Proof. intros A R []; split; auto with typeclass_instances. Qed.

(** **  Setoid instances  **)

Global Instance option_Setoid {A} `(Setoid A) : Setoid (option A) := {
  equiv := option_rel equiv }.

Global Instance nat_Setoid : Setoid nat := eq_setoid nat.

#[global, refine]
Instance prod_Setoid A B `{Setoid A} `{Setoid B} : Setoid (A * B) := {|
  equiv := fun xn yp : A * B => fst xn == fst yp /\ snd xn == snd yp |}.
Proof.
all: trivial. split.
+ repeat intro; now split.
+ repeat intro; split; now symmetry.
+ intros ? ? ? [? ?] [? ?]; split; etransitivity; eauto.
Defined.

(** **  Miscellanous  **)

Lemma Some_inj : forall {A} (x y: A), Some x = Some y -> x = y.
Proof. intros * Heq. now inv Heq. Qed.

Definition full_relation {A : Type} : relation A := fun x y : A => True.

Global Instance full_relation_equiv A : Equivalence (@full_relation A).
Proof. split; repeat intro; exact I. Qed.

Global Hint Extern 0 (full_relation _ _) => exact I : core.

Lemma option_dec : forall {A}, (forall x y : A, {x = y} + {x <> y}) ->
  forall x y : option A, {x = y} + {x <> y}.
Proof. intros. decide equality. Defined.

(** [Bool.leb] is a preorder. *)

Global Instance Ble_PreOrder : PreOrder Bool.le.
Proof. split; intros [|] [|] [|] || intros [|]; reflexivity || auto. Qed.

Lemma Ble_false_b : forall b, Bool.le false b.
Proof. now intros [ | ]. Qed.

Lemma Ble_b_true : forall b, Bool.le b true.
Proof. now intros [ | ]. Qed.

Global Hint Rewrite andb_true_iff andb_false_iff orb_true_iff orb_false_iff
                    negb_true_iff negb_false_iff eqb_true_iff eqb_false_iff
                    andb_true_r andb_false_r orb_true_r orb_false_r : reflect_bool.

Ltac reflect_bool := autorewrite with reflect_bool in *.

Global Hint Rewrite Bool.andb_true_r Bool.andb_false_r Bool.negb_involutive
                    Bool.orb_true_r Bool.orb_false_r : simpl_bool.

Ltac simpl_bool := autorewrite with simpl_bool in *.


==> anc/package/Util/Events.v <==
Require Import SetoidList.
Require Import Orders.
Require Import RelationPairs.
Require Import SetoidDec.
Require Import Esterel.Util.Coqlib.
Require Esterel.Util.MapList.
Require NPeano.
Require Import Esterel.Util.Notations.


Set Implicit Arguments.
Open Scope Esterel_scope.


(** Signals are an abstract datatype. *)
Declare Module Signal : OrderedType.

Ltac solve_Signal_ineq :=
  match goal with
    | H : Signal.eq ?x ?x |- _ => clear H; solve_Signal_ineq
    | H : Signal.eq ?x ?y |- _ => progress rewrite H in *; solve_Signal_ineq
    | _ => reflexivity || assumption || (symmetry; assumption)
  end.
Global Hint Extern 0 (¬Signal.eq _ _) => solve_Signal_ineq : core.
Global Hint Extern 0 (Signal.eq _ _) => reflexivity || (symmetry; assumption) : core.


(** *  Events  **)

Module S := MapList.Make(Signal).

Global Hint Extern 0 (S.eq ?E ?E) => reflexivity : core.
(* High cost to avoir over-use *)
Global Hint Extern 2 (S.eq ?E ?E') => symmetry : core.

Global Instance SInSet (A : Type) : InSet Signal.t (S.t A) := {inset := @S.In A}.

Global Instance S_Setoid {A} `(Setoid A) : Setoid (S.t A) := { equiv := S.eq }.

(** **  General Scott ordering  **)

Definition Scott_le (A : Type) (R : relation A) (K L : S.t A) :=
  forall s v₁, S.find s K = Some v₁ → exists v₂, S.find s L = Some v₂ ∧ R v₁ v₂.
Notation "K  [<= R ]  L" := (Scott_le R K L) (at level 70).

Global Instance Scott_le_compat (A : Type) (R : relation A) :
  Proper (@S.eq A ==> @S.eq A ==> iff) (@Scott_le A R).
Proof.
intros K K' HK L L' HL. split; intros Hle s.
+ setoid_rewrite <- HK. setoid_rewrite <- HL. apply Hle.
+ setoid_rewrite HK. setoid_rewrite HL. apply Hle.
Qed.

(** [Scott_le] is a partial order. *)
Global Instance Scott_le_Reflexive A R `(Reflexive A R) : Reflexive (Scott_le R).
Proof. intros ? ? v. exists v. intuition. Qed.

Global Instance Scott_le_Transitive A R `(Transitive A R) : Transitive (Scott_le R).
Proof.
intros ? ? ? Hle₁ Hle₂ ? v₁ Hv₁. apply Hle₁ in Hv₁. destruct Hv₁ as [v₂ [Hv₂ HR₂]].
apply Hle₂ in Hv₂. destruct Hv₂ as [v [Hv HR]]. exists v. split; trivial. now transitivity v₂.
Qed.

Global Instance Scott_le_PreOrder A R `(PreOrder A R) : PreOrder (Scott_le R).
Proof. split; refine _. Qed.

(** Other generic properties of Scott ordering. *)

Global Instance Sremove_le_compat A (R : relation A) :
  Proper (Signal.eq ==> Scott_le R ==> Scott_le R) (@S.remove A).
Proof.
intros s₁ s₂ Hs E₁ E₂ HE s v Hin. specialize (HE s v).
rewrite S.remove_Some in Hin. destruct Hin as [Heq Hin]. apply HE in Hin.
destruct Hin as [v' [Hin ?]]. exists v'. rewrite S.remove_Some. auto.
Qed.

Global Instance Sadd_le_compat A (R : relation A) :
  Proper (Signal.eq ==> R ==> Scott_le R ==> Scott_le R) (@S.add A).
Proof.
intros s₁ s₂ Hs v₁ v₂ HR E₁ E₂ HE s v Hin.
specialize (HE s v). rewrite S.add_Some in Hin. destruct Hin as [[Heq Hin] | [Heq Hin]].
- subst v. exists v₂. rewrite Heq, Hs, S.add_same. auto.
- apply HE in Hin. destruct Hin as [v' [? ?]]. exists v'. rewrite S.add_other; auto.
Qed.

Lemma Sremove_Sadd_subset (A : Type) (R : relation A) `{Reflexive A R}
  : forall s (v : A) E, S.remove s E [<=R] S.add s v E.
Proof. intros * ? v Hin. exists v. split; trivial. apply S.remove_Some in Hin. apply S.add_Some. now right. Qed.


(*****************************)
(** *  Constructive events  **)
(*****************************)

(** Can be extended to encompass values but let us keep things simple at first. *)
Inductive status (A : Type) :=
  | OK (v : A)
  | KO.
Arguments KO {A}.

Lemma status_dec : forall {A}, (forall x y : A, {x = y} + {x <> y}) -> forall x y : status A, {x = y} + {x <> y}.
Proof. decide equality. Qed.

Global Instance status_bool_Setoid : Setoid (status bool) := eq_setoid _.
Global Instance status_bool_EqDec : EqDec status_bool_Setoid := status_dec Bool.bool_dec.

Lemma OK_inj : forall (A : Type) (x y : A), OK x = OK y -> x = y.
Proof. intros * Heq. now inv Heq. Qed.

(** Notation for constructive events.
    To avoid interference with the classical ones, they are collected in a scope. *)
Declare Scope CEsterel_scope.
Delimit Scope CEsterel_scope with CEsterel.
(* Bind Scope CEsterel_scope with Cevent. *)

Notation "∅∅" := (S.constant (OK false)) : CEsterel_scope.
Notation "s '⁺' ∈ E" := (S.find s E = Some (OK true)) : CEsterel_scope.
Notation "s '⁺' ∉ E" := (¬s⁺ ∈ E)%CEsterel : CEsterel_scope.
Notation "s '⁻' ∈ E" := (S.find s E = Some (OK false)) : CEsterel_scope.
Notation "s '⁻' ∉ E" := (¬s⁻ ∈ E)%CEsterel : CEsterel_scope.
Notation "s '⊥' ∈ E" := (S.find s E = Some KO) : CEsterel_scope.
Notation "s '⊥' ∉ E" := (¬s⊥ ∈ E)%CEsterel : CEsterel_scope.
Notation "s '⁺' ++ E" := (S.add s (OK true) E) : CEsterel_scope.
Notation "s '⁻' ++ E" := (S.add s (OK false) E) : CEsterel_scope.
Notation "s '⊥' ++ E" := (S.add s KO E) : CEsterel_scope.

Open Scope CEsterel_scope.

Theorem Sempty_dom : forall A (E : S.t A), S.dom_eq (∅∅ E) E.
Proof. intros. apply S.constant_dom. Qed.

(** ***  Flat lattice structure on status bool  **)

Lemma Beq_dec : forall xo yo : status bool, {xo = yo} + { xo <> yo}.
Proof. do 2 decide equality. Defined.

Definition Beqb xo yo := 
  match xo, yo with
    | KO, KO => true
    | OK x, OK y => Bool.eqb x y
    | KO, OK _ | OK _, KO => false
  end.

Lemma Beqb_true : forall xo yo, Beqb xo yo = true <-> xo = yo.
Proof. intros [[] |] [[] |]; simpl; intuition discriminate. Qed.

Lemma Beqb_false : forall xo yo, Beqb xo yo = false <-> xo <> yo.
Proof. intros [[] |] [[] |]; simpl; intuition discriminate. Qed.

(** Scott order on booleans **)
Definition Ble (xo yo : status bool) : Prop := xo = KO ∨ xo = yo.

Global Instance Ble_PreOrder : PreOrder Ble.
Proof. split.
+ intros [[|] |]; unfold Ble; intuition.
+ intros xo yo zo; unfold Ble; intuition.
  - left. congruence.
  - right. congruence.
Qed.

Global Instance Ble_PartialOrder : PartialOrder eq Ble.
Proof.
intros x y; split; intro Hin.
+ subst. split; reflexivity.
+ destruct Hin as [[? | ?] [? | ?]]; congruence.
Qed.

Lemma Ble_OK_equiv_neq : forall xo b, Ble xo (OK b) <-> xo ≠ OK (negb b).
Proof. intros [[|] |] []; unfold Ble; simpl; intuition discriminate. Qed.

Lemma Ble_OK : forall b yo, Ble (OK b) yo <-> yo = OK b.
Proof. intros [] [[|] |]; unfold Ble; intuition discriminate. Qed.

Lemma Scott_le_InOK : forall s v E₁ E₂, E₁ [<=Ble] E₂ -> S.find s E₁ = Some (OK v) -> S.find s E₂ = Some (OK v).
Proof. intros s v E₁ E₂ Hle Hin. apply Hle in Hin. now destruct Hin as [? [Hin' [|]]]; discriminate || subst. Qed.

Lemma Ble_true_false_is_KO : forall bo, Ble bo (OK true) -> Ble bo (OK false) -> bo = KO.
Proof. intros [[] |] ? ?; simpl in *; trivial; rewrite Ble_OK in *; discriminate. Qed.

Definition Blt (xo yo : status bool) : Prop := xo = KO ∧ yo ≠ KO.

Global Instance Blt_StrictOrder : StrictOrder Blt.
Proof. split.
+ intros ? [? Habs]. contradiction.
+ intros xo yo zo [? Habs] [? ?]. subst. now elim Habs.
Qed.

Lemma Blt_dec : forall xo yo, {Blt xo yo} + {¬ Blt xo yo}.
Proof. unfold Blt. intros [[|] |] [[|] |]; simpl; intuition discriminate. Qed.

Lemma Blt_Ble_and_neq : forall xo yo, Blt xo yo <-> Ble xo yo ∧ xo ≠ yo.
Proof. unfold Ble, Blt. intros [] ?; intuition; discriminate. Qed.

Lemma Ble_Blt_or_eq : forall xo yo, Ble xo yo <-> Blt xo yo ∨ xo = yo.
Proof. intros [] []; setoid_rewrite Blt_Ble_and_neq; unfold Ble; intuition discriminate. Qed.

Lemma Blt_Ble : forall xo yo, Blt xo yo -> Ble xo yo.
Proof. intros. now rewrite Blt_Ble_and_neq in *. Qed.

Lemma Blt_Ble_trans : forall xo yo zo, Blt xo yo -> Ble yo zo -> Blt xo zo.
Proof. unfold Ble, Blt. intros xo yo zo [? ?] [? | ?]; subst; tauto. Qed.

Lemma Ble_Blt_trans : forall xo yo zo, Ble xo yo -> Blt yo zo -> Blt xo zo.
Proof. unfold Ble, Blt. intros xo yo zo [? | ?] [? ?]; subst; tauto. Qed.

Definition Bltb (xo yo : status bool) :=
  match xo, yo with
    | KO, OK _ => true
    | OK _, _ | KO, KO => false
  end.

Lemma Bltb_true : forall xo yo, Bltb xo yo = true <-> Blt xo yo.
Proof. intros [[] |] [[] |]; unfold Blt; simpl; intuition discriminate. Qed.

Lemma Bltb_false : forall xo yo, Bltb xo yo = false <-> ~Blt xo yo.
Proof. intros [[] |] [[] |]; unfold Blt; simpl; intuition discriminate. Qed.

(** Removing the option type when looking up a variable in the environment. *)
Definition get_val {A} s (E : S.t (status A)) := match S.find s E with Some v => v | None => KO end.

Global Instance get_val_compat {A} : Proper (Signal.eq ==> @S.eq (status A) ==> Logic.eq) get_val.
Proof.
intros ? ? Hs ? ? HE. unfold get_val. do 2 destruct_match;
revert_all; rewrite Hs, HE; intros; apply Some_inj; congruence.
Qed.

Global Instance get_val_le_compat : Proper (Signal.eq ==> Scott_le Ble ==> Ble) get_val.
Proof.
intros s s' Hs E E' HE. unfold get_val.
destruct_match; [| destruct_match]; try (now left); [].
apply HE in H. destruct H as [v [Heq ?]]. now rewrite <- Hs, Heq.
Qed.

Lemma get_val_OK : forall s E (bo : bool), get_val s E = OK bo <-> S.find s E = Some (OK bo).
Proof.
intros s E bo. unfold get_val. destruct (S.find s E); split; intro Heq; inv Heq; reflexivity || discriminate.
Qed.

(** ***  Operations on status bool  **)

(** Negation *)
Definition Bneg xo :=
  match xo with
    | OK b => OK (negb b)
    | KO => KO
  end.

Global Instance Bneg_le_compat : Proper (Ble ==> Ble) Bneg.
Proof. intros ? [[|] |] [? | ?]; subst; simpl; (now left) || (now right). Qed.

Lemma Bneg_OK : forall b xo, Bneg xo = OK b <-> xo = OK (negb b).
Proof. intros [] [[|] |]; intuition discriminate. Qed.

(** Conjunction *)
Definition Band xo yo :=
  match xo, yo with
    | OK false, _ => OK false
    | OK true, _ => yo
    | KO, OK false => OK false
    | KO, _ => KO
  end.

Global Instance Band_le_compat : Proper (Ble ==> Ble ==> Ble) Band.
Proof. intros ? [[|] |] [? | ?] ? [[|] |] [? | ?]; subst; simpl; (now left) || (now right). Qed.

Lemma Band_true : forall xo yo, Band xo yo = OK true <-> xo = OK true ∧ yo = OK true.
Proof. intros [[|] |] [[|] |]; simpl; intuition discriminate. Qed.

Lemma Band_true_l : forall yo, Band (OK true) yo = yo.
Proof. intros [[|] |]; simpl; intuition discriminate. Qed.

Lemma Band_true_r : forall xo, Band xo (OK true) = xo.
Proof. intros [[|] |]; simpl; intuition discriminate. Qed.

Lemma Band_false : forall xo yo, Band xo yo = OK false <-> xo = OK false ∨ yo = OK false.
Proof. intros [[|] |] [[|] |]; simpl; intuition discriminate. Qed.

Lemma Band_false_l : forall yo, Band (OK false) yo = OK false.
Proof. reflexivity. Qed.

Lemma Band_false_r : forall xo, Band xo (OK false) = OK false.
Proof. intros [[|] |]; simpl; intuition discriminate. Qed.

(** Disjunction *)
Definition Bor xo yo :=
  match xo, yo with
    | OK true, _ => OK true
    | OK false, _ => yo
    | KO, OK true => OK true
    | KO, _ => KO
  end.

Lemma Bor_false : forall xo yo, Bor xo yo = OK false <-> xo = OK false ∧ yo = OK false.
Proof. intros [[|] |] [[|] |]; simpl; intuition discriminate. Qed.

Lemma Bor_true : forall xo yo, Bor xo yo = OK true <-> xo = OK true ∨ yo = OK true.
Proof. intros [[|] |] [[|] |]; simpl; intuition discriminate. Qed.

Lemma Bor_KO : forall xo yo,
  Bor xo yo = KO <-> xo = KO ∧ yo = KO ∨ xo = OK false ∧ yo = KO ∨ xo = KO ∧ yo = OK false.
Proof. intros [[|] |] [[|] |]; simpl; intuition discriminate. Qed.

Lemma Bor_comm : forall xo yo, Bor xo yo = Bor yo xo.
Proof. now intros [[|] |] [[|] |]. Qed.

Global Hint Rewrite Beqb_false Beqb_true @S.mem_spec Bltb_true Bltb_false
                    NPeano.Nat.eqb_eq NPeano.Nat.eqb_neq Band_false Band_true : reflect_bool.

Global Hint Rewrite Band_false_l Band_false_r Band_true_l Band_true_r : simpl_bool.

(** **  Union of two constructive events  **)

Definition CSunion := fun E₁ E₂ => S.combine Bor id id E₁ E₂.

Global Instance CSUnion : Union _ _ _ := {union := CSunion}.

Theorem CSunion_true_spec : forall s (E₁ E₂ : S.t _),
  S.find s (E₁ ∪ E₂) = Some (OK true) <-> S.find s E₁ = Some (OK true) ∨ S.find s E₂ = Some (OK true).
Proof.
intros s E₁ E₂. simpl. unfold CSunion. rewrite S.combine_spec. split; intro Hin.
+ destruct Hin as [[v₁ [v₂ [Hin₁ [Hin₂ Heq]]]] | [[v₁ [Hin₁ [Hin₂ Heq]]] | [v₂ [Hin₁ [Hin₂ Heq]]]]].
  - symmetry in Heq. rewrite Bor_true in Heq. destruct Heq; subst; auto.
  - unfold id in *. subst. tauto.
  - unfold id in *. subst. tauto.
+ destruct (S.find s E₁) as [v₁ |] eqn:HinE₁, (S.find s E₂) as [v₂ |] eqn:HinE₂.
  - left. exists v₁, v₂. destruct Hin as [Hin | Hin]; inversion Hin; intuition. destruct v₁ as [[|] |]; reflexivity.
  - right; left. exists v₁. destruct Hin as [Hin | Hin]; inversion Hin; intuition.
  - do 2 right. exists v₂. destruct Hin as [Hin | Hin]; inversion Hin; intuition.
  - destruct Hin as [Hin | Hin]; inversion Hin.
Qed.

Theorem CSunion_false_spec : forall s (E₁ E₂ : S.t (status bool)),
  S.find s (E₁ ∪ E₂) = Some (OK false) <->
  S.find s E₁ = Some (OK false) ∧ S.find s E₂ = Some (OK false)
  ∨ S.find s E₁ = Some (OK false) ∧ S.find s E₂ = None
  ∨ S.find s E₁ = None ∧ S.find s E₂ = Some (OK false).
Proof.
intros s E₁ E₂. simpl. unfold CSunion. rewrite S.combine_spec. split; intro Hin.
+ destruct Hin as [[v₁ [v₂ [Hin₁ [Hin₂ Heq]]]] | [[v₁ [Hin₁ [Hin₂ Heq]]] | [v₂ [Hin₁ [Hin₂ Heq]]]]].
  - symmetry in Heq. rewrite Bor_false in Heq. destruct Heq; subst; tauto.
  - unfold id in *. subst. tauto.
  - unfold id in *. subst. tauto.
+ destruct (S.find s E₁) as [v₁ |] eqn:HinE₁, (S.find s E₂) as [v₂ |] eqn:HinE₂; firstorder.
Qed.

Theorem CSunion_KO_spec : forall s (E₁ E₂ : S.t (status bool)), S.find s (E₁ ∪ E₂) = Some KO <->
 (S.find s E₁ = Some KO ∧ (S.find s E₂ = Some KO ∨ S.find s E₂ = Some (OK false) ∨ S.find s E₂ = None))
  ∨ ((S.find s E₁ = Some KO ∨ S.find s E₁ = Some (OK false) ∨ S.find s E₁ = None) ∧ S.find s E₂ = Some KO).
Proof.
intros s E₁ E₂. simpl. unfold CSunion. rewrite S.combine_spec. split; intro Hin.
+ destruct Hin as [[v₁ [v₂ [Hin₁ [Hin₂ Heq]]]] | [[v₁ [Hin₁ [Hin₂ Heq]]] | [v₂ [Hin₁ [Hin₂ Heq]]]]];
  rewrite Hin₁, Hin₂; unfold id in *; subst; auto.
  symmetry in Heq. rewrite Bor_KO in Heq. destruct Heq as [[? ?] | [[? ?] | [? ?]]]; subst; tauto.
+ destruct Hin as [[Hin₁ Hin₂] | [Hin₁ Hin₂]]; try setoid_rewrite Hin₁; try setoid_rewrite Hin₂.
  - destruct Hin₂ as [Hin₂ | [Hin₂ | Hin₂]]; now left + right; try left; do 2 eexists; eauto.
  - destruct Hin₁ as [Hin₁ | [Hin₁ | Hin₁]]; now left + right; try right; do 2 eexists; eauto.
Qed.

Theorem CSunion_out_spec : forall s (E₁ E₂ : S.t (status bool)),
  S.find s (E₁ ∪ E₂) = None <-> S.find s E₁ = None ∧ S.find s E₂ = None.
Proof. intros. simpl. unfold CSunion. apply S.combine_None. Qed.

Corollary CSunion_In_spec : forall s (E₁ E₂ : S.t (status bool)), S.In s (E₁ ∪ E₂) <-> (S.In s E₁) ∨ (S.In s E₂).
Proof. intros. simpl. unfold CSunion. now rewrite S.combine_In. Qed.

Global Instance CSunion_compat : Proper (S.eq ==> S.eq ==> S.eq) union.
Proof. apply S.combine_compat. Qed.

Global Instance CSunion_dom_compat : Proper (S.dom_eq ==> S.dom_eq ==> S.dom_eq) union.
Proof. apply S.combine_dom_compat. Qed.

Theorem CSunion_comm : forall E₁ E₂ : S.t (status bool), S.eq (E₁ ∪ E₂) (E₂ ∪ E₁).
Proof. intros. apply S.combine_comm. apply Bor_comm. Qed.

Theorem CSunion_empty_l : forall E E' : S.t (status bool), S.dom_eq E E' -> S.eq (∅∅ E' ∪ E) E.
Proof.
intros E E' Hdom s. rewrite <- Hdom. destruct (S.find s E) as [[[|] |] |] eqn:Hfind.
+ rewrite CSunion_true_spec in *. auto.
+ rewrite CSunion_false_spec in *. left. split; trivial.
  rewrite S.constant_Some. repeat split. exists (OK false). assumption.
+ rewrite CSunion_KO_spec in *. right. split; trivial.
  right; left. rewrite S.constant_Some. split; trivial. exists KO. assumption.
+ rewrite CSunion_out_spec in *. split; trivial. rewrite S.constant_None, S.In_find_None. assumption.
Qed.

Corollary CSunion_empty_r : forall E E' : S.t (status bool), S.dom_eq E E' -> S.eq (E ∪ ∅∅ E') E.
Proof. intros. rewrite CSunion_comm. now apply CSunion_empty_l. Qed.

Theorem union_idempotent : forall E : S.t (status bool), S.eq (E ∪ E) E.
Proof.
intros E s. destruct (S.find s E) as [[[|] |] |] eqn:Hfind.
+ rewrite CSunion_true_spec in *. intuition.
+ rewrite CSunion_false_spec in *. left. rewrite Hfind. repeat split; discriminate.
+ rewrite CSunion_KO_spec in *. intuition.
+ rewrite CSunion_out_spec in *. intuition.
Qed.

(** **  Order relation on Events **)

(** We further constrain the Scott order by having the domain not change. **)
Definition Dom_le E₁ E₂ := S.dom_eq E₁ E₂ ∧ E₁ [<=Ble] E₂.
Notation "E₁ '<<=' E₂" := (Dom_le E₁ E₂) (at level 70).

Global Instance Dom_le_compat : Proper (S.eq ==> S.eq ==> iff) Dom_le.
Proof. intros K K' HK L L' HL. split; intros [Hdom Hle]; unfold Dom_le; now rewrite <- HK, <- HL in *. Qed.

Global Instance Dom_le_Order : PreOrder Dom_le.
Proof. split.
- intro. split; reflexivity.
- intros ? ? ? [? ?] [? ?]. split; etransitivity; eassumption.
Qed.

Lemma le_InOK : forall s v E₁ E₂, E₁ <<= E₂ -> S.find s E₁ = Some (OK v) -> S.find s E₂ = Some (OK v).
Proof. intros * [_ Hle]. now apply Scott_le_InOK. Qed.

Lemma le_In : forall s E₁ E₂, E₁ <<= E₂ -> (s ∈ E₁ <-> s ∈ E₂).
Proof. simpl. intros s E₁ E₂ Hle. now rewrite (proj1 Hle). Qed.

Global Hint Resolve le_InOK le_In Blt_Ble : core.

Global Instance Dadd_le_compat : Proper (Signal.eq ==> Ble ==> Dom_le ==> Dom_le) S.add.
Proof.
intros s₁ s₂ Hs v₁ v₂ HBle E₁ E₂ [Hdom Hle]. split.
+ now f_equiv.
+ intros s v Hin. specialize (Hle s v). rewrite S.add_Some in Hin. destruct Hin as [[Heq Hin] | [Heq Hin]].
  - subst v. exists v₂. rewrite Heq, Hs, S.add_same. auto.
  - apply Hle in Hin. destruct Hin as [v' [? ?]]. exists v'. rewrite S.add_other; auto.
Qed.

Global Instance Supdate_constant_le_compat s : Proper (Ble ==> Dom_le ==> Dom_le) (fun v => S.update s (fun _ => v)).
Proof.
intros v v' Hv E E' [Hdom HE]. split.
* now do 2 rewrite S.update_dom.
* intros x v'' Hin. destruct (Signal.eq_dec x s) as [Heq | Heq].
  + rewrite Heq, S.update_same in Hin. setoid_rewrite Heq. setoid_rewrite S.update_Some.
    destruct (S.find s E) as [? |] eqn:Hfind.
    - inv Hin. apply HE in Hfind. destruct Hfind as [v [Hin Hle]]. exists v'. split; eauto.
    - discriminate.
  + setoid_rewrite S.update_other; trivial. apply HE. now rewrite S.update_other in Hin.
Qed.

Lemma Supdate_KO_le : forall s E, S.update s (fun _ => KO) E <<= E.
Proof.
intros s E. split.
+ apply S.update_dom.
+ intros s' v Hin. rewrite S.update_Some in Hin. decompose [and or ex] Hin; subst.
  - eexists; split; eauto; now left.
  - eexists; split; eauto; reflexivity.
Qed.

Global Instance Sunion_le_compat : Proper (Dom_le ==> Dom_le ==> Dom_le) CSunion.
Proof.
intros E₁ E₁' [Hdom₁ HE₁] E₂ E₂' [Hdom₂ HE₂]. split.
* now rewrite Hdom₁, Hdom₂.
* intros s [[|] |] Hv.
  + rewrite CSunion_true_spec in Hv. destruct Hv as [Hv | Hv].
    - apply HE₁ in Hv. destruct Hv as [v' [Hv' Hle]].
      exists v'. assert (v' = OK true) by now destruct Hle. subst.
      rewrite CSunion_true_spec. split; auto.
    - apply HE₂ in Hv. destruct Hv as [v' [Hv' Hle]].
      exists v'. assert (v' = OK true) by now destruct Hle. subst.
      rewrite CSunion_true_spec. split; auto.
  + exists (OK false). split; try reflexivity. rewrite CSunion_false_spec in *.
    destruct Hv as [[Hv₁ Hv₂] | [[Hv₁ Hv₂] | [Hv₁ Hv₂]]].
    - apply HE₁ in Hv₁. apply HE₂ in Hv₂. decompose [ex and] Hv₁. decompose [ex and] Hv₂.
      unfold Ble in *. intuition; try discriminate. subst. tauto.
    - apply HE₁ in Hv₁. decompose [ex and] Hv₁. rewrite <- S.In_find_None, Hdom₂, S.In_find_None in Hv₂.
      unfold Ble in *. intuition; try discriminate. subst. tauto.
    - apply HE₂ in Hv₂. decompose [ex and] Hv₂. rewrite <- S.In_find_None, Hdom₁, S.In_find_None in Hv₁.
      unfold Ble in *. intuition; try discriminate. subst. tauto.
  + rewrite CSunion_KO_spec in Hv. unfold CSunion.
    destruct Hv as [[Hv₁ [Hv₂ | [Hv₂ | Hv₂]]] | [[Hv₁ | [Hv₁ | Hv₁]] Hv₂]];
    try (apply HE₁ in Hv₁; destruct Hv₁ as [v₁ [Hv₁ Hle₁]]);
    try (apply HE₂ in Hv₂; destruct Hv₂ as [v₂ [Hv₂ Hle₂]]);
    try (now exists (Bor v₁ v₂); split; try (now left); []; apply S.find_combine_Some_Some); nb_goals 2.
    - exists (id v₁). split; trivial. apply S.find_combine_Some_None; trivial.
      now rewrite <- S.In_find_None, <- Hdom₂, S.In_find_None.
    - exists (id v₂). split; trivial. apply S.find_combine_None_Some; trivial.
      now rewrite <- S.In_find_None, <- Hdom₁, S.In_find_None.
Qed.

(** **  Total constructive events  **)

Definition Total {A} (E : S.t (status A)) := forall s, S.find s E <> Some KO.

Global Instance Total_compat A : Proper (S.eq ==> iff) (@Total A).
Proof. intros ? ? HE. unfold Total. setoid_rewrite HE. reflexivity. Qed.

Lemma Total_add : forall A E s (v : A), Total E -> Total (S.add s (OK v) E).
Proof.
intros A E s v HE s' Hs'. destruct (Signal.eq_dec s' s) as [Heq | Heq].
+ rewrite Heq, S.add_same in Hs'. discriminate Hs'.
+ rewrite S.add_other in Hs'; trivial. apply (HE _ Hs').
Qed.

Lemma Total_empty : forall A (E : S.t A), Total (∅∅ E).
Proof. intros ? ? ?. rewrite S.constant_Some.  intros [_ ?]. discriminate. Qed.

Lemma Total_union : forall E₁ E₂, Total E₁ -> Total E₂ -> Total (E₁ ∪ E₂).
Proof.
intros E₁ E₂ HE₁ HE₂ ?. rewrite CSunion_KO_spec.
intros [[Hin _] | [_ Hin]]; apply (HE₁ _ Hin) || apply (HE₂ _ Hin).
Qed.

Close Scope CEsterel_scope.


==> anc/package/Util/MapList.v <==
(** Map: Complements to FMaps  **)
Require Import Utf8.
Require Import RelationPairs.
Require Import FMaps.
Require OrderedType.
Require Import Orders.
Require List SetoidPermutation.
Require Import Esterel.Util.Coqlib.
Require Export Esterel.Util.MapSig.


Set Implicit Arguments.


(** **  Conversion between the two kinds of OrderedType  **)

Module OTconvert (O : OrderedType) : OrderedType.OrderedType
          with Definition t := O.t
          with Definition eq := O.eq
          with Definition lt := O.lt.
  
  Definition t := O.t.
  Definition eq := O.eq.
  Definition lt := O.lt.
  
  Definition eq_refl := @reflexivity _ eq _.
  Lemma eq_sym : forall x y : t, eq x y -> eq y x.
  Proof. intros. now symmetry. Qed. 
  Lemma eq_trans : forall x y z : t, eq x y -> eq y z -> eq x z.
  Proof. intros. etransitivity; eassumption. Qed.
  
  Lemma lt_trans : forall x y z : t, lt x y -> lt y z -> lt x z.
  Proof. intros. etransitivity; eassumption. Qed.
  Lemma lt_not_eq : forall x y : t, lt x y -> ~ eq x y.
  Proof. intros ? ? Hlt Heq. rewrite Heq in Hlt. revert Hlt. apply StrictOrder_Irreflexive. Qed.
  
  Lemma compare : forall x y : t, OrderedType.Compare lt eq x y.
  Proof.
  intros x y. assert (H :=  (O.compare_spec x y)).  destruct (O.compare x y).
  - constructor 2. now inversion H.
  - constructor 1. now inversion H.
  - constructor 3. now inversion H.
  Qed.
  
  Definition eq_dec := O.eq_dec.
End OTconvert.


(** **  Implementation of finite maps by ordered lists  **)

Module Make (X : OrderedType) : MMap(X).

Module XOT := OTconvert X.
Module S := FMapList.Make(XOT).

Definition t := S.t.
Definition empty {A} := S.empty A.
Definition mem := S.mem.
Definition find := S.find.
Definition add := S.add.
Definition update {A} x f (m : t A) := match find x m with Some v => add x (f v) m | None => m end.
Definition remove := S.remove.
Definition elements := S.elements.
Definition eq {A : Type} (m m' : t A) := forall x, find x m = find x m'.
Definition In {A : Type} := fun s (E : t A) => exists v, find s E = Some v.
Definition map {A B : Type} (f : A -> B) (E : t A) := S.map f E.
Definition mapi {A B : Type} (f : X.t -> A -> B) (E : t A) := S.mapi f E.
Definition fold {A B : Type} (f : X.t -> A -> B -> B) (E : t A) (i : B) := S.fold f E i.
Definition from_elements A (l : list (X.t * A)) : t A :=
  List.fold_left (fun acc xv => S.add (fst xv) (snd xv) acc) l empty.


(** ***  Compatibility instances of FMaps **)

Global Instance eq_equiv A : Equivalence (@eq A).
Proof. split.
+ now repeat intro.
+ now repeat intro.
+ repeat intro. now rewrite H.
Qed.

Global Instance find_compat A : Proper (X.eq ==> eq ==> Logic.eq) (@find A).
Proof.
intros s₁ s₂ Hs E₁ E₂ HE. transitivity (find s₂ E₁).
+ destruct (find s₂ E₁) as [b |] eqn:Hs₂.
  - symmetry in Hs. now apply S.find_1, (S.MapsTo_1 Hs), S.find_2.
  - destruct (find s₁ E₁) as [b' |] eqn:Hs₁; trivial.
    apply S.find_2, (S.MapsTo_1 Hs), S.find_1 in Hs₁. unfold find in *. rewrite Hs₁ in Hs₂. discriminate Hs₂.
+ apply HE.
Qed.

Global Instance MapsTo_compat A : Proper (X.eq ==> Logic.eq ==> eq ==> iff) (@S.MapsTo A).
Proof.
intros ? ? Heq1 ? ? Heq2 ? ? Heq3. subst.
split; intro Hin; apply S.find_1 in Hin; apply S.find_2;
rewrite <- Hin; idtac + symmetry; apply (find_compat Heq1 Heq3).
Qed.

Global Instance add_compat A : Proper (X.eq ==> Logic.eq ==> eq ==> eq) (@add A).
Proof.
intros s₁ s₂ Hs v v' ? E₁ E₂ HE s. subst v'. destruct (X.eq_dec s s₁) as [Heqs | Heqs].
* destruct (find s (add s₂ v E₂)) as [v' |] eqn:Heq.
  + assert (Hb : v' = v).
    { cut (Some v' = Some v). intro H. now inversion H. rewrite <- Heq, Heqs, Hs. now apply S.find_1, S.add_1. }
    subst v'. rewrite Heqs. now apply S.find_1, S.add_1.
  + destruct (find s (add s₁ v E₁)) as [v' |] eqn:Heq'; trivial. rewrite <- Heq. symmetry.
    assert (Hb : v' = v).
    { cut (Some v' = Some v). intro H. now inversion H. rewrite <- Heq', Heqs. now apply S.find_1, S.add_1. }
    subst v'. rewrite Heqs, Hs. now apply S.find_1, S.add_1.
* destruct (find s (add s₂ v E₂)) eqn:Heq.
  + apply S.find_1, S.add_2, S.find_2. now symmetry.
    rewrite HE. apply S.find_2, S.add_3, S.find_1 in Heq; trivial. symmetry. now rewrite <- Hs.
  + destruct (find s (add s₁ v E₁)) eqn:Heq'; trivial.
    rewrite <- Heq. symmetry. apply S.find_1, S.add_2, S.find_2. symmetry. now rewrite <- Hs.
    rewrite <- HE. apply S.find_2, S.add_3, S.find_1 in Heq'; trivial. now symmetry.
Qed.

Global Instance update_compat A : Proper (X.eq ==> (Logic.eq ==> Logic.eq) ==> eq ==> eq) (@update A).
Proof.
intros x x' Hx f f' Hf m m' Hm y. unfold update. destruct (find x m) eqn:Hin.
+ rewrite Hx, Hm in Hin. rewrite Hin. do 2 f_equiv; auto.
+ rewrite Hx, Hm in Hin. rewrite Hin. f_equiv; auto.
Qed.

Global Instance remove_compat A : Proper (X.eq ==> eq ==> eq) (@remove A).
Proof.
intros s₁ s₂ Hs E₁ E₂ HE s. destruct (X.eq_dec s s₁) as [Heqs | Heqs].
* destruct (find s (remove s₂ E₂)) eqn:Heq.
  + rewrite Heqs in Heq. exfalso. apply S.find_2 in Heq. symmetry in Hs. eelim (S.remove_1 Hs). eexists. eauto.
  + destruct (find s (remove s₁ E₁)) eqn:Heq'; trivial. rewrite <- Heq. symmetry.
    exfalso. rewrite Heqs, Hs in Heq' at 1. apply S.find_2 in Heq'. eelim (S.remove_1 Hs). eexists. eauto.
* destruct (find s (remove s₂ E₂)) eqn:Heq.
  + apply S.find_1, S.remove_2, S.find_2. now symmetry.
    rewrite HE. apply S.find_2, S.remove_3, S.find_1 in Heq; eauto.
  + destruct (find s (remove s₁ E₁)) eqn:Heq'; trivial. rewrite <- Heq. symmetry.
    apply S.find_1, S.remove_2, S.find_2. symmetry. now rewrite <- Hs.
    rewrite <- HE. apply S.find_2, S.remove_3, S.find_1 in Heq'; eauto.
Qed.

(** ***  Additional operations  **)

Definition constant {A B : Type} (v : B) (E : t A) := S.fold (fun x _ E => add x v E) E (S.empty B).

Lemma constant_Some_aux : forall A B x v v' l (m : t B), NoDupA (X.eq@@1)%signature l ->
  (forall x v, S.In x m -> InA (X.eq@@1)%signature (x, v) l -> False) ->
  find x (fold_left (fun a p => add (fst p) v a) l m) = Some v'
  <-> (∃ v0 : A, InA (X.eq * Logic.eq)%signature (x, v0) l) ∧ v = v'
     ∨ (forall v0, ¬InA (X.eq@@1)%signature (x, v0) l) ∧ find x m = Some v'.
Proof.
intros A B x v v' l. induction l as [| [y w] l]; intros m Hl Hlm; simpl.
* setoid_rewrite InA_nil. split; intro Hin.
  + tauto.
  + destruct Hin as [[[_ Habs] _] | [_ Hin]]; trivial; elim Habs.
* assert (Hlm' : forall x v', S.In x (add y v m) -> InA (X.eq @@1)%signature (x, v') l -> False).
  { clear -Hlm Hl. intros x v'  ? ?. destruct (X.eq_dec x y) as [Heq | Heq].
    + inversion_clear Hl. assert (Heq' : (X.eq@@1)%signature (y, w) (x, v')) by now hnf. apply H1. now rewrite Heq'.
    + apply (Hlm x v').
      - destruct H as [w' Hin]. exists w'. apply S.add_3 in Hin; trivial. now symmetry.
      - right. assumption. }
  inversion_clear Hl. rewrite IHl; trivial. split; intros [[[w' Hin] ?] | [Hin Hm]].
  + subst v'. left. split; trivial. exists w'. right. assumption.
  + destruct (X.eq_dec x y) as [Heq | Heq].
    - assert (Heq' := Heq). symmetry in Heq'. eapply S.add_1, S.find_1 in Heq'. unfold find, add in Hm.
      rewrite Heq' in Hm. left. inversion Hm. split; trivial. exists w. left. now split.
    - eapply S.find_2, S.add_3, S.find_1 in Hm; try now symmetry. right. split; trivial.
      intros ? Habs. inversion_clear Habs. now apply Heq. eapply Hin; eassumption.
  + subst v'. inversion_clear Hin.
    - { destruct H1 as [H1 ?]. hnf in H1. right. split.
        + intros ? Habs. assert (Heq : (X.eq@@1)%signature (y, w) (x, v0)). { hnf. rewrite <- H1. reflexivity. }
          apply H. rewrite Heq. apply Habs.
        + symmetry in H1. simpl in H1. eapply S.add_1, S.find_1 in H1. eassumption. }
    - left. split; trivial. now exists w'.
  + destruct (X.eq_dec x y) as [Heq | Heq].
    - left. elim (Hin w). left. assumption.
    - right. split.
        intros w' Habs. apply (Hin w'). now right.
        apply S.find_1, S.add_2, S.find_2; trivial. now symmetry.
Qed.

Theorem constant_Some : forall A B x (v v' : B) (E : t A), find x (constant v E) = Some v' <-> In x E ∧ v = v'.
Proof.
intros A B v v' E x. unfold constant, In. rewrite S.fold_1, constant_Some_aux.
* split; intro Hin.
  + destruct Hin as [[[w Hin] ?] | [_ Habs]].
    - apply S.elements_2, S.find_1 in Hin. eauto.
    - apply S.find_2, S.empty_1 in Habs. elim Habs.
  + left. destruct Hin as [[w Hin] ?]. split; trivial. exists w. apply S.elements_1, S.find_2. assumption.
* apply S.elements_3w.
* intros ? ? [? Habs]. elim (S.empty_1 Habs).
Qed.

Corollary constant_None : forall A B x (v : B) (E : t A), find x (constant v E) = None <-> ¬In x E.
Proof.
intros A B x v E. split; intro Hx.
+ intro Hin. apply (fun H => conj H (eq_refl v)) in Hin. rewrite <- constant_Some, Hx in Hin. discriminate Hin.
+ destruct (find x (constant v E)) eqn:Habs; trivial. rewrite constant_Some in Habs. destruct Habs. contradiction.
Qed.

Lemma Some_constant : forall {A B} s E (v : A) (v' : B), find s E = Some v' -> find s (constant v E) = Some v.
Proof. intros. rewrite constant_Some. repeat split. now exists v'. Qed.

Lemma None_constant : forall {A B} s (E : t A) (v : B), find s E = None -> find s (constant v E) = None.
Proof. intros. rewrite constant_None. intros [? Habs]. rewrite Habs in *. discriminate. Qed.

Theorem map_spec : forall A B x (f : A -> B) E v, find x (map f E) = Some v <-> ∃ u, find x E = Some u ∧ v = f u.
Proof.
intros A B x f E v. unfold map, find. split; intro Hin.
+ assert (HIn : S.In x (S.map f E)). { exists v. apply S.find_2. assumption. }
  apply S.map_2 in HIn. destruct HIn as [u Hu]. exists u. split.
  - apply S.find_1. assumption.
  - eapply S.map_1, S.find_1 in Hu. rewrite Hin in Hu. inversion Hu. reflexivity.
+ destruct Hin as [u [Hin ?]]. subst. apply S.find_1, S.map_1, S.find_2. assumption.
Qed.

Corollary map_None : forall A B x (f : A -> B) E, find x (map f E) = None <-> find x E = None.
Proof.
intros A b x f E. destruct (find x (map f E)) eqn:Hin.
+ rewrite map_spec in Hin. destruct Hin as [? [Hin ?]]. rewrite Hin. split; discriminate.
+ destruct (find x E) as [v |] eqn:Habs; split; try reflexivity. intros _.
  assert (Heq : find x (map f E) = Some (f v)). { rewrite map_spec. firstorder. }
  rewrite Heq in Hin. discriminate Hin.
Qed.

Corollary map_In : forall A B x (f : A -> B) E, In x (map f E) <-> In x E.
Proof. intros. unfold In. setoid_rewrite map_spec. firstorder. do 2 eexists; eauto. Qed.

Global Instance map_compat {A B} : Proper ((Logic.eq ==> Logic.eq) ==> eq ==> eq) (@map A B).
Proof.
intros f g Heq E E' HE s. destruct (find s (map g E')) eqn:Hin.
+ rewrite map_spec in *. destruct Hin as [u [? Hin]]. subst.
  exists u. rewrite HE. split; trivial. symmetry. apply Heq. reflexivity.
+ destruct (find s (map f E)) eqn:Habs; trivial. rewrite <- Hin. symmetry. rewrite map_spec in *.
  destruct Habs as [u [? Habs]]. subst. exists u. rewrite <- HE. split; trivial. apply Heq. reflexivity.
Qed.

Theorem map_merge : forall {A B C} (f : A -> B) (g : B -> C) E, eq (map g (map f E)) (map (fun x => g (f x)) E).
Proof.
intros A B C f g E y. destruct (find y (map (fun x => g (f x)) E)) eqn:Heq.
+ do 2 setoid_rewrite map_spec. rewrite map_spec in Heq. destruct Heq as [x [Heq Hc]]. eauto.
+ now repeat rewrite map_None in *.
Qed.

Theorem mapi_spec : forall A B (f : X.t -> A -> B), Proper (X.eq ==> Logic.eq ==> Logic.eq) f ->
  forall x E v, find x (mapi f E) = Some v <-> ∃ u, find x E = Some u ∧ v = f x u.
Proof.
intros A B f Hf x E v. unfold mapi, find. split; intro Hin.
+ assert (HIn : S.In x (S.mapi f E)). { exists v. apply S.find_2. assumption. }
  apply S.mapi_2 in HIn. destruct HIn as [u Hu]. exists u. split.
  - apply S.find_1. assumption.
  - eapply (S.mapi_1 f) in Hu. destruct Hu as [y [Hy Hu]]. rewrite <- Hy in *.
    apply S.find_1 in Hu. rewrite Hin in Hu. inversion Hu. reflexivity.
+ destruct Hin as [u [Hin ?]]. subst. apply S.find_2, (S.mapi_1 f) in Hin.
  destruct Hin as [y [Hy Hin]]. rewrite Hy in Hin. apply S.find_1. assumption.
Qed.

Corollary mapi_None : forall A B x (f : X.t -> A -> B) E, find x (mapi f E) = None <-> find x E = None.
Proof.
intros A b x f E. destruct (find x (mapi f E)) eqn:Hin.
+ unfold mapi in Hin. eapply S.find_2 in Hin.
  assert (Hin' : S.In x (S.mapi f E)) by now exists b0.
  apply S.mapi_2 in Hin'. destruct Hin' as [? Hin''].
  apply S.find_1 in Hin''. unfold find. rewrite Hin''. split; discriminate.
+ destruct (find x E) as [v |] eqn:Habs; split; try reflexivity. intros _.
  apply S.find_2, (S.mapi_1 f) in Habs. destruct Habs as [? [? Habs]]. apply S.find_1 in Habs.
  unfold find, mapi in Hin. rewrite Habs in Hin. discriminate.
Qed.

Corollary mapi_In : forall A B x (f : X.t -> A -> B) E, In x (mapi f E) <-> In x E.
Proof.
intros. split; intros [v Hin].
+ cut (S.In x E).
  - intros [v' Hin']. exists v'. now apply S.find_1.
  - eapply S.mapi_2. exists v. apply S.find_2. eassumption.
+ eapply S.find_2, S.mapi_1 in Hin. destruct Hin as [y [Hy Hin]].
  exists (f y v). apply S.find_1. eassumption.
Qed.

Global Instance mapi_compat {A B} : Proper ((X.eq ==> Logic.eq ==> Logic.eq) ==> eq ==> eq) (@mapi A B).
Proof.
intros f g Heq E E' HE s.
assert (Hf : Proper (X.eq ==> Logic.eq ==> Logic.eq) f).
{ intros x y Hxy ? v ?. subst. transitivity (g y v); [| symmetry]; now apply Heq. }
assert (Hg : Proper (X.eq ==> Logic.eq ==> Logic.eq) g).
{ intros x y Hxy ? v ?. subst. transitivity (f y v); [symmetry |]; now apply Heq. }
destruct (find s (mapi g E')) eqn:Hin.
+ rewrite mapi_spec in *; trivial; []. destruct Hin as [v [Hv ?]]. subst. exists v.
  rewrite HE. split; trivial; []. symmetry. now apply Heq.
+ now rewrite mapi_None, ?HE in *.
Qed.

Lemma pre_from_elements_spec : forall A l (E : t A), NoDupA (X.eq@@1)%signature l ->
  (forall xv, InA (X.eq@@1)%signature xv l -> S.In (fst xv) E -> False) ->
  forall x v, S.find x (fold_left (fun acc xv => S.add (fst xv) (snd xv) acc) l E) = Some v
  <-> InA (X.eq * Logic.eq)%signature (x, v) l ∨ ¬InA (X.eq@@1)%signature (x, v) l ∧ S.find x E = Some v.
Proof.
intros A l. induction l as [| [y v'] l]; intros m Hl Hdiff x v; simpl.
* do 2 rewrite InA_nil. tauto.
* inversion_clear Hl. rewrite IHl; trivial; clear IHl.
  + split; intros [Hin | Hin].
    - left. right. assumption.
    - { destruct (X.eq_dec x y) as [Heq | Heq].
        * do 2 left. split; trivial. hnf; simpl. symmetry in Heq. eapply S.add_1, S.find_1 in Heq.
          destruct Hin as [_ Hin]. rewrite Heq in Hin. inversion Hin. reflexivity.
        * destruct Hin as [Hin Hm]. right. split.
          + intro Habs. inversion_clear Habs.
            - apply Heq. assumption.
            - contradiction.
          + apply S.find_2, S.add_3, S.find_1 in Hm; trivial. symmetry. assumption. }
    - { inversion_clear Hin.
        + destruct H1 as [H1 H2]; hnf in H1, H2; simpl in H1, H2. subst v'. right. split.
          - intro Habs. apply H. rewrite <- H1. revert Habs. apply InA_compat; trivial; reflexivity || refine _.
          - apply S.find_1, S.add_1. symmetry. assumption.
        + left. assumption. }
    - { destruct Hin as [Hin Hm]. right. split.
        + intro Habs. apply Hin. right. assumption.
        + apply S.find_1, S.add_2, S.find_2; trivial. intro Habs. apply Hin. left. symmetry. assumption. }
  + intros [z w] Hin [v'' Hadd]. simpl in *. destruct (X.eq_dec y z) as [Heq | Heq].
    - assert (Hz : (X.eq @@1)%signature (y, v') (z, w)). { hnf. simpl. assumption. }
      rewrite Hz in H. contradiction.
    - apply S.add_3 in Hadd; trivial. apply (Hdiff (z, w)).
        right. assumption.
        exists v''. assumption.
Qed.

Lemma from_elements_spec : forall A (l : list (X.t * A)), NoDupA (X.eq@@1)%signature l ->
  forall x v, find x (from_elements l) = Some v <-> InA (X.eq * Logic.eq)%signature (x, v) l.
Proof.
intros A l Hnodup x v. unfold elements, from_elements, find. simpl.
rewrite pre_from_elements_spec; trivial.
+ intuition. eelim S.empty_1. apply S.find_2; eassumption.
+ intros [?] _ [? Hin]; simpl in *. apply (S.empty_1 Hin).
Qed.


(** ***  Simplification theorems  **)

Lemma fold_spec : forall A B (f : X.t -> A -> B -> B) (E : t A) (i : B),
  fold f E i = List.fold_left (fun acc xv => f (fst xv) (snd xv) acc) (elements E) i.
Proof. intros. unfold fold, elements. rewrite S.fold_1. reflexivity. Qed.

Lemma empty_spec : forall {A : Type} x, find x (@empty A) = None.
Proof.
intros A x. unfold find, empty. destruct (S.find x (S.empty A)) eqn:Habs; trivial.
apply S.find_2, S.empty_1 in Habs. elim Habs.
Qed.

Lemma empty_In : forall {A : Type} x, ¬In x (@empty A).
Proof. intros. unfold In. rewrite empty_spec. intros [? ?]. discriminate. Qed.

Theorem In_find_None (A : Type) : forall s (E : t A), ¬(In s E) <-> find s E = None.
Proof.
intros s E. split; intro Hout.
+ destruct (find s E) as [v |] eqn:Heq; trivial.
  exfalso. apply Hout. exists v. assumption.
+ intros [b Heq]. rewrite Hout in Heq. discriminate Heq.
Qed.

Theorem elements_spec (A : Type) : forall xv E,
  InA (X.eq * @Logic.eq A)%signature xv (elements E) <-> find (fst xv) E = Some (snd xv).
Proof.
intros [x v] E. split; intro Hin.
+ apply S.find_1, S.elements_2. assumption.
+ apply S.elements_1, S.find_2. assumption.
Qed.

Theorem elements_Sorted : forall {A : Type} (E : t A), Sorted (X.lt@@1)%signature (elements E).
Proof. intros. unfold elements. apply S.elements_3. Qed.

Theorem elements_NoDupA : forall {A : Type} (E : t A), NoDupA (X.eq@@1)%signature (elements E).
Proof. intros. eapply SortA_NoDupA, elements_Sorted; refine _. Qed.

Theorem add_Some : forall A s₁ s₂ v₁ v₂ (E : t A),
  find s₂ (add s₁ v₁ E) = Some v₂ <-> X.eq s₂ s₁ ∧ v₂ = v₁ ∨ ¬X.eq s₂ s₁ ∧ find s₂ E = Some v₂.
Proof.
intros A s₁ s₂ E v₁ v₂. split; intro Hin.
+ destruct (X.eq_dec s₂ s₁) as [Hs | Hs].
  - left. intuition. symmetry in Hs. rewrite (S.find_1 (S.add_1 _ _ Hs)) in Hin. now inversion Hin.
  - right. split; trivial. eapply S.find_1, S.add_3, S.find_2. symmetry. eassumption. eassumption.
+ destruct (X.eq_dec s₂ s₁) as [Hs | Hs].
  - symmetry in Hs. destruct Hin as [[Hin ?] | [Habs _]]; try now elim Habs; auto.
    subst. now apply S.find_1, S.add_1.
  - destruct Hin as [[? ?] | [_ Hin]]; try contradiction.
    apply S.find_1, S.add_2, S.find_2; trivial. now symmetry.
Qed.

Theorem add_None : forall A s₁ s₂ v (E : t A),
  find s₂ (add s₁ v E) = None <-> ¬X.eq s₂ s₁ ∧ find s₂ E = None.
Proof.
intros A s₁ s₂ v E. split; intro Hin.
+ assert (¬ X.eq s₂ s₁).
  { intro Habs. symmetry in Habs. rewrite (S.find_1 (S.add_1 _ _ Habs)) in Hin. discriminate Hin. }
  split; trivial. destruct (find s₂ E) eqn:Hfind; trivial.
  eapply S.find_2, S.add_2, S.find_1 in Hfind. rewrite Hfind in Hin. discriminate Hin. now symmetry.
+ destruct Hin. destruct (find s₂ (add s₁ v E)) eqn:Hfind; trivial.
  apply S.find_2, S.add_3, S.find_1 in Hfind. rewrite <- Hfind. assumption. now symmetry.
Qed.

Corollary add_same : forall A s v (E : t A), find s (add s v E) = Some v.
Proof. intros. rewrite add_Some. left. split; reflexivity. Qed.

Corollary add_other : forall A s₁ s₂ v (E : t A), ¬X.eq s₂ s₁ -> find s₂ (add s₁ v E) = find s₂ E.
Proof.
intros A s₁ s₂ v E Hs. destruct (find s₂ E) eqn:Hin.
+ apply S.find_1, S.add_2, S.find_2; trivial. now symmetry.
+ destruct (find s₂ (add s₁ v E)) eqn:Hfind; trivial.
  apply S.find_2, S.add_3, S.find_1 in Hfind; try now symmetry. rewrite <- Hfind. assumption.
Qed.

Theorem update_same : forall {A : Type} (x : X.t) (f : A -> A) (E : t A),
  find x (update x f E) = match find x E with Some v => Some (f v) | None => None end.
Proof. intros. unfold update. destruct (find x E) eqn:?; trivial; apply add_same. Qed.

Theorem update_other : forall {A : Type} (x x' : X.t) (f : A -> A) (E : t A),
  ¬X.eq x' x -> find x' (update x f E) = find x' E.
Proof. intros. unfold update. destruct (find x E); try apply add_other; trivial. Qed.

Theorem update_Some : forall {A : Type} (x x' : X.t) (f : A -> A) (v : A) (E : t A),
  find x' (update x f E) = Some v <-> (X.eq x' x ∧ exists v', find x' E = Some v' ∧ v = f v')
                                      ∨ ¬X.eq x' x ∧ find x' E = Some v.
Proof.
intros A x x' f v E. destruct (X.eq_dec x' x) as [Heq | Heq].
* setoid_rewrite Heq. rewrite update_same. destruct (find x E).
  + split; intro Hv.
    - inversion_clear Hv. left. split; try reflexivity. eauto.
    - destruct Hv as [[_ [ ? [Hv ?]]] | [Habs _]]. subst. now inversion Hv. now elim Habs.
  + split; intro Hv.
    - discriminate Hv.
    - destruct Hv as [[_ [ ? [Habs ?]]] | [_ Habs]]; discriminate Habs.
* rewrite update_other; trivial. intuition.
Qed.

Theorem update_None : forall {A : Type} (x x' : X.t) (f : A -> A) (E : t A),
  find x' (update x f E) = None <-> find x' E = None.
Proof.
intros A x x' f E. destruct (X.eq_dec x' x) as [Heq | Heq].
+ setoid_rewrite Heq. rewrite update_same. destruct (find x E); intuition discriminate.
+ rewrite update_other; trivial. reflexivity.
Qed.

Theorem update_eq_add : forall {A : Type} (x : X.t) (v : A) (E : t A),
  In x E -> eq (update x (fun _ => v) E) (add x v E).
Proof.
intros A x v E Hin y. destruct (X.eq_dec y x) as [Hxy | Hxy].
- rewrite Hxy. rewrite add_same, update_same. destruct Hin as [? Hin]. now rewrite Hin.
- now rewrite add_other, update_other.
Qed.

Theorem remove_Some : forall A s₁ s₂ v (E : t A),
  find s₂ (remove s₁ E) = Some v <-> ¬X.eq s₂ s₁ ∧ find s₂ E = Some v.
Proof.
intros A s₁ s₂ v E. split; intro Hin.
+ split.
  - intro Habs. symmetry in Habs. eapply (S.remove_1 Habs). exists v. apply S.find_2. eassumption.
  - now apply S.find_2, S.remove_3, S.find_1 in Hin.
+ destruct Hin. apply S.find_1, S.remove_2, S.find_2; trivial. now symmetry.
Qed.

Theorem remove_None : forall A s₁ s₂ (E : t A),
  find s₂ (remove s₁ E) = None <-> X.eq s₂ s₁ ∨ find s₂ E = None.
Proof.
intros A s₁ s₂ E. split; intro Hin.
+ destruct (X.eq_dec s₂ s₁) as [Hs | Hs].
  - now left.
  - right. destruct (find s₂ E) eqn:Hfind; trivial. rewrite <- Hin. symmetry.
    eapply S.find_2, S.remove_2, S.find_1 in Hfind. eassumption. now symmetry.
+ destruct (X.eq_dec s₂ s₁) as [Hs | Hs].
  - symmetry in Hs. destruct (find s₂ (remove s₁ E)) eqn:Hfind; trivial.
    apply S.find_2 in Hfind. eelim (S.remove_1 Hs). eexists; eassumption.
  - destruct Hin as [| Hin]; try contradiction. destruct (find s₂ (remove s₁ E)) eqn:Hfind; trivial.
    apply S.find_2, S.remove_3, S.find_1 in Hfind. rewrite <- Hfind. assumption.
Qed.

Corollary remove_same : forall A s (E : t A), find s (remove s E) = None.
Proof.
intros A s E. destruct (find s (remove s E)) eqn:Hin; trivial.
eelim (S.remove_1 ltac:(reflexivity)). eexists. apply S.find_2. eassumption.
Qed.

Corollary remove_other : forall A s₁ s₂ (E : t A), ¬X.eq s₂ s₁ -> find s₂ (remove s₁ E) = find s₂ E.
Proof.
intros A s₁ s₂ E Hs. destruct (find s₂ E) eqn:Hin.
+ apply S.find_1, S.remove_2, S.find_2; trivial. now symmetry.
+ destruct (find s₂ (remove s₁ E)) eqn:Hfind; trivial.
apply S.find_2, S.remove_3, S.find_1 in Hfind. rewrite <- Hfind. assumption.
Qed.

Theorem find_empty : forall A s, find s (S.empty A) = None.
Proof.
intros A s. destruct (find s (S.empty A)) eqn:Hin; trivial.
apply S.find_2 in Hin. elim (S.empty_1 Hin).
Qed.

Theorem remove_cancel A : forall s (E : t A), ¬In s E -> eq (remove s E) E.
Proof.
intros s E Hs x. destruct (find x E) eqn:Hin.
+ rewrite remove_other; trivial. intro Habs. apply Hs. exists a. rewrite <- Habs. assumption.
+ destruct (find x (remove s E)) eqn:Hfind; trivial. apply S.find_2, S.remove_3, S.find_1 in Hfind.
  unfold find in Hin. rewrite Hfind in Hin. discriminate Hin.
Qed.

Theorem add_cancel A : forall s (v : A) E, find s E = Some v -> eq (add s v E) E.
Proof.
intros s v E Hin x. destruct (find x E) eqn:Hx.
+ destruct (X.eq_dec x s) as [Heq | Heq].
  - rewrite <- Heq, Hx in Hin. rewrite Hin. now apply S.find_1, S.add_1.
  - apply S.find_1, S.add_2, S.find_2; trivial. now symmetry.
+ destruct (find x (add s v E)) eqn:Hb; trivial.
  rewrite <- Hx. symmetry. destruct (X.eq_dec s x) as [Heq | Heq].
  - rewrite <- Heq, Hin in Hx. discriminate Hx.
  - now apply S.find_2, S.add_3, S.find_1 in Hb.
Qed.
Arguments add_cancel {A} {s} {v} {E} _ _.

Theorem add_merge A : forall s (v₁ v₂ : A) E, eq (add s v₁ (add s v₂ E)) (add s v₁ E).
Proof.
intros s v₁ v₂ E x. destruct (X.eq_dec x s) as [Heq | Heq].
+ rewrite Heq. do 2 rewrite add_same. reflexivity.
+ repeat rewrite add_other; auto.
Qed.

Theorem remove_merge A : forall s (E : t A), eq (remove s (remove s E)) (remove s E).
Proof.
intros s E x. destruct (X.eq_dec x s) as [Heq | Heq].
+ rewrite Heq. do 2 rewrite remove_same. reflexivity.
+ repeat rewrite remove_other; auto.
Qed.

Theorem add_comm A : forall s₁ s₂ (v₁ v₂ : A) E,
  ¬X.eq s₁ s₂ -> eq (add s₁ v₁ (add s₂ v₂ E)) (add s₂ v₂ (add s₁ v₁ E)).
Proof.
intros s₁ s₂ v₁ v₂ E Hs s. destruct (X.eq_dec s s₁) as [Heq | Heq].
+ rewrite Heq, add_same, add_other, add_same; trivial.
+ destruct (X.eq_dec s s₂) as [Heq' | Heq'].
  - rewrite Heq', add_same, add_other, add_same; trivial. now symmetry.
  - repeat rewrite add_other; trivial.
Qed.

Theorem remove_comm A : forall s₁ s₂ (E : t A), eq (remove s₁ (remove s₂ E)) (remove s₂ (remove s₁ E)).
Proof.
intros s₁ s₂ E x. destruct (find x (remove s₂ (remove s₁ E))) as [v |] eqn:Hin.
+ repeat rewrite remove_Some in *. tauto.
+ repeat rewrite remove_None in *. tauto.
Qed.

Theorem remove_add_cancel A : forall s (v : A) E, eq (remove s (add s v E)) (remove s E).
Proof.
intros s b E x. destruct (X.eq_dec x s) as [Heq | Heq].
+ rewrite Heq, remove_same, remove_same. reflexivity.
+ rewrite remove_other, add_other, remove_other; trivial.
Qed.

Theorem add_remove_cancel A : forall x v (E : t A), eq (add x v (remove x E)) (add x v E).
Proof.
intros s b E x. destruct (X.eq_dec x s) as [Heq | Heq].
+ now rewrite Heq, add_same, add_same.
+ now rewrite add_other, add_other, remove_other.
Qed.

Lemma mem_spec : forall A s (E : t A), mem s E = true <-> In s E.
Proof.
intros. unfold mem. split; intros Hin.
+ apply S.mem_2 in Hin. destruct Hin as [v Hv]. exists v. apply S.find_1. assumption.
+ apply S.mem_1. destruct Hin as [v Hv]. exists v. apply S.find_2. assumption.
Qed.

Lemma mem_false : forall A x (E : t A), mem x E = false <-> find x E = None.
Proof.
intros. rewrite <- In_find_None, <- mem_spec.
destruct (mem x E); split; intro Heq; reflexivity || discriminate || now elim Heq.
Qed.

Lemma add_In : forall A x y v (E : t A), In y (add x v E) <-> X.eq y x ∨ In y E.
Proof. intros A x y. unfold In. setoid_rewrite add_Some. destruct (X.eq_dec y x); firstorder; exists v; tauto. Qed.

Lemma update_In : forall {A} x y f (E : t A), In y (update x f E) <-> In y E.
Proof.
intros A x y f E. unfold In. setoid_rewrite update_Some. destruct (X.eq_dec y x); firstorder. eexists (f _); eauto.
Qed.

Lemma remove_In : forall A x y (E : t A), In y (remove x E) <-> ¬X.eq y x ∧ In y E.
Proof. intros A x y E. unfold In. setoid_rewrite remove_Some. firstorder. Qed.

Lemma constant_In : forall A B x (v : B) (E : t A), In x (constant v E) <-> In x E.
Proof. intros. unfold In. setoid_rewrite constant_Some. unfold In. firstorder. exists v. firstorder. Qed.


(** ***  Domain of a map  **)

Definition dom (A : Type) (E : t A) := List.map (@fst X.t A) (elements E).

Theorem dom_spec (A : Type) : forall s (E : t A), InA X.eq s (dom E) <-> In s E.
Proof.
intros s E. unfold dom. split; intro Hin.
+ rewrite InA_alt in Hin. destruct Hin as [x [Heq Hin]].
  rewrite in_map_iff in Hin. destruct Hin as [[y v] [Heqy Hin]]. simpl in *. subst y.
  exists v. apply S.find_1, S.elements_2. rewrite InA_alt. exists (x, v). repeat split; assumption.
+ destruct Hin as [v Hin]. apply S.find_2, S.elements_1 in Hin. rewrite InA_alt in *.
  destruct Hin as [[x v'] [[Heq₁ Heq₂] Hin]]. simpl in *. subst v'.
  exists x. split. assumption. rewrite in_map_iff. exists (x, v). auto.
Qed.

Theorem dom_NoDupA (A : Type) : forall E : t A, NoDupA X.eq (dom E).
Proof.
intro. unfold dom. rewrite NoDupA_inj_map;
solve [apply S.elements_3w | refine _ | intros [? ?] [? ?]; auto].
Qed.

Theorem dom_Sorted (A : Type) : forall E : t A, Sorted X.lt (dom E).
Proof. intro. unfold dom. eapply map_Sorted_compat; try apply S.elements_3. intros [? ?] [? ?]; auto. Qed.

Global Instance dom_compat (A : Type) : Proper (eq ==> eqlistA X.eq) (@dom A).
Proof.
unfold dom. intros E₁ E₂ HE. apply (@SortA_equivlistA_eqlistA _ _ _ X.lt _ _).
+ eapply map_Sorted_compat; try apply S.elements_3. intros [? ?] [? ?]; auto.
+ eapply map_Sorted_compat; try apply S.elements_3. intros [? ?] [? ?]; auto.
+ assert (Hfst : Proper (X.eq * Logic.eq ==> X.eq) (@fst _ A)) by (intros [? ?] [? ?] H; inversion H; auto).
  intro. split; intro Hin.
  - rewrite (@InA_map_iff _ _ (X.eq * Logic.eq)%signature X.eq _ _) in Hin |- *; trivial.
    destruct Hin as [[s v] [Heq Hin]]. rewrite elements_spec, HE, <- elements_spec in Hin.
    exists (s, v). split; assumption.
  - rewrite (@InA_map_iff _ _ (X.eq * Logic.eq)%signature X.eq _ _) in Hin |- *; trivial.
    destruct Hin as [[s v] [Heq Hin]]. rewrite elements_spec, <- HE, <- elements_spec in Hin.
    exists (s, v). split; assumption.
Qed.

Property dom_nil A : forall E : t A, dom E = nil <-> eq E (empty).
Proof.
intros E. split; intro Hin.
+ intro x. rewrite find_empty. destruct (find x E) as [v |] eqn:Hfind; trivial.
  apply S.find_2, S.elements_1 in Hfind. exfalso. rewrite <- InA_nil, <- Hin. unfold dom.
  rewrite InA_map_iff; try autoclass; try (now intros ? ? [H _]; rewrite H); [].
  exists (x, v). split; reflexivity || eassumption.
+ cut (eqlistA X.eq (dom E) nil).
  - intro Heq. now inversion Heq.
  - rewrite Hin. constructor.
Qed.

(** Equality of the domains of two maps. *)
Definition dom_eq {A B : Type} (E₁ : t A) (E₂ : t B) := eqlistA X.eq (dom E₁) (dom E₂).

Lemma dom_eq_sym : forall A B (E₁ : t A) (E₂ : t B), dom_eq E₁ E₂ <-> dom_eq E₂ E₁.
Proof. intros. unfold dom_eq. split; symmetry; assumption. Qed.

Lemma dom_eq_trans : forall A B C (E₁ : t A) (E₂ : t B) (E₃ : t C), dom_eq E₁ E₂ -> dom_eq E₂ E₃ -> dom_eq E₁ E₃.
Proof. unfold dom_eq. intros. etransitivity; eassumption. Qed.

Global Instance dom_eq_equiv (A : Type) : Equivalence (@dom_eq A A).
Proof. unfold dom_eq. split.
+ repeat intro. reflexivity.
+ repeat intro. symmetry. assumption.
+ repeat intro. etransitivity; eassumption.
Qed.

Global Instance dom_subrelation (A : Type) : subrelation eq (@dom_eq A A).
Proof. intros ? ? ?. apply dom_compat. assumption. Qed.

Global Instance dom_eq_compat (A B : Type) : Proper (eq ==> eq ==> iff) (@dom_eq A B).
Proof. intros ? ? Heq ? ? Heq'. unfold dom_eq. rewrite Heq, Heq'. reflexivity. Qed.

Theorem dom_eq_spec (A B : Type) : forall (E₁ : t A) (E₂ : t B),
  dom_eq E₁ E₂ <-> (forall s : X.t, In s E₁ <-> In s E₂).
Proof.
intros E₁ E₂. unfold dom_eq, dom, In.
change (∀ s, (∃ v, find s E₁ = Some v) ↔ (∃ v, find s E₂ = Some v))
  with (∀ s, (∃ v, find (fst (s, v)) E₁ = Some (snd (s, v))) ↔ (∃ v, find (fst (s, v)) E₂ = Some (snd (s, v)))).
setoid_rewrite <- elements_spec.
generalize (S.elements_3 E₁), (S.elements_3 E₂). fold elements. generalize (elements E₁), (elements E₂).
intro l. induction l as [| [x v] l]; intros l' Hl Hl'; simpl.
* destruct l' as [| [x' v'] l']; setoid_rewrite InA_nil.
  + firstorder. simpl. reflexivity.
  + split; intro Habs.
    - inversion Habs.
    - exfalso. cut (∃ _ : A, False). firstorder. rewrite (Habs x'). exists v'. now left.
* destruct l' as [| [x' v'] l'].
  + setoid_rewrite InA_nil. split; intro Habs.
    - inversion Habs.
    - exfalso. cut (∃ _ : B, False). firstorder. rewrite <- (Habs x). exists v. now left.
  + split; intro Hin.
    - { intro s. inversion_clear Hl. inversion_clear Hl'. inversion_clear Hin. rewrite IHl in H4; trivial.
        split; intros [w Hin].
        + inversion_clear Hin.
          - exists v'. left. destruct H5. split; hnf in *; simpl in *; try reflexivity. now rewrite H5.
          - pattern w in H5. apply ex_intro in H5. rewrite H4 in H5. destruct H5 as [w' H5]. exists w'. now right.
        + inversion_clear Hin.
          - exists v. left. destruct H5. split; hnf in *; simpl in *; trivial. now rewrite H5.
          - pattern w in H5. apply ex_intro in H5. rewrite <- H4 in H5.
            destruct H5 as [w' H5]. exists w'. now right. }
    - { change (x :: List.map fst l) with (List.map fst ((x, v) :: l)).
        assert (forall A, Proper (X.lt@@1 ==> X.lt) (@fst X.t A)). { intros ? [? ?] [? ?] ?. hnf in *. assumption. }
        eapply SortA_equivlistA_eqlistA; refine _; try eapply map_Sorted_compat; auto.
        intro y. setoid_rewrite InA_map_iff; autoclass; try (now intros ? ? [Heq _]; rewrite Heq).
        split; intros [[z w] [Heq Hw]].
        + pattern w in Hw. apply ex_intro in Hw. rewrite Hin in Hw.
          destruct Hw as [w' Hw]. exists (z, w'). split; trivial.
        + pattern w in Hw. apply ex_intro in Hw. rewrite <- Hin in Hw.
          destruct Hw as [w' Hw]. exists (z, w'). split; trivial. }
Qed.

Theorem dom_eq_None : forall {A B : Type} (E : t A) (E' : t B),
    dom_eq E E' <-> (forall x, find x E = None <-> find x E' = None).
Proof.
intros A B E E'. rewrite dom_eq_spec.
split; intros Heq s; specialize (Heq s).
+ unfold In in Heq. destruct (find s E), (find s E').
  - firstorder; discriminate.
  - split; intro; try discriminate. destruct (proj1 Heq); eauto; discriminate.
  - split; intro; try discriminate. destruct (proj2 Heq); eauto; discriminate.
  - firstorder.
+ unfold In. destruct (find s E), (find s E').
  - split; eauto.
  - assert (H := eq_refl (@None B)). rewrite <- Heq in H. discriminate.
  - assert (H := eq_refl (@None A)). rewrite Heq in H. discriminate.
  - firstorder; discriminate.
Qed.

Global Instance add_dom_compat (A : Type) : Proper (X.eq ==> full_relation ==> dom_eq ==> dom_eq) (@add A).
Proof.
intros s₁ s₂ Hs v₁ v₂ _ E₁ E₂ HE. rewrite dom_eq_spec in *. intro s.
destruct (X.eq_dec s₁ s) as [Heq | Heq].
+ split; intros _.
  - exists v₂. apply S.find_1, S.add_1. symmetry in Hs. transitivity s₁; assumption.
  - exists v₁. apply S.find_1, S.add_1. assumption.
+ split; intros [v Hin].
  - apply S.find_2, S.add_3, S.find_1 in Hin; trivial. assert (Hin' : In s E₁) by (exists v; assumption).
    rewrite HE in Hin'. clear v Hin. destruct Hin' as [v Hin].
    exists v. apply S.find_1, S.add_2, S.find_2; trivial. now rewrite <- Hs.
  - apply S.find_2, S.add_3, S.find_1 in Hin; trivial. assert (Hin' : In s E₂) by (exists v; assumption).
    rewrite <- HE in Hin'. clear v Hin. destruct Hin' as [v Hin].
    exists v. apply S.find_1, S.add_2, S.find_2; trivial. now rewrite <- Hs.
Qed.

Corollary add_dom_value_invariant A : forall s (v₁ v₂ : A) E, dom_eq (add s v₁ E) (add s v₂ E).
Proof. intros. apply add_dom_compat; trivial; reflexivity. Qed.

Global Instance In_compat (A : Type) : Proper (X.eq ==> dom_eq ==> iff) (@In A).
Proof.
intros ? ? Hs ? ? HE. rewrite dom_eq_spec in HE.
setoid_rewrite HE. unfold In. setoid_rewrite <- Hs. reflexivity.
Qed.

Global Instance update_dom_compat {A} x f : Proper (dom_eq ==> dom_eq) (@update A x f).
Proof. intros ? ? Heq. rewrite dom_eq_spec in *. intro. do 2 rewrite update_In. apply Heq. Qed.

Global Instance remove_dom_compat (A : Type) : Proper (X.eq ==> dom_eq ==> dom_eq) (@remove A).
Proof.
intros s₁ s₂ Hs E₁ E₂ HE. rewrite dom_eq_spec in *. intro s. do 2 rewrite remove_In.
rewrite Hs. intuition; now rewrite HE || rewrite <- HE.
Qed.

Global Instance mem_compat (A : Type) : Proper (X.eq ==> dom_eq ==> Logic.eq) (@mem A).
Proof.
intros s₁ s₂ Hs E₁ E₂ HE. rewrite dom_eq_spec in HE. destruct (mem s₂ E₂) eqn:Hmem.
+ apply S.mem_1. apply S.mem_2 in Hmem. destruct Hmem as [v₂ Hv₂]. apply S.find_1 in Hv₂.
  assert (Hin : In s₂ E₂) by now exists v₂. rewrite <- Hs, <- HE in Hin.
  destruct Hin as [v₁ Hv₁]. exists v₁. apply S.find_2. assumption.
+ destruct (mem s₁ E₁) eqn:Habs; trivial. rewrite <- Hmem. symmetry.
  apply S.mem_1. apply S.mem_2 in Habs. destruct Habs as [v₁ Hv₁]. apply S.find_1 in Hv₁.
  assert (Hin : In s₁ E₁) by now exists v₁. rewrite Hs, HE in Hin.
  destruct Hin as [v₂ Hv₂]. exists v₂. apply S.find_2. assumption.
Qed.

Global Instance constant_compat A B : Proper (Logic.eq ==> @dom_eq A A ==> @eq B) constant.
Proof.
intros ? v ? E₁ E₂ HE s. subst. destruct (find s (constant v E₂)) as [v' |] eqn:Hin.
+ rewrite constant_Some in *. rewrite HE. assumption.
+ rewrite constant_None in *. rewrite HE. assumption.
Qed.

Theorem update_dom : forall {A} x f (E : t A), dom_eq (update x f E) E.
Proof. intros. rewrite dom_eq_spec. intro. now rewrite update_In. Qed.

Theorem remove_dom (A : Type) : forall s (E : t A),
  In s E -> eqlistA X.eq (dom (remove s E)) (removeA X.eq_dec s (dom E)).
Proof.
intros s E Hin. eapply (SortA_equivlistA_eqlistA _ _ _).
* apply dom_Sorted.
* apply removeA_Sorted_compat; try apply dom_Sorted; refine _.
* intro s'. rewrite dom_spec, (removeA_InA _). split; intro Hs'.
  + split.
    - destruct Hs' as [v Hv]. apply S.find_2, S.remove_3, S.find_1 in Hv.
      rewrite dom_spec. exists v. assumption.
    - intro Habs. destruct Hs' as [v Hv]. eapply (S.remove_1 Habs). exists v. apply S.find_2. eassumption.
  + rewrite dom_spec in Hs'. destruct Hs' as [[v Hs'] Heq]. exists v. now apply S.find_1, S.remove_2, S.find_2.
Qed.

Theorem constant_dom : forall A B (v : B) (E : t A), dom_eq (constant v E) E.
Proof.
intros A B v E. rewrite dom_eq_spec. intro s. simpl. unfold In at 1.
setoid_rewrite constant_Some. split; intro Hin.
- destruct Hin as [_ [? _]]. auto.
- exists v. auto.
Qed.

Lemma add_dom_cancel : forall {A : Type} x v (E : t A), In x E -> dom_eq (add x v E) E.
Proof. intros. rewrite dom_eq_spec. intro. rewrite add_In. intuition. rewrite H1. assumption. Qed.

Theorem add_dom_more : forall {A : Type} x v (E : t A),
  ¬In x E -> SetoidPermutation.PermutationA X.eq (dom (add x v E)) (x :: dom E).
Proof.
intros A x v E Hin.
apply SetoidPermutation.NoDupA_equivlistA_PermutationA; autoclass; [| |].
* apply dom_NoDupA.
* constructor; try apply dom_NoDupA; []. now rewrite dom_spec.
* intro y. unfold dom. rewrite InA_cons.
  repeat rewrite (InA_map_iff (X.eq * Logic.eq)%signature X.eq); autoclass; [].
  setoid_rewrite elements_spec.
  split; intro H.
  + destruct H as [[x' v'] [Hy Hfind]]; simpl in *.
    destruct (X.eq_dec x' x) as [Heq | Heq].
    - rewrite Heq, add_same in *. inv Hfind. now left.
    - rewrite add_other in *; trivial; []. right. exists (x', v'). eauto.
  + destruct H as [Hx | [[x' v'] [Hy Hfind]]]; simpl in *.
    - exists (x, v). simpl. rewrite add_same. now split.
    - destruct (X.eq_dec x' x) as [Heq | Heq].
      -- exists (x, v). simpl. rewrite add_same. now split; etransitivity; eauto.
      -- exists (x', v'). simpl. split; trivial; []. now rewrite add_other.
Qed.

Theorem map_dom : forall A B (f : A -> B) (E : t A), dom_eq (map f E) E.
Proof. intros. rewrite dom_eq_spec. intro. apply map_In. Qed.

Theorem mapi_dom : forall A B (f : X.t -> A -> B) (E : t A), dom_eq (mapi f E) E.
Proof. intros. rewrite dom_eq_spec. intro. apply mapi_In. Qed.

Global Instance dom_dom_eq_compat {A} : Proper (dom_eq ==> eqlistA X.eq) (@dom A).
Proof. intros ? ? Heq. apply Heq. Qed.

(** ***  Combine function to merge two maps  **)

Fixpoint list_union l acc :=
  match l with
    | nil => acc
    | x :: l' => if SetoidList.InA_dec X.eq_dec x acc then list_union l' acc else list_union l' (x :: acc)
  end.

Lemma list_union_spec : forall s l₁ l₂, InA X.eq s (list_union l₁ l₂) <-> InA X.eq s l₁ ∨ InA X.eq s l₂.
Proof.
intros s l. unfold list_union. induction l as [| x l₁]; intro l₂.
* rewrite InA_nil. tauto.
* destruct (InA_dec X.eq_dec x l₂).
  + setoid_rewrite IHl₁. intuition. inversion_clear H0; try rewrite H; tauto.
  + setoid_rewrite IHl₁. intuition.
    - inversion_clear H0; try tauto. rewrite H. do 2 left. reflexivity.
    - inversion_clear H0; try tauto. rewrite H. right; left. reflexivity.
Qed.

Lemma list_union_NoDupA : forall l₁ l₂, NoDupA X.eq l₂ -> NoDupA X.eq (list_union l₁ l₂).
Proof.
intro l. induction l as [| x l₁]; intros l₂ Hl₂; simpl.
* assumption.
* destruct (InA_dec X.eq_dec x l₂); auto.
Qed.

Definition combine {A B C : Type} (f : A -> B -> C) (g : A -> C) (h : B -> C) (m₁ : S.t A) (m₂ : S.t B) : S.t C :=
  List.fold_left (fun acc x => match find x m₁, find x m₂ with
                                 | Some v₁, Some v₂ => S.add x (f v₁ v₂) acc
                                 | Some v, None => S.add x (g v) acc
                                 | None, Some v => S.add x (h v) acc
                                 | None, None => acc
                               end)
                 (list_union (List.map fst (elements m₁)) (List.map fst (elements m₂))) empty.

Lemma Sdom : forall A B (m₁ : S.t A) (m₂ : S.t B) s,
  InA X.eq s (list_union (List.map fst (elements m₁)) (List.map fst (elements m₂)))
  <-> In s m₁ ∨ In s m₂.
Proof.
assert (Hfst : forall A, Proper (X.eq@@1 ==> X.eq) (@fst X.t A)).
{ intros ? [? ?] [? ?] ?. hnf in *; simpl in *. assumption. }
intros A B m₁ m₂ s. rewrite list_union_spec. repeat rewrite (InA_map_iff (X.eq@@1)%signature); refine _.
split; intros [[[x v] [Heq Hin]] | [[x v] [Heq Hin]]] || intros [[v Hin] | [v Hin]].
+ left. rewrite InA_alt in Hin. destruct Hin as [[x' v'] [Hxy Hin]].
  exists (snd (s, v')). change s with (fst (s, v')). rewrite <- elements_spec, InA_alt.
  exists (x', v'). split; trivial. split; hnf in *; simpl in *; trivial. now rewrite <- Heq.
+ right. rewrite InA_alt in Hin. destruct Hin as [[x' v'] [Hxy Hin]].
  exists (snd (s, v')). change s with (fst (s, v')). rewrite <- elements_spec, InA_alt.
  exists (x', v'). split; trivial. split; hnf in *; simpl in *; trivial. now rewrite <- Heq.
+ left. exists (s, v). split; try reflexivity.
  change s with (fst (s, v)) in Hin. change v with (snd (s, v)) in Hin at 2.
  rewrite <- elements_spec in Hin. revert Hin. apply InA_impl_compat; apply FstRel_sub || reflexivity.
+ right. exists (s, v). split; try reflexivity.
  change s with (fst (s, v)) in Hin. change v with (snd (s, v)) in Hin at 2.
  rewrite <- elements_spec in Hin. revert Hin. apply InA_impl_compat; apply FstRel_sub || reflexivity.
Qed.

Lemma combine_spec_aux : forall A B C (f : A -> B -> C) g h s v m₁ m₂ l m, NoDupA X.eq l ->
  S.find s
    (List.fold_left (fun acc x => match find x m₁, find x m₂ with
                                   | Some v₁, Some v₂ => S.add x (f v₁ v₂) acc
                                   | Some v, None => S.add x (g v) acc
                                   | None, Some v => S.add x (h v) acc
                                   | None, None => acc
                                 end) l m) = Some v
  <-> InA X.eq s l ∧ ((exists v₁ v₂, find s m₁ = Some v₁ ∧ find s m₂ = Some v₂ ∧ v = f v₁ v₂)
                      ∨ (exists v₁, find s m₁ = Some v₁ ∧ find s m₂ = None ∧ v = g v₁)
                      ∨ (exists v₂, find s m₁ = None ∧ find s m₂ = Some v₂ ∧ v = h v₂))
   ∨ ((InA X.eq s l ∧ find s m₁ = None ∧ find s m₂ = None ∨ ¬InA X.eq s l) ∧ find s m = Some v).
Proof.
intros A B C f g h x v m₁ m₂ l. induction l as [| x' l]; intros m Hnodup; simpl.
* rewrite InA_nil. tauto.
* inversion_clear Hnodup. rewrite IHl; trivial. clear IHl. split; intros [Hin | Hin].
  + left. destruct Hin as [Hl Hin]. split.
    - now right.
    - destruct Hin as [Hin | [Hin| Hin]]; tauto.
  + destruct Hin as [[[Hl [Hin₁ Hin₂]] | Hl] Hm].
    - { right. split.
        + left. repeat split; trivial. now right.
        + destruct (X.eq_dec x x') as [Heq | Heq].
          - rewrite Heq in *. rewrite Hin₁, Hin₂ in Hm. assumption.
          - destruct (find x' m₁), (find x' m₂); trivial; rewrite add_other in Hm; trivial. }
    - { destruct (X.eq_dec x x') as [Heq | Heq].
        + rewrite Heq in *. destruct (find x' m₁) as [v₁ |] eqn:Hv₁, (find x' m₂) as [v₂ |] eqn:Hv₂.
          - left. split; try (left; reflexivity). left. exists v₁, v₂. rewrite Heq.
            repeat split; trivial. rewrite add_same in Hm. inversion Hm; reflexivity.
          - left. split; try (left; reflexivity). right; left. exists v₁. rewrite Heq.
            repeat split; trivial. rewrite add_same in Hm. inversion Hm; reflexivity.
          - left. split; try (left; reflexivity). do 2right. exists v₂. rewrite Heq.
            repeat split; trivial. rewrite add_same in Hm. inversion Hm; reflexivity.
          - right. split; trivial. left. repeat split; trivial. now left.
        + right. split.
          - right. intro Habs. inversion_clear Habs; contradiction.
          - destruct (find x' m₁), (find x' m₂); trivial;
            rewrite add_other in Hm; trivial;  symmetry; assumption. }
  + destruct Hin as [Hl Hin]. inversion_clear Hl.
    - right. rewrite H1. split; try now right.
      destruct Hin as [[v₁ [v₂ [Hin₁ [Hin₂ Hv]]]] | [[v₁ [Hin₁ [Hin₂ Hv]]] | [v₂ [Hin₁ [Hin₂ Hv]]]]];
      rewrite H1 in *; rewrite Hin₁, Hin₂; rewrite add_same; subst v; reflexivity.
    - left. split; assumption.
  + destruct Hin as [[[Hin [Hin₁ Hin₂]] | Hin] Hm].
    - { right. inversion_clear Hin.
        + rewrite H1 in *; rewrite Hin₁, Hin₂. tauto.
        + assert (¬X.eq x x'). { intro Habs. apply H. rewrite <- Habs. assumption. }
          split; try tauto. destruct (find x' m₁), (find x' m₂); trivial; rewrite add_other; trivial. }
    - { right. split.
        + right. intro Habs. apply Hin. now right.
        + assert (¬X.eq x x'). { intro Habs. apply Hin. now left. }
          destruct (find x' m₁), (find x' m₂); trivial; rewrite add_other; trivial. }
Qed.

Theorem combine_spec : forall A B C (f : A -> B -> C) g h x v m₁ m₂,
  find x (combine f g h m₁ m₂) = Some v <->
  (exists v₁ v₂, find x m₁ = Some v₁ ∧ find x m₂ = Some v₂ ∧ v = f v₁ v₂)
  ∨ (exists v₁, find x m₁ = Some v₁ ∧ find x m₂ = None ∧ v = g v₁)
  ∨ (exists v₂, find x m₁ = None ∧ find x m₂ = Some v₂ ∧ v = h v₂).
Proof.
intros A B C f g h x v m₁ m₂. unfold combine. rewrite combine_spec_aux.
* rewrite Sdom. split; intro Hin.
  + destruct Hin as [[_ ?] | [_ Habs]].
    - assumption.
    - rewrite empty_spec in Habs. discriminate Habs.
  + left. split; trivial. destruct Hin as [[v' [? [Hin _]]] | [[v' [? _]] | [v' [_ [? _]]]]];
    left + right; exists v'; assumption.
* apply list_union_NoDupA. eapply (@NoDupA_inj_map _ _ (X.eq@@1)%signature); autoclass.
  + intros [? ?] [? ?] ?. hnf in *; simpl in *. assumption.
  + intros [? ?] [? ?] ?. hnf in *; simpl in *. assumption.
  + apply elements_NoDupA.
Qed.

Theorem combine_In : forall {A B C} x (f : A -> B -> C) g h m₁ m₂,
    In x (combine f g h m₁ m₂) <-> In x m₁ ∨ In x m₂.
Proof.
intros A B C x f g h m₁ m₂. split; intro Hin.
+ destruct Hin as [v Hin]. rewrite combine_spec in Hin.
  destruct Hin as [[v' [? [Hin _]]] | [[v' [? _]] | [v' [_ [? _]]]]]; left + right; now exists v'.
+ destruct (find x m₁) as [v₁ |] eqn:Hin₁, (find x m₂) as [v₂ |] eqn:Hin₂.
  - exists (f v₁ v₂). rewrite combine_spec. left. eauto.
  - exists (g v₁). rewrite combine_spec. right; left. eauto.
  - exists (h v₂). rewrite combine_spec. do 2 right. eauto.
  - rewrite <- In_find_None in *. destruct Hin; contradiction.
Qed.

Corollary combine_None : forall A B C (f : A -> B -> C) g h m₁ m₂ x,
  find x (combine f g h m₁ m₂) = None <-> find x m₁ = None ∧ find x m₂ = None.
Proof. intros. repeat rewrite <- In_find_None. rewrite combine_In. tauto. Qed.

Theorem combine_comm : forall A C (f : A -> A -> C) g, (forall x y, f x y = f y x) ->
  forall m₁ m₂, eq (combine f g g m₂ m₁) (combine f g g m₁ m₂).
Proof.
intros A C f g Hf m₁ m₂ x. destruct (find x (combine f g g m₁ m₂)) as [v |] eqn:Heq₁₂.
+ rewrite combine_spec in *. destruct Heq₁₂ as [[v' [? [? [? ?]]]] | [[v' [? [? ?]]] | [v' [? [? ?]]]]].
  - left. setoid_rewrite Hf. eauto.
  - do 2 right. eauto.
  - right; left. eauto.
+ rewrite combine_None in *. tauto.
Qed.

Global Instance combine_compat {A B C} (f : A -> B -> C) g h : Proper (eq ==> eq ==> eq) (combine f g h).
Proof.
intros m₁ m₁' Hm₁ m₂ m₂' Hm₂ s. destruct (find s (combine f g h m₁' m₂')) eqn:Hin.
- rewrite combine_spec in *. now rewrite Hm₁, Hm₂.
- rewrite combine_None in *. now rewrite Hm₁, Hm₂.
Qed.

Global Instance combine_dom_compat {A B C} (f : A -> B -> C) g h : Proper (dom_eq ==> dom_eq ==> dom_eq) (combine f g h).
Proof. intros ? ? Hm₁ ? ? Hm₂. rewrite dom_eq_spec. intro s. setoid_rewrite combine_In. now rewrite Hm₁, Hm₂. Qed.

Lemma combine_empty_l : forall {A B C} (f : A -> B -> C) g h E, eq (combine f g h empty E) (map h E).
Proof.
intros A B C f g h E s. destruct (find s E) as [v |] eqn:Hin.
+ assert (Hg: find s (map h E) = Some (h v)). { rewrite map_spec. eauto. }
  rewrite Hg. rewrite combine_spec. rewrite empty_spec. eauto 6.
+ erewrite <- map_None in Hin. rewrite Hin. rewrite combine_None, empty_spec. rewrite map_None in Hin. auto.
Qed.

Lemma combine_empty_r : forall {A B C} (f : A -> B -> C) g h E, eq (combine f g h E empty) (map g E).
Proof.
intros A B C f g h E s. destruct (find s E) as [v |] eqn:Hin.
+ assert (Hg: find s (map g E) = Some (g v)). { rewrite map_spec. eauto. }
  rewrite Hg. rewrite combine_spec. rewrite empty_spec. eauto 6.
+ erewrite <- map_None in Hin. rewrite Hin. rewrite combine_None, empty_spec. rewrite map_None in Hin. auto.
Qed.

Lemma find_combine_Some_Some : forall {A B C} (f : A -> B -> C) g h E₁ E₂ s n₁ n₂,
  find s E₁ = Some n₁ -> find s E₂ = Some n₂ -> find s (combine f g h E₁ E₂) = Some (f n₁ n₂).
Proof. intros. rewrite combine_spec. eauto 6. Qed.

Lemma find_combine_Some_None : forall {A B C} (f : A -> B -> C) g h E₁ E₂ s n₁,
  find s E₁ = Some n₁ -> find s E₂ = None -> find s (combine f g h E₁ E₂) = Some (g n₁).
Proof. intros. rewrite combine_spec. eauto 6. Qed.

Lemma find_combine_None_Some : forall {A B C} (f : A -> B -> C) g h E₁ E₂ s n₂,
  find s E₁ = None -> find s E₂ = Some n₂ -> find s (combine f g h E₁ E₂) = Some (h n₂).
Proof. intros. rewrite combine_spec. eauto 6. Qed.

Lemma find_combine_None_None : forall {A B C} (f : A -> B -> C) g h E₁ E₂ s,
  find s E₁ = None -> find s E₂ = None -> find s (combine f g h E₁ E₂) = None.
Proof. intros. now rewrite combine_None. Qed.

Lemma map_id : forall {A} (E : t A), eq (map id E) E.
Proof.
intros A E s. destruct (find s E) eqn:Hin.
- rewrite map_spec. eauto.
- now rewrite map_None.
Qed.

(** ***  Equality of maps is decidable if equality on values is  **)

Lemma eq_dec : forall {A : Type}, (forall x y : A, {x = y} + {x <> y}) ->
  forall (m₁ m₂ : t A), {eq m₁ m₂} + {~eq m₁ m₂}.
Proof.
intros A eqA_dec m₁ m₂. destruct (S.equal (fun x y => if eqA_dec x y then true else false) m₁ m₂) eqn:Heq.
* left. apply S.equal_2 in Heq. destruct Heq as [Hin Heq]. intro x. specialize (Heq x). specialize (Hin x).
  destruct (find x m₁) as [v |] eqn:Hfind, (find x m₂) as [v' |] eqn:Hfind'.
  + apply S.find_2 in Hfind. apply S.find_2 in Hfind'. specialize (Heq _ _ Hfind Hfind').
    f_equal. destruct (eqA_dec v v'); auto; discriminate.
  + exfalso. apply S.find_2 in Hfind. assert (Hin₁ : S.In x m₁) by now exists v. rewrite Hin in Hin₁.
    destruct Hin₁ as [v' Hin']. apply S.find_1 in Hin'. unfold find in Hfind'. rewrite Hfind' in Hin'. discriminate.
  + exfalso. apply S.find_2 in Hfind'. assert (Hin₂ : S.In x m₂) by now exists v'. rewrite <- Hin in Hin₂.
    destruct Hin₂ as [v Hin']. apply S.find_1 in Hin'. unfold find in Hfind. rewrite Hfind in Hin'. discriminate.
  + reflexivity.
* right. intro Habs. cut (false = true). discriminate. rewrite <- Heq. apply S.equal_1. split.
  + intro x. split; intros [v Hin].
    - apply S.find_1 in Hin. rewrite Habs in Hin. apply S.find_2 in Hin. now exists v.
    - apply S.find_1 in Hin. rewrite <- Habs in Hin. apply S.find_2 in Hin. now exists v.
  + intros x v v' Hin Hin'. apply S.find_1 in Hin. apply S.find_1 in Hin'. rewrite Habs, Hin' in Hin.
    inversion_clear Hin. destruct (eqA_dec v v); auto.
Qed.

Lemma empty_or_In : forall {A} (E : t A), {eq E empty} + {∃ x, In x E}.
Proof.
intros A E.
destruct (elements E) as [| [x v] l] eqn:Helts.
+ left. intro x. destruct (find x E) as [v |] eqn:Hin.
  - rewrite <- (elements_spec (x, v)), Helts in Hin. inversion Hin.
  - symmetry. apply find_empty.
+ right. exists x, v. rewrite <- (elements_spec (x, v)), Helts. now left.
Qed.

End Make.


==> anc/package/Util/MapSig.v <==
(** Map: Complements to FMaps  **)
Require Import Utf8.
Require Import RelationPairs.
Require Import FMaps.
Require OrderedType.
Require Import Orders.
Require List SetoidPermutation.
Require Import Esterel.Util.Coqlib.


Set Implicit Arguments.


(** **  FMaps extended with rewriting and some operations  **)

Module Type MMap (X : OrderedType).
  
  (** ***  Operations  **)
  Parameter t : Type -> Type.
  Parameter empty : forall {A : Type}, t A.
  Parameter mem : forall {A : Type}, X.t -> t A -> bool.
  Parameter find : forall {A : Type}, X.t -> t A -> option A.
  Parameter add : forall {A : Type}, X.t -> A -> t A -> t A.
  Parameter update : forall {A : Type}, X.t -> (A -> A) -> t A -> t A.
  Parameter remove : forall {A : Type}, X.t -> t A -> t A.
  Parameter elements : forall {A : Type}, t A -> list (X.t * A).
  Parameter constant : forall {A B : Type}, B -> t A -> t B.
  Parameter fold : forall {A B : Type}, (X.t -> A -> B -> B) -> t A -> B -> B.
  Parameter map : forall {A B : Type}, (A -> B) -> t A -> t B.
  Parameter mapi : forall {A B : Type}, (X.t -> A -> B) -> t A -> t B.
  Parameter dom : forall {A : Type}, t A -> list X.t. (* TODO: use MMSet here? *)
  Parameter dom_eq : forall {A B : Type}, t A -> t B -> Prop.
  Parameter from_elements : forall {A : Type}, list (X.t * A) -> t A.
  Parameter combine : forall {A B C : Type}, (A -> B -> C) -> (A -> C) -> (B -> C) -> t A -> t B -> t C.
  (** Derived definitions *)
  Definition eq {A : Type} (m m' : t A) := forall x, find x m = find x m'.
  Definition In {A : Type} := fun s (E : t A) => exists v, find s E = Some v.
  
  (** ***  Compatibility instances  **)
  (** W.r.t. eq *)
  Global Declare Instance eq_equiv {A} : @Equivalence (t A) eq.
  Global Declare Instance find_compat {A} : Proper (X.eq ==> eq ==> Logic.eq) (@find A).
  Global Declare Instance add_compat {A} : Proper (X.eq ==> Logic.eq ==> eq ==> eq) (@add A).
  Global Declare Instance update_compat {A} : Proper (X.eq ==> (Logic.eq ==> Logic.eq) ==> eq ==> eq) (@update A).
  Global Declare Instance remove_compat {A} : Proper (X.eq ==> eq ==> eq) (@remove A).
  Global Declare Instance map_compat {A B} : Proper ((Logic.eq ==> Logic.eq) ==> eq ==> eq) (@map A B).
  Global Declare Instance mapi_compat {A B} : Proper ((X.eq ==> Logic.eq ==> Logic.eq) ==> eq ==> eq) (@mapi A B).
  Global Declare Instance dom_compat {A} : Proper (eq ==> eqlistA X.eq) (@dom A).
  Global Declare Instance dom_eq_compat {A B} : Proper (eq ==> eq ==> iff) (@dom_eq A B).
  Global Declare Instance combine_compat {A B C} (f : A -> B -> C) g h : Proper (eq ==> eq ==> eq) (combine f g h).
  Global Declare Instance constant_compat {A B} : Proper (Logic.eq ==> dom_eq ==> eq) (@constant A B).
  (** W.r.t. dom_eq *)
  Global Declare Instance dom_dom_eq_compat {A} : Proper (dom_eq ==> eqlistA X.eq) (@dom A).
  Global Declare Instance add_dom_compat {A} : Proper (X.eq ==> full_relation ==> dom_eq ==> dom_eq) (@add A).
  Global Declare Instance update_dom_compat {A} x f : Proper (dom_eq ==> dom_eq) (@update A x f).
  Global Declare Instance remove_dom_compat {A} : Proper (X.eq ==> dom_eq ==> dom_eq) (@remove A).
  Global Declare Instance combine_dom_compat {A B C} f g h : Proper (dom_eq ==> dom_eq ==> dom_eq) (@combine A B C f g h).
  Global Declare Instance In_compat {A} : Proper (X.eq ==> dom_eq ==> iff) (@In A).
  Global Declare Instance mem_compat {A} : Proper (X.eq ==> dom_eq ==> Logic.eq) (@mem A).
  
  (** ***  Specifications and Properties **)
  (** empty *)
  Parameter empty_spec : forall {A : Type} x, find x (@empty A) = None.
  (** constant *)
  Parameter constant_Some : forall {A B : Type} (x : X.t) (v v' : B) (E : t A),
    find x (constant v E) = Some v' <-> In x E ∧ v = v'.
  Parameter constant_None : forall {A B : Type} (x : X.t) (v : B) (E : t A),
    find x (constant v E) = None <-> ¬In x E.
  Parameter Some_constant : forall {A B} s E (v : A) (v' : B), find s E = Some v' -> find s (constant v E) = Some v.
  Parameter None_constant : forall {A B} s (E : t A) (v : B), find s E = None -> find s (constant v E) = None.
  Parameter constant_dom : forall {A B : Type} (v : B) (E : t A), dom_eq (constant v E) E.
  (** map *)
  Parameter map_spec : forall {A B} x (f : A -> B) E v,
    find x (map f E) = Some v <-> ∃ u, find x E = Some u ∧ v = f u.
  Parameter map_None : forall {A B} x (f : A -> B) E, find x (map f E) = None <-> find x E = None.
  Parameter map_merge : forall {A B C} (f : A -> B) (g : B -> C) E, eq (map g (map f E)) (map (fun x => g (f x)) E).
  Parameter map_dom : forall A B (f : A -> B) (E : t A), dom_eq (map f E) E.
  Parameter mapi_dom : forall A B (f : X.t -> A -> B) (E : t A), dom_eq (mapi f E) E.
  Parameter map_id : forall {A} (E : t A), eq (map id E) E.
  (** mapi *)
  Parameter mapi_spec : forall {A B} (f : X.t -> A -> B), Proper (X.eq ==> Logic.eq ==> Logic.eq) f ->
  forall x E v, find x (mapi f E) = Some v <-> ∃ u, find x E = Some u ∧ v = f x u.
  Parameter mapi_None : forall {A B} x (f : X.t -> A -> B) E, find x (mapi f E) = None <-> find x E = None.
  (** fold *)
  Parameter fold_spec : forall {A B} (f : X.t -> A -> B -> B) (E : t A) (i : B),
    fold f E i = List.fold_left (fun acc xv => f (fst xv) (snd xv) acc) (elements E) i.
  (** In *)
  Parameter In_find_None : forall {A : Type} (x : X.t) (E : t A), ¬In x E ↔ find x E = None.
  (** elements *)
  Parameter elements_spec : forall {A : Type} xv (E : t A),
    InA (X.eq * Logic.eq)%signature xv (elements E) <-> find (fst xv) E = Some (snd xv).
  Parameter elements_Sorted : forall {A : Type} (E : t A), Sorted (X.lt@@1)%signature (elements E).
  Parameter elements_NoDupA : forall {A : Type} (E : t A), NoDupA (X.eq@@1)%signature (elements E).
  (** from_elements *)
  Parameter from_elements_spec : forall A (l : list (X.t * A)), NoDupA (X.eq@@1)%signature l ->
    forall x v, find x (from_elements l) = Some v <-> InA (X.eq * Logic.eq)%signature (x, v) l.
  (** combine *)
  Parameter combine_spec : forall A B C (f : A -> B -> C) g h x v m₁ m₂,
    find x (combine f g h m₁ m₂) = Some v <->
    (exists v₁ v₂, find x m₁ = Some v₁ ∧ find x m₂ = Some v₂ ∧ v = f v₁ v₂)
    ∨ (exists v₁, find x m₁ = Some v₁ ∧ find x m₂ = None ∧ v = g v₁)
    ∨ (exists v₂, find x m₁ = None ∧ find x m₂ = Some v₂ ∧ v = h v₂).
  Parameter combine_None : forall A B C (f : A -> B -> C) g h m₁ m₂ x,
    find x (combine f g h m₁ m₂) = None <-> find x m₁ = None ∧ find x m₂ = None.
  Parameter combine_comm : forall A C (f : A -> A -> C) g, (forall x y, f x y = f y x) ->
    forall E₁ E₂, eq (combine f g g E₂ E₁) (combine f g g E₁ E₂).
  Parameter combine_empty_l : forall {A B C} (f : A -> B -> C) g h E, eq (combine f g h empty E) (map h E).
  Parameter combine_empty_r : forall {A B C} (f : A -> B -> C) g h E, eq (combine f g h E empty) (map g E).
  Parameter find_combine_Some_Some : forall {A B C} (f : A -> B -> C) g h E₁ E₂ s n₁ n₂,
    find s E₁ = Some n₁ -> find s E₂ = Some n₂ -> find s (combine f g h E₁ E₂) = Some (f n₁ n₂).
  Parameter find_combine_Some_None : forall {A B C} (f : A -> B -> C) g h E₁ E₂ s n₁,
    find s E₁ = Some n₁ -> find s E₂ = None -> find s (combine f g h E₁ E₂) = Some (g n₁).
  Parameter find_combine_None_Some : forall {A B C} (f : A -> B -> C) g h E₁ E₂ s n₂,
    find s E₁ = None -> find s E₂ = Some n₂ -> find s (combine f g h E₁ E₂) = Some (h n₂).
  Parameter find_combine_None_None : forall {A B C} (f : A -> B -> C) g h E₁ E₂ s,
    find s E₁ = None -> find s E₂ = None -> find s (combine f g h E₁ E₂) = None.
  (** add *)
  Parameter add_same : forall {A : Type} (x : X.t) (v : A) (E : t A), find x (add x v E) = Some v.
  Parameter add_other : forall {A : Type} (x x' : X.t) (v : A) (E : t A),
    ¬X.eq x' x -> find x' (add x v E) = find x' E.
  Parameter add_Some : forall {A : Type} (x x' : X.t) (v v' : A) (E : t A),
    find x' (add x v E) = Some v' <-> X.eq x' x ∧ v' = v ∨ ¬X.eq x' x ∧ find x' E = Some v'.
  Parameter add_None : forall {A : Type} (x x' : X.t) (v : A) (E : t A),
    find x' (add x v E) = None <-> ¬X.eq x' x ∧ find x' E = None.
  Parameter add_cancel : forall {A : Type} (x : X.t) (v : A) (E : t A), find x E = Some v -> eq (add x v E) E.
  Parameter add_merge : forall {A : Type} (x : X.t) (v v' : A) (E : t A), eq (add x v (add x v' E)) (add x v E).
  Parameter add_comm :forall {A : Type} (x y : X.t) (u v : A) E,
    ¬X.eq x y -> eq (add x u (add y v E)) (add y v (add x u E)).
  Parameter add_dom_value_invariant : forall {A : Type} x v v' (E : t A), dom_eq (add x v E) (add x v' E).
  Parameter add_dom_cancel : forall {A : Type} x v (E : t A), In x E -> dom_eq (add x v E) E.
  Parameter add_dom_more : forall {A : Type} x v (E : t A),
    ¬In x E -> SetoidPermutation.PermutationA X.eq (dom (add x v E)) (x :: dom E).
  (** update *)
  Parameter update_same : forall {A : Type} (x : X.t) (f : A -> A) (E : t A),
    find x (update x f E) = match find x E with Some v => Some (f v) | None => None end.
  Parameter update_other : forall {A : Type} (x x' : X.t) (f : A -> A) (E : t A),
    ¬X.eq x' x -> find x' (update x f E) = find x' E.
  Parameter update_Some : forall {A : Type} (x x' : X.t) (f : A -> A) (v : A) (E : t A),
    find x' (update x f E) = Some v <-> (X.eq x' x ∧ exists v', find x' E = Some v' ∧ v = f v')
                                        ∨ ¬X.eq x' x ∧ find x' E = Some v.
  Parameter update_None : forall {A : Type} (x x' : X.t) (f : A -> A) (E : t A),
    find x' (update x f E) = None <-> find x' E = None.
  Parameter update_eq_add : forall {A : Type} (x : X.t) (v : A) (E : t A),
    In x E -> eq (update x (fun _ => v) E) (add x v E).
  Parameter update_dom : forall {A} x f (E : t A), dom_eq (update x f E) E.
  (** remove *)
  Parameter remove_same : forall {A : Type} (x : X.t) (E : t A), find x (remove x E) = None.
  Parameter remove_other : forall {A : Type} (x x' : X.t) (E : t A), ¬X.eq x' x -> find x' (remove x E) = find x' E.
  Parameter remove_Some : forall {A : Type} (x x' : X.t) (v : A) (E : t A),
    find x' (remove x E) = Some v <-> ¬X.eq x' x ∧ find x' E = Some v.
  Parameter remove_None : forall {A : Type} (x x' : X.t) (E : t A),
    find x' (remove x E) = None <-> X.eq x' x ∨ find x' E = None.
  Parameter remove_cancel : forall {A : Type} (x : X.t) (E : t A), ¬In x E -> eq (remove x E) E.
  Parameter remove_merge : forall {A : Type} (x : X.t) (E : t A), eq (remove x (remove x E)) (remove x E).
  Parameter remove_comm : forall {A} (x y : X.t) (E : t A), eq (remove x (remove y E)) (remove y (remove x E)).
  Parameter remove_add_cancel : forall {A : Type} x v (E : t A), eq (remove x (add x v E)) (remove x E).
  Parameter add_remove_cancel : forall {A : Type} x v (E : t A), eq (add x v (remove x E)) (add x v E).
  Parameter remove_dom : forall {A : Type} x (E : t A),
    In x E → eqlistA X.eq (dom (remove x E)) (removeA X.eq_dec x (dom E)).
  (** mem *)
  Parameter mem_spec : forall {A} x (E : t A), mem x E = true <-> In x E.
  Parameter mem_false : forall {A} x (E : t A), mem x E = false <-> find x E = None.
  (** In *)
  Parameter empty_In : forall {A : Type} x, ¬In x (@empty A).
  Parameter add_In : forall {A} x y v (E : t A), In y (add x v E) <-> X.eq y x ∨ In y E.
  Parameter update_In : forall {A} x y f (E : t A), In y (update x f E) <-> In y E.
  Parameter remove_In : forall {A} x y (E : t A), In y (remove x E) <-> ¬X.eq y x ∧ In y E.
  Parameter constant_In : forall {A B : Type} (x : X.t) (v : B) (E : t A), In x (constant v E) <-> In x E.
  Parameter map_In : forall {A B} x (f : A -> B) E, In x (map f E) <-> In x E.
  Parameter mapi_In : forall {A B} x (f : X.t -> A -> B) E, In x (mapi f E) <-> In x E.
  Parameter combine_In : forall {A B C} x (f : A -> B -> C) g h E₁ E₂,
    In x (combine f g h E₁ E₂) <-> In x E₁ ∨ In x E₂.
  (** dom *)
  Parameter dom_spec : forall {A} x (E : t A), InA X.eq x (dom E) <-> In x E.
  Parameter dom_Sorted : forall {A} (E : t A), Sorted X.lt (dom E).
  Parameter dom_NoDupA : forall {A} (E : t A), NoDupA X.eq (dom E).
  Parameter dom_nil : forall {A : Type} (E : t A), dom E = nil <-> eq E empty.
  (** dom_eq *)
  Parameter dom_eq_sym : forall A B (E₁ : t A) (E₂ : t B), dom_eq E₁ E₂ <-> dom_eq E₂ E₁.
  Parameter dom_eq_trans : forall A B C (E₁ : t A) (E₂ : t B) (E₃ : t C),
    dom_eq E₁ E₂ -> dom_eq E₂ E₃ -> dom_eq E₁ E₃.
  Global Declare Instance dom_eq_equiv {A} : @Equivalence (t A) dom_eq.
  Global Declare Instance dom_subrelation {A} : subrelation (@eq A) dom_eq.
  Parameter dom_eq_spec : forall {A B : Type} (E : t A) (E' : t B), dom_eq E E' <-> (forall x, In x E <-> In x E').
  Parameter dom_eq_None : forall {A B : Type} (E : t A) (E' : t B),
    dom_eq E E' <-> (forall x, find x E = None <-> find x E' = None).
  
  (** Decidability properties *)
  Parameter eq_dec : forall {A : Type}, (forall x y : A, {x = y} + {x <> y}) ->
  forall (E E' : t A), {eq E E'} + {~eq E E'}.
  Parameter empty_or_In : forall {A} (E : t A), {eq E empty} + {∃ x, In x E}.
End MMap.


==> anc/package/Util/Notations.v <==
Require Export Utf8.


(***********************************************)
(** *  Notations used in all the development  **)
(***********************************************)
Declare Scope Esterel_scope.

(** **  For statements and states  **)

Class Nothing (T : Type) := {nothing : T}.

Class Pause (T : Type) := {pause : T}.

Class Exit (T : Type) := {exit : nat -> T}.

Class Awimm (T U : Type) := {awimm : T -> U}.

Class Emit (T U : Type) := {emit : T -> U}.
Notation "! s" := (emit s) (at level 2, format "'!' s").

Class Ifte (T U V W : Type) := {ifte : T -> U -> V -> W}.
Notation "s ? p , q" := (ifte s p q) (at level 50) : Esterel_scope.

Class Suspend (T U V : Type) := {suspend : T -> U -> V}.
Notation "s ⊃ p" := (suspend s p) (at level 50) : Esterel_scope.

Class Seq (T U V: Type) := {seq : T -> U -> V}.
Notation "p ';' q" := (seq p q) (at level 51, right associativity) : Esterel_scope.

Class Parallel (T U V : Type) := {par : T -> U -> V}.
Notation "p '||' q" := (par p q) : Esterel_scope.

Class Loop (T : Type) := {loop : T -> T}.
Notation "p °" := (loop p) (at level 3, format "p °") : Esterel_scope.

Class Trap (T U : Type) := {trap : T -> U}.
Notation "{ p }" := (trap p) : Esterel_scope.

Class Up (T U : Type) := {up : T -> U}.
Notation "↑ k" := (up k) (at level 2, k at level 2, format "↑ k").

Class SignalDeclaration (T : Type) (U : T -> Type) (V : Type) := {
  signaldecl : forall x : T, U x -> V}.
Notation "p \ s" := (signaldecl s p) (format "p '\' s", at level 3) : Esterel_scope.

(** **  For return codes  **)

Class Down (T : Type) := {down : T -> T}.
Notation "↓ k" := (down k) (at level 2, k at level 2, format "↓ k").

Class Delta (T : Type) := {delta : nat -> T -> T}.
Notation δ := delta.

(** **  For sets  **)

Class Empty (T : Type) := {empty : T}.
Notation "∅" := empty.

Class Union (T U V : Type) := {union : T -> U -> V}.
Infix "∪" := union (at level 40).

Class InSet (T U : Type) := {inset : T -> U -> Prop}.
Notation "x ∈ S" := (inset x S) (at level 59, no associativity).
Notation "x ∉ S" := (¬ x ∈ S) (at level 59, no associativity).

(** **  For signals  **)

Reserved Notation "x '⁺' ∈ S" (at level 5, format "x '⁺'  ∈  S", no associativity, S at level 62).
Reserved Notation "x '⁺' ∉ S" (at level 5, format "x '⁺'  ∉  S", no associativity, S at level 62).

Reserved Notation "x '⁻' ∈ S" (at level 5, format "x '⁻'  ∈  S", no associativity, S at level 62).
Reserved Notation "x '⁻' ∉ S" (at level 5, format "x '⁻'  ∉  S", no associativity, S at level 62).

Reserved Notation "x '⊥' ∈ E" (at level 5, format "x '⊥'  ∈  E", no associativity, E at level 62).
Reserved Notation "x '⊥' ∉ E" (at level 5, format "x '⊥'  ∉  E", no associativity, E at level 62).

Reserved Notation "x '⁺' ++ E" (at level 4, format "x '⁺'  ++  E", right associativity, E at level 61).
Reserved Notation "x '⁻' ++ E" (at level 4, format "x '⁻'  ++  E", right associativity, E at level 61).
Reserved Notation "x '⊥' ++ E" (at level 4, format "x '⊥'  ++  E", right associativity, E at level 61).


==> anc/package/Util/SemanticsCommon.v <==
Require Import Morphisms.
Require Import Arith_base.
Require Import MSets.
Require NPeano.
Require Import Lia.
Require Import Esterel.Util.Events.
Require Import Esterel.Definitions.


Ltac Ssingl :=
  now simpl; (repeat ((rewrite S.add_same; reflexivity) || (rewrite S.add_other; [| now solve_Signal_ineq]))).

(** The parameter [A] represents the type of values of signals and [T] and [U] are respectively the types of input
    and output programs.  They are usually the same, except for the state semantics (sCSS, rCSS) and [CSSmicro]. **)
Definition semantics (A T U : Type) := T -> S.t A -> S.t A -> nat -> U -> Prop.

Definition reactive {A T U : Type} (R : semantics A T U) p :=
  forall E, exists E' k p', R p E E' k p'.

(** A semantics is deterministic if given an input program and event,
    the generated output program, event and return code are unique. *)
Definition deterministic {A T U : Type} (eqU : U -> U -> Prop) (R : semantics A T U) :=
  forall p E E₁ k₁ p₁ E₂ k₂ p₂, R p E E₁ k₁ p₁ -> R p E E₂ k₂ p₂ -> S.eq E₁ E₂ /\ k₁ = k₂ /\ eqU p₁ p₂.

(** A function [update] to correctly handle α-conversion inside signal declaration.
    - The event [E] describes the expected domain: [s] belongs to the result iff is belongs to [E].
    - The event [E'] is the one being updated: the value of [s] (if [s] is still present) becomes [v]. *)
Definition update {A : Type} (s : Signal.t) (v : A) (E E' : S.t A) : S.t A :=
  match S.find s E with
    | Some _ => S.add s v E' (* if [s] was present in [E], we set it to [v] in [E'] *)
    | None => S.remove s E' (* if [s] was not present in [E], we remove it from [E'] *)
  end.

Lemma update_same A : forall s v (E E' : S.t A), S.find s (update s v E E') = if S.mem s E then Some v else None.
Proof.
intros s v E E'. unfold update. destruct (S.find s E) eqn:Hmem.
+ pattern a in Hmem. apply ex_intro in Hmem. change (S.In s E) in Hmem.
  rewrite <- S.mem_spec in Hmem. rewrite Hmem. apply S.add_same.
+ rewrite S.remove_same. rewrite <- S.mem_false in Hmem. rewrite Hmem. reflexivity.
Qed.

Lemma update_other A : forall x y v (E E' : S.t A),
  ¬Signal.eq y x -> S.find y (update x v E E') = S.find y E'.
Proof.
intros x y v E E' Hs. unfold update. destruct (S.find x E) eqn:Hmem.
+ apply S.add_other. auto.
+ rewrite S.remove_other; auto.
Qed.

Global Instance update_compat A :
  Proper (Signal.eq ==> eq ==> S.dom_eq ==> S.eq ==> S.eq) (@update A).
Proof.
intros s₁ s₂ Hs v₁ v₂ Hv E₁ E₂ HE E₁' E₂' HE'. subst. unfold update.
rewrite S.dom_eq_spec in HE. specialize (HE s₂).
destruct (S.find s₁ E₁) eqn:Hmem₁, (S.find s₂ E₂) eqn:Hmem₂; try (now rewrite Hs, HE'); nb_goals 2.
- rewrite <- S.In_find_None, <- HE in Hmem₂. elim Hmem₂. rewrite <- Hs. eexists. eassumption.
- rewrite <- S.In_find_None, Hs, HE in Hmem₁. elim Hmem₁. eexists. eassumption.
Qed.

Global Instance update_le_compat A R `(PreOrder A R) :
  Proper (Signal.eq ==> eq ==> Scott_le R ==> Scott_le R ==> Scott_le R) update.
Proof.
unfold update. intros s₁ s₂ Hs v₁ v₂ Hv E₁ E₂ HE E₁' E₂' HE'. subst. destruct (S.find s₁ E₁) eqn:Hin.
+ rewrite Hs in Hin. apply HE in Hin. destruct Hin as [v [Hin Heq]]. rewrite Hin. now apply Sadd_le_compat; trivial.
+ destruct (S.find s₂ E₂).
  - rewrite Hs. etransitivity. apply Sremove_Sadd_subset; refine _. apply Sadd_le_compat; trivial; reflexivity.
  - apply Sremove_le_compat; assumption.
Qed.

Global Instance update_dom_compat A :
  Proper (Signal.eq ==> eq ==> S.dom_eq ==> S.dom_eq ==> S.dom_eq) (@update A).
Proof.
intros s₁ s₂ Hs v₁ v₂ Hv E₁ E₂ HE E₁' E₂' HE'. rewrite Hs. clear Hs s₁. unfold update.
destruct (S.find s₂ E₁) eqn:Hin₁, (S.find s₂ E₂) eqn:Hin₂.
+ apply S.add_dom_compat; auto; reflexivity.
+ rewrite <- S.In_find_None, <- HE, S.In_find_None, Hin₁ in Hin₂. discriminate Hin₂.
+ rewrite <- S.In_find_None, HE, S.In_find_None, Hin₂ in Hin₁. discriminate Hin₁.
+ apply S.remove_dom_compat; auto; reflexivity.
Qed.

Theorem update_dom_spec A : forall s (u v : A) E E', S.dom_eq (S.add s v E) E' -> S.dom_eq E (update s u E E').
Proof.
intros s u v E E' HE. unfold update. destruct (S.find s E) as [v' |] eqn:Hfind.
+ rewrite <- HE, S.add_merge, S.add_dom_cancel; unfold S.In; firstorder; reflexivity.
+ eapply (S.remove_dom_compat (reflexivity s)) in HE; auto.
  rewrite <- HE, S.remove_add_cancel, S.remove_cancel. reflexivity. rewrite S.In_find_None. assumption.
Qed.

Global Instance update_Dom_le_compat : forall s v E, Proper (Dom_le ==> Dom_le) (update s v E).
Proof. intros * ? ? [Hdom Hle]. split; now f_equiv. Qed.

Lemma update_Some A : forall s s' v v' (E E' : S.t A),
  S.find s' (update s v E E') = Some v'
  <-> S.In s E /\ Signal.eq s' s /\ v' = v \/ ~Signal.eq s' s /\ S.find s' E' = Some v'.
Proof.
intros s s' v v' E E'.
destruct (Signal.eq_dec s' s) as [Hs | Hs].
* rewrite Hs, update_same.
  destruct (S.mem s E) eqn:Hmem.
  + split; intro H.
    - inv H. rewrite S.mem_spec in Hmem. intuition.
    - destruct H as [[? []] | []]; congruence || exfalso; auto.
  + split; intro H.
    - discriminate.
    - exfalso. rewrite S.mem_false, <- S.In_find_None in Hmem. intuition.
* rewrite update_other; trivial; []. tauto.
Qed.

Lemma Total_update : forall {A} s (v : A) E E', Total E' -> Total (update s (OK v) E E').
Proof.
intros A s v E E' HE' s'. destruct (Signal.eq_dec s' s) as [Heq | Heq].
+ rewrite Heq, update_same. destruct (S.mem s E); discriminate.
+ rewrite update_other; trivial.
Qed.

(** A function [δ] to abort computation. *)
Definition delta_stmt k (p : stmt) := if eq_nat_dec k 1 then p else nothing.
Global Instance Delta_stmt : Delta stmt := {delta := delta_stmt}.
Arguments delta_stmt k / p.

Lemma delta_1 : ∀p, δ 1 p = p.
Proof. reflexivity. Qed.
Global Hint Rewrite delta_1 : delta_1.

Lemma delta_non_1 : forall k p, k <> 1 -> delta k p = nothing.
Proof. intros [| [| k]] p Hk; auto. now elim Hk. Qed.

Definition delta_term k p := if eq_nat_dec k 1 then p else Tstmt (base p).
Arguments delta_term k / p.
Global Instance Delta_term : Delta term := {delta := delta_term}.

(** A tactic to reduce [δ]s. *)
Ltac reduce_code :=
  match goal with
    | |- context[δ ?k ?x] => destruct k as [| [| [| k]]];
                             easy || autorewrite with delta_1
  end.

Global Instance delta_term_compat : Proper (Logic.eq ==> equiv ==> equiv) (@delta term _).
Proof. repeat intro. subst. now reduce_code; simpl; f_equiv. Qed.

Global Instance delta_stmt_compat : Proper (Logic.eq ==> equiv ==> equiv) (@delta stmt _).
Proof. repeat intro. subst. now reduce_code. Qed.

(** Functions lifting and unlifting return codes (for [↑p] and [{ p }]). *)
Definition up_nat (k : nat) : nat :=
  match k with
    | 0 => 0
    | 1 => 1
    | S (S _) => S k
  end.
Global Instance Up_nat : Up nat nat := {up :=  up_nat}.

Definition down_nat (k : nat) : nat :=
  match k with
    | 0 => 0
    | 1 => 1
    | 2 => 0
    | S (S (S k')) => S (S k')
  end.
Global Instance Down_nat : Down nat := {down := down_nat}.

Lemma up_1 : forall n, ↑n = 1 <-> n = 1.
Proof. now intros [| [| n]]. Qed.

Lemma down_1 : forall n, ↓n = 1 <-> n = 1.
Proof. now intros [| [| [| n]]]. Qed.

Lemma delta_down : forall k (p : stmt), δ ↓k p = δ k p.
Proof. intros k p. symmetry. reduce_code. Qed.

Lemma delta_up : forall k (p : stmt), δ ↑k p = δ k p.
Proof. intros k p. symmetry. reduce_code. Qed.

(** **  Sets of signals and return codes  **)

(** Lifting to the error monad. *)
Global Instance Some_Down (T : Type) `(Down T) : Down (option T) := {down := option_map down}.
Global Instance Some_Up (T U : Type) `(Up T U) : Up (option T) (option U) := {up := option_map up}.

(** ***  Sets of signals  **)

Module SigSet := MSetAVL.Make(Signal).
Module SigSetDec := Decide(SigSet).
Module SigSetProp := EqProperties(SigSet).
Ltac SSfsetdec := SigSetDec.fsetdec.
Export SigSetDec.

Global Instance SigSetEmpty : Empty SigSet.t := {empty := SigSet.empty}.
Global Instance SigSetUnion : Union SigSet.t SigSet.t SigSet.t := {union := SigSet.union}.
Global Instance SigSetInSet : InSet Signal.t SigSet.t := {inset := SigSet.In}.

Lemma SigSet_union_empty_l : forall S, SigSet.eq (∅ ∪ S) S.
Proof. intros ? ?. SSfsetdec. Qed.

Lemma SigSet_union_empty_r : forall S, SigSet.eq (S ∪ ∅) S.
Proof. intros ? ?. SSfsetdec. Qed.

(** ***  Sets of return codes  **)

Module C := MSetAVL.Make(Nat_as_OT).
Module Cdec := Decide(C).
Module CProp := EqProperties(C).
Ltac Cfsetdec := Cdec.fsetdec.

Global Instance CEmpty : Empty C.t := {empty := C.empty}.
Global Instance CUnion : Union C.t C.t C.t := {union := C.union}.

Global Instance CSubsetPartialOrder : PartialOrder C.eq C.Subset.
Proof.
intros S₁ S₂. split.
+ intro Heq. split; rewrite Heq; reflexivity.
+ intros [] ?. split; auto.
Qed.

Lemma Csubset_empty : forall K, C.Subset K C.empty <-> C.eq K C.empty.
Proof.
intro K. split; intro H.
- intro x. split; intro; Cfsetdec.
- now rewrite H.
Qed.

Lemma CEmpty_spec : forall K, C.Empty K <-> C.eq K C.empty.
Proof. intro K. split; apply CProp.MP.empty_is_empty_1 || apply CProp.MP.empty_is_empty_2. Qed.

Lemma Cmem_false : forall s set, C.mem s set = false <-> ¬C.In s set.
Proof.
intros s set. destruct (C.mem s set) eqn:Hmem.
- rewrite <- C.mem_spec, Hmem. split; intro H; discriminate H || now elim H.
- rewrite <- C.mem_spec, Hmem. split; intro H; discriminate || reflexivity.
Qed.

Lemma Cequal_false : forall S₁ S₂, C.equal S₁ S₂ = false <-> ¬C.eq S₁ S₂.
Proof.
intros S₁ S₂. destruct (C.equal S₁ S₂) eqn:Heq.
- rewrite <- C.equal_spec, Heq. split; intro H; discriminate H || now elim H.
- rewrite <- C.equal_spec, Heq. split; intro H; discriminate || reflexivity.
Qed.

Lemma Csingleton_not_empty : forall n, ¬C.eq (C.singleton n) ∅.
Proof. intros n Heq. specialize (Heq n). Cfsetdec. Qed.

Lemma Cadd_not_empty : forall n K, ¬C.eq (C.add n K) ∅.
Proof. intros n K Heq. specialize (Heq n). Cfsetdec. Qed.

Lemma Csubset_singleton : forall n S,
  C.Subset S (C.singleton n) <-> C.eq S ∅ ∨ C.eq S (C.singleton n).
Proof.
intros n S. split.
* intro Hsub. destruct (C.choose S) as [n' |] eqn:Hin.
  + assert (n' = n). { apply C.choose_spec1 in Hin. Cfsetdec. } subst.
    right. intro k. split.
    - apply Hsub.
    - intro Hk. assert (k = n) by Cfsetdec.
      subst. now apply C.choose_spec1.
  + left. apply C.choose_spec2 in Hin. intro. Cfsetdec.
* intros [Heq | Heq]; rewrite Heq; Cfsetdec.
Qed.

Lemma Csubset_diff_equiv : forall S₁ S₂, C.Subset S₁ S₂ <-> C.eq (C.diff S₁ S₂) ∅.
Proof.
intros S₁ S₂. split.
+ apply CProp.MP.diff_subset_equal.
+ intros Heq s Hin.
  destruct (CProp.MP.In_dec s S₂) as [? | Habs]; trivial; [].
  assert (Hconj := conj Hin Habs). rewrite <- C.diff_spec, Heq in Hconj.
  elim (C.empty_spec Hconj).
Qed.

Lemma Cempty_or_In : forall S, {C.eq S ∅} + {∃ x, C.In x S}.
Proof.
intros S. destruct (C.elements S) as [| s l] eqn:Helts.
- left. apply CProp.MP.empty_is_empty_1. now rewrite <- CProp.MP.elements_Empty in Helts.
- right. exists s. rewrite <- C.elements_spec1, Helts. now left.
Qed.

Corollary not_Cempty_In : forall S, ¬C.eq S ∅ -> ∃ x, C.In x S.
Proof. intros S HS. destruct (Cempty_or_In S); contradiction || eauto. Qed.

Lemma CIn_Cremove_neq : forall k K, C.In k K -> ¬ C.eq K (C.remove k K).
Proof. intros k K Hin Heq. specialize (Heq k). Cfsetdec. Qed.

Lemma not_Csubset_exists : forall S₁ S₂, ¬C.Subset S₁ S₂ -> ∃ s, C.In s S₁ ∧ ¬C.In s S₂.
Proof.
intros S₁ S₂ Hnle. rewrite Csubset_diff_equiv in Hnle.
apply not_Cempty_In in Hnle. now setoid_rewrite C.diff_spec in Hnle.
Qed.

Lemma strict_Csubset_exists : forall S₁ S₂, C.Subset S₁ S₂ -> ¬C.eq S₁ S₂ -> ∃ s, C.In s S₂ ∧ ¬C.In s S₁.
Proof.
intros S₁ S₂ Hle Hneq.
apply not_Csubset_exists. intro.
assert (C.eq S₁ S₂) by now apply CProp.MP.subset_antisym. contradiction.
Qed.

Global Hint Immediate Csingleton_not_empty : core.

Lemma Cunion_empty : forall S₁ S₂, C.eq (C.union S₁ S₂) ∅ <-> C.eq S₁ ∅ ∧ C.eq S₂ ∅.
Proof. intros. unfold C.eq, C.Equal. cbn. setoid_rewrite C.union_spec. firstorder Cfsetdec. Qed.

Global Instance CInSet : InSet nat C.t := {inset := C.In}.

(** Definition of map on sets of return codes. *)
Definition Cmap f s := C.fold (fun x acc => C.add (f x) acc) s ∅.

Global Instance Cmap_compat : forall f, Proper (C.Equal ==> C.Equal) (Cmap f).
Proof.
intros ? ? ? Hm. unfold Cmap. apply (CProp.MP.fold_equal _); trivial.
+ intros ? ? ? ? ? Heq. subst. now rewrite Heq.
+ intros ? ? ?. Cfsetdec.
Qed.

Lemma Cmap_spec_aux : forall f y l s,
  C.In y (fold_left (fun acc x => C.add (f x) acc) l s) <-> (∃ x : C.elt, y = f x ∧ InA eq x l) ∨ C.In y s.
Proof.
intros f y l. induction l as [| e l]; intro s; simpl.
+ setoid_rewrite InA_nil. firstorder.
+ rewrite IHl. clear IHl. rewrite C.add_spec. split; intros [[x [Heq Hin]] | ?]; try now firstorder.
  inversion_clear Hin; try subst; firstorder.
Qed.

Lemma Cmap_spec : forall f y s, C.In y (Cmap f s) <-> exists x, y = f x /\ C.In x s.
Proof.
intros f y s. unfold Cmap. rewrite C.fold_spec. setoid_rewrite <- C.elements_spec1 at 2.
rewrite Cmap_spec_aux. firstorder. elim (C.empty_spec H).
Qed.

Global Instance Cmap_le_compat : forall f, Proper (C.Subset ==> C.Subset) (Cmap f).
Proof.
intros f s s' Hs x Hin. rewrite Cmap_spec in *. destruct Hin as [x' [Heq Hx]].
exists x'. split; trivial. apply Hs. assumption.
Qed.

Lemma Cmap_empty : forall f, C.Equal (Cmap f ∅) ∅.
Proof. intro f. unfold Cmap. Cfsetdec. Qed.

Lemma Cmap_singleton : forall f x, C.eq (Cmap f (C.singleton x)) (C.singleton (f x)).
Proof.
intros f x y. rewrite Cmap_spec, C.singleton_spec. setoid_rewrite C.singleton_spec. split; intro Hy.
+ destruct Hy as [? [Hy ?]]. subst. reflexivity.
+ exists x. auto.
Qed.

Global Instance Celements_compat : Proper (C.eq ==> eq) C.elements.
Proof.
intros s₁ s₂ Heq. apply Sorted_equivlistA_eq with lt.
+ autoclass.
+ apply C.elements_spec2.
+ apply C.elements_spec2.
+ intro x. rewrite <- 2 CProp.MP.FM.elements_iff. apply Heq.
Qed.

(** Definitions of down and up on sets of return codes (for [↑p] and [{ p }]). *)
Definition Cdown := Cmap down.
Global Instance CDown : Down C.t := {down := Cdown}.

Global Instance Cdown_compat : Proper (C.eq ==> C.eq) Cdown.
Proof. intros ? ? Heq. now rewrite Heq. Qed.

Global Instance Cdown_le_compat : Proper (C.Subset ==> C.Subset) Cdown.
Proof. unfold Cdown. apply Cmap_le_compat. Qed.

Lemma Cdown_is_empty : forall K, C.eq (Cdown K) ∅ <-> C.eq K ∅.
Proof.
intro K. split; intro Heq.
+ intro x. specialize (Heq ↓x). unfold Cdown in Heq. rewrite Cmap_spec in Heq.
  assert (¬ C.In x ∅) by Cfsetdec. assert (¬ C.In ↓x ∅) by Cfsetdec. firstorder.
+ now rewrite Heq, Cmap_empty.
Qed.

Definition Cup := Cmap up.
Global Instance CUp : Up C.t C.t := {up := Cup}.

Global Instance Cup_compat : Proper (C.eq ==> C.eq) Cup.
Proof. intros ? ? Heq. now rewrite Heq. Qed.

Global Instance Cup_le_compat : Proper (C.Subset ==> C.Subset) Cup.
Proof. unfold Cup. apply Cmap_le_compat. Qed.

Lemma Cup_is_empty : forall K, C.eq (Cup K) ∅ <-> C.eq K ∅.
Proof.
intro K. split; intro Heq.
+ intro x. specialize (Heq ↑x). unfold Cup in Heq. rewrite Cmap_spec in Heq.
  assert (¬ C.In x ∅) by Cfsetdec. assert (¬ C.In ↑x ∅) by Cfsetdec. firstorder.
+ now rewrite Heq, Cmap_empty.
Qed.

(** **  Synchronizer for the parallel statement  **)

(** ***  Max synchronizer, valid only when the sets are not empty  **)

(** We use Gonthier's formula to compute the max :
    [[
      max K L := {x | x >= min L} ∩ {x | x >= min K} ∩ (K ∪ L)
    ]]
    rather than the double fold that is most natural. *)

Definition Cmax K L :=
  match C.min_elt K, C.min_elt L with
    | Some minK, Some minL => C.filter (Nat.leb (max minL minK)) (K ∪ L)
    | _, _ => ∅
  end.

Theorem Cmax_spec : forall K L x, x ∈ (Cmax K L) <-> ∃ k l, k ∈ K ∧ l ∈ L ∧ x = max k l.
Proof.
intros K L x. unfold Cmax. split; intro Hin.
* destruct (C.min_elt K) as [minK |] eqn:HK, (C.min_elt L) as [minL |] eqn:HL; try (now Cfsetdec); [].
  rewrite C.filter_spec, C.union_spec in Hin; try (now refine _); [].
  destruct Hin as [[HinK | HinL] Hmax].
  + exists x, minL. repeat split; try Cfsetdec.
    - now apply C.min_elt_spec1.
    - symmetry. apply Max.max_l. transitivity (Init.Nat.max minL minK).
      -- apply Max.le_max_l.
      -- now apply Compare_dec.leb_complete.
  + exists minK, x. repeat split; try Cfsetdec.
    - now apply C.min_elt_spec1.
    - symmetry. apply Max.max_r. transitivity (Init.Nat.max minL minK).
      -- apply Max.le_max_r.
      -- now apply Compare_dec.leb_complete.
* destruct Hin as [k [l [Hk [Hl Hmax]]]].
  destruct (C.min_elt K) as [minK |] eqn:HK. destruct (C.min_elt L) as [minL |] eqn:HL.
  + rewrite C.filter_spec, C.union_spec; try (now refine _); []. (* BUG typeclasses? *)
    subst x. split.
    - destruct (Max.max_dec k l) as [Heq | Heq]; rewrite Heq; intuition.
    - apply Compare_dec.leb_correct. apply Max.max_lub.
      ++ transitivity l.
         -- rewrite <- NPeano.Nat.nlt_ge. now apply C.min_elt_spec2 with L.
         -- apply Max.le_max_r.
      ++ transitivity k.
         -- rewrite <- NPeano.Nat.nlt_ge. now apply C.min_elt_spec2 with K.
         -- apply Max.le_max_l.
  + apply C.min_elt_spec3 in HL. elim (HL l). apply Hl.
  + apply C.min_elt_spec3 in HK. elim (HK k). apply Hk.
Qed.

Global Instance Cmax_eq_compat : Proper (C.eq ==> C.eq ==> C.eq) Cmax.
Proof. intros ? ? Heq₁ ? ? Heq₂ x. do 2 rewrite Cmax_spec. now setoid_rewrite Heq₁; setoid_rewrite Heq₂. Qed.

Global Instance Cmax_le_compat : Proper (C.Subset ==> C.Subset ==> C.Subset) Cmax.
Proof. intros ? ? Heq₁ ? ? Heq₂ x. do 2 rewrite Cmax_spec. now setoid_rewrite Heq₁; setoid_rewrite Heq₂. Qed.

Lemma Cmax_comm : forall K L, C.eq (Cmax K L) (Cmax L K).
Proof. intros K L x. do 2 rewrite Cmax_spec. firstorder; subst; rewrite Nat.max_comm; eauto. Qed.

Lemma Cmax_0_l : forall K, C.eq (Cmax (C.singleton 0) K) K.
Proof.
intros K x. rewrite Cmax_spec. setoid_rewrite C.singleton_spec.
firstorder; subst; simpl; eauto.
Qed.

Corollary Cmax_0_r : forall K, C.eq (Cmax K (C.singleton 0)) K.
Proof. intro. rewrite Cmax_comm. apply Cmax_0_l. Qed.

Lemma Cmax_empty : forall K L, C.eq (Cmax K L) ∅ <-> C.eq K ∅ ∨ C.eq L ∅.
Proof.
intros K L. split; intro Heq.
+ destruct (C.min_elt K) as [k |] eqn:HK, (C.min_elt L) as [k' |] eqn:HL;
  try (apply C.min_elt_spec3, CProp.MP.empty_is_empty_1 in HK
    || apply C.min_elt_spec3, CProp.MP.empty_is_empty_1 in HL; tauto); [].
  elim (@C.empty_spec (Nat.max k k')). rewrite <- Heq, Cmax_spec.
  apply C.min_elt_spec1 in HK. apply C.min_elt_spec1 in HL. eauto.
+ destruct Heq as [Heq | Heq]; rewrite Heq.
  - now cbn.
  - unfold Cmax. now destruct (C.min_elt K); cbn.
Qed.

Lemma Cmax_subset_Cunion : forall K L, C.Subset (Cmax K L) (K ∪ L).
Proof.
intros K L x. rewrite Cmax_spec. intros [k [l [Hk [Hl Hax]]]].
subst. apply Max.max_case; Cfsetdec.
Qed.

Global Hint Rewrite C.mem_spec Cmem_false C.equal_spec CProp.equal_refl Cequal_false : reflect_bool.

(** **  The set of signals used by a program must be defined in the environment  **)

Inductive valid_dom {A} (E : S.t A) : stmt -> Prop :=
  | Vnothing : valid_dom E nothing
  | Vpause : valid_dom E pause
  | Vemit s : s ∈ E -> valid_dom E !s
  | Vexit n : valid_dom E (exit n)
  | Vawimm s : s ∈ E -> valid_dom E (awimm s)
  | Vtrap p : valid_dom E p -> valid_dom E { p }
  | Vshift p : valid_dom E p -> valid_dom E (↑ p)
  | Vsuspend s p : s ∈ E -> valid_dom E p -> valid_dom E (s ⊃ p)
  | Vif s p q : s ∈ E -> valid_dom E p -> valid_dom E q -> valid_dom E (s ? p, q)
  | Vseq p q : valid_dom E p -> valid_dom E q -> valid_dom E (p; q)
  | Vpar p q : valid_dom E p -> valid_dom E q -> valid_dom E (p || q)
  | Vsignal s v p : valid_dom (S.add s v E) p -> valid_dom E (p \ s).


Lemma valid_dom_compat_aux {A} : forall (E₁ E₂ : S.t A) p₁ p₂,
  S.dom_eq E₁ E₂ -> p₁ == p₂ -> valid_dom E₁ p₁ -> valid_dom E₂ p₂.
Proof.
intros E₁ E₂ p₁ p₂ HE Hp H. revert p₂ Hp E₂ HE.
induction H; intros p₂ Hp E₂ HE; destruct p₂; try inv Hp; econstructor; eauto; nb_goals 7.
+ cbn in *. now rewrite <- Hp, <- HE.
+ cbn in *. now rewrite <- Hp, <- HE.
+ cbn in *. now rewrite <- H1, <- HE.
+ cbn in *. now rewrite <- H2, <- HE.
+ now apply IHvalid_dom1.
+ now apply IHvalid_dom2.
+ now apply IHvalid_dom; f_equiv.
Qed.

Global Instance valid_dom_compat {A} : Proper (@S.dom_eq A A ==> equiv ==> iff) valid_dom.
Proof. repeat intro. now split; apply valid_dom_compat_aux. Qed.

(** ** Tactics **)

(* A tactic performing rewrites modulo setoids *)
Ltac setoid_congruence :=
  repeat match goal with
    (* destructing hypotheses *)
    | H : ?x = ?x |- _ => clear H
    | H : ?x = ?y |- _ => (is_var x; subst x) || (is_var y; subst y)
    | H : _ ∧ _ |- _ => destruct H
    | H : let v := _ in _ ∧ _ |- _ => destruct H
    (* congruence closure and putting markers on hypotheses *)
    (* -- left to right *)
    | H : ?x = ?y |- context[?x] => setoid_rewrite H; change (id (x = y)) in H
    | H : Signal.eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (Signal.eq x y)) in H
    | H : C.eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (C.eq x y)) in H
    | H : S.eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (S.eq x y)) in H
    | H : stmt_eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (stmt_eq x y)) in H
    | H : state_eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (state_eq x y)) in H
    | H : term_eq ?x ?y |- context[?x] => setoid_rewrite H; change (id (term_eq x y)) in H
    | H : equiv ?x ?y |- context[?x] => setoid_rewrite H; change (id (equiv x y)) in H
    (* -- right to left *)
    | H : ?y = ?x |- context[?x] => setoid_rewrite H; change (id (y = x)) in H
    | H : Signal.eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (Signal.eq y x)) in H
    | H : C.eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (C.eq y x)) in H
    | H : S.eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (S.eq y x)) in H
    | H : stmt_eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (stmt_eq y x)) in H
    | H : state_eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (state_eq y x)) in H
    | H : term_eq ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (term_eq y x)) in H
    | H : equiv ?y ?x |- context[?x] => setoid_rewrite <- H; change (id (equiv y x)) in H
  end;
  (* removing markers from hypotheses*)
  repeat match goal with
    | H : id _ |- _ => unfold id in H
  end;
  try reflexivity.


(* A tactic to solve inversion lemmas. *)
Ltac elim_False := match goal with H : False |- _ => elim H end.

Ltac is_not_var x :=
  match goal with
    | |- _ => is_var x; fail 1 x "is a variable or hypothesis"
    | |- _ => idtac
  end.

(* A (complicated) tactic proving inversion lemmas for most of our semantics.
   This is necessary because of the compatibility cases in our semantics which are catch-all cases. *)
Ltac sem_inv := 
  intros * Hred;
  lazymatch type of Hred with
    | context[?sem ?p ?E ?E' ?k ?L] =>
        revert Hred; cut (p == p); try reflexivity;
        generalize p at -2; intros new_p Heq_p Hred;
        induction Hred; simpl in Heq_p; try elim_False;
        setoid_congruence;
        repeat match goal with
          | H : ?p = ?q |- _ => (is_var p; subst p) || (is_var q; subst q)
          | H : Signal.eq ?s ?s', H' : context[?s] |- _ => rewrite H in H'
          | IHred : _ == _ -> _ |- _ => specialize (IHred (reflexivity _)) || specialize (IHred ltac:(assumption));
                                        try (progress decompose [and or] IHred; clear IHred)
          | Heq : stmt_eq ?p₁ ?p₂ |- _ => is_var p₁; is_not_var p₂; destruct p₁; simpl in Heq; try elim_False
          | Heq : stmt_eq ?p₁ ?p₂ |- _ => is_not_var p₁; is_var p₂; destruct p₂; simpl in Heq; try elim_False
          | Heq : state_eq ?p₁ ?p₂ |- _ => is_var p₁; is_not_var p₂; destruct p₁; simpl in Heq; try elim_False
          | Heq : state_eq ?p₁ ?p₂ |- _ => is_not_var p₁; is_var p₂; destruct p₂; simpl in Heq; try elim_False
(*           | Heq : state_eq ?p₁ ?p₂ |- context[?p₂] => setoid_rewrite <- Heq *)
        end; repeat (split; try easy; []); try (now split);
             try solve [ setoid_congruence | match goal with H : _ -> ?A |- ?A => apply H; setoid_congruence end];
             change stmt_eq with (@equiv stmt _) in *; change state_eq with (@equiv state _) in *
    | _ => fail
  end.


==> anc/package/_CoqProject <==
-Q . Esterel

# Utils
Util/Coqlib.v
Util/MapSig.v
Util/MapList.v
Util/Notations.v
Util/Events.v
Util/SemanticsCommon.v

# Semantics
Definitions.v
Semantics/MustCan.v
Semantics/StateMustCan.v
Semantics/LBS.v
Semantics/CBS.v
Semantics/CSS.v
Semantics/InputColor.v
Semantics/OutputColor.v
Semantics/Microstate.v
Semantics/Microstep.v
Semantics/Microsteps.v
Semantics.v

# Equivalence proofs
Proofs/CBS_LBS.v
Proofs/CBS_CSS.v
Proofs/ValidColoring.v
Proofs/MicroConfluence.v
Proofs/MicrostepsFacts.v
Proofs/SurfaceIgnoresRes.v
Proofs/MicroMustCan.v
#Proofs/CSSmicroFacts.v
Proofs/CSS_Micro.v
AxiomCheck.v


==> anc/package/coqdoc.css <==
body { padding: 0px 0px;
       margin: 0px 0px; 
       background-color: white }

#page { display: block;
        padding: 0px;
        margin: 0px;
        padding-bottom: 10px; }

#header { display: block;
          position: relative;
          padding: 0;
          margin: 0;
          vertical-align: middle;
          border-bottom-style: solid;
          border-width: thin }

#header h1 { padding: 0; 
             margin: 0;}


/* Contents */

#main{ display: block;
       padding: 10px;
       font-family: sans-serif;
       font-size: 100%;
       line-height: 100% }

#main  h1 { line-height: 95% } /* allow for multi-line headers */

#main  a.idref:visited {color : #416DFF; text-decoration : none; }
#main  a.idref:link {color : #416DFF; text-decoration : none; }
#main  a.idref:hover {text-decoration : none; }
#main  a.idref:active {text-decoration : none; }

#main  a.modref:visited {color : #416DFF; text-decoration : none; }
#main  a.modref:link {color : #416DFF; text-decoration : none; }
#main  a.modref:hover {text-decoration : none; }
#main  a.modref:active {text-decoration : none; }

#main .keyword { color : #cf1d1d }
#main { color: black }

.section { background-color: rgb(60%,60%,100%);
           padding-top: 13px; 
           padding-bottom: 13px; 
           padding-left: 3px; 
           margin-top: 5px;
           margin-bottom: 5px;
           font-size : 175% }

h2.section { background-color: rgb(80%,80%,100%);
             padding-left: 3px; 
             padding-top: 12px; 
             padding-bottom: 10px; 
             font-size : 130% }

h3.section { background-color: rgb(90%,90%,100%);
             padding-left: 3px; 
             padding-top: 7px; 
             padding-bottom: 7px; 
             font-size : 115% }

h4.section { 
/*
                   background-color: rgb(80%,80%,80%);
                   max-width: 20em;
                   padding-left: 5px; 
                   padding-top: 5px; 
                   padding-bottom: 5px; 
*/
                   background-color: white;
                   padding-left: 0px; 
                   padding-top: 0px; 
                   padding-bottom: 0px; 
                   font-size : 100%;
                   font-weight : bold;
                   text-decoration : underline;
 }

#main .doc { margin: 0px;
             font-family: sans-serif;
             font-size: 100%;
	     line-height: 125%;
             max-width: 40em;
             color: black;
	     padding: 10px;
             background-color: #90bdff }

.inlinecode { 
    display: inline;
/*    font-size: 125%; */
    color: #666666;
    font-family: monospace } 

.doc .inlinecode { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%);
    font-family: monospace } 

.doc .inlinecode .id { 
    color: rgb(30%,30%,70%); 
} 

.inlinecodenm { 
    display: inline;
    color: #444444;
}

.doc .code { 
    display: inline;
    font-size: 120%; 
    color: rgb(30%,30%,70%); 
    font-family: monospace } 

.comment { 
    display: inline;
    font-family: monospace;
    color: rgb(50%,50%,80%); 
} 

.code { 
    display: block;
/*  padding-left: 15px; */
    font-size: 110%; 
    font-family: monospace;
 } 

table.infrule {
  border: 0px;
  margin-left: 50px;
  margin-top: 10px;
  margin-bottom: 10px;
}

td.infrule {
    font-family: monospace;
    text-align: center;
/*    color: rgb(35%,35%,70%);  */
    padding: 0px;
    line-height: 100%;
}

tr.infrulemiddle hr {
    margin: 1px 0 1px 0;
}

.infrulenamecol {
    color: rgb(60%,60%,60%); 
    font-size: 80%;
    padding-left: 1em;
    padding-bottom: 0.1em
}

/* Pied de page */

#footer { font-size: 65%;
          font-family: sans-serif; }

/* Identifiers: <span class="id" title="...">) */

.id { display: inline; }

.id[title="constructor"] {
    color: rgb(60%,0%,0%);
}

.id[title="var"] {
    color: rgb(40%,0%,40%);
}

.id[title="variable"] {
    color: rgb(40%,0%,40%);
}

.id[title="definition"] {
    color: rgb(0%,40%,0%);
}

.id[title="abbreviation"] {
    color: rgb(0%,40%,0%);
}

.id[title="lemma"] {
    color: rgb(0%,40%,0%);
}

.id[title="instance"] {
    color: rgb(0%,40%,0%);
}

.id[title="projection"] {
    color: rgb(0%,40%,0%);
}

.id[title="method"] {
    color: rgb(0%,40%,0%);
}

.id[title="inductive"] {
    color: rgb(0%,0%,80%);
}

.id[title="record"] {
    color: rgb(0%,0%,80%);
}

.id[title="class"] {
    color: rgb(0%,0%,80%);
}

.id[title="keyword"] {
 color : #cf1d1d;
/*     color: black; */
}

/* Deprecated rules using the 'type' attribute of <span> (not xhtml valid) */

.id[type="constructor"] { 
    color: rgb(60%,0%,0%);
}

.id[type="var"] { 
    color: rgb(40%,0%,40%);
}

.id[type="variable"] { 
    color: rgb(40%,0%,40%);
}

.id[type="definition"] { 
    color: rgb(0%,40%,0%);
}

.id[type="abbreviation"] { 
    color: rgb(0%,40%,0%);
}

.id[type="lemma"] { 
    color: rgb(0%,40%,0%);
}

.id[type="instance"] { 
    color: rgb(0%,40%,0%);
}

.id[type="projection"] { 
    color: rgb(0%,40%,0%);
}

.id[type="method"] { 
    color: rgb(0%,40%,0%);
}

.id[type="inductive"] { 
    color: rgb(0%,0%,80%);
}

.id[type="record"] { 
    color: rgb(0%,0%,80%);
}

.id[type="class"] { 
    color: rgb(0%,0%,80%);
}

.id[type="keyword"] { 
 color : #cf1d1d;
/*     color: black; */
}

.inlinecode .id {
    color: rgb(0%,0%,0%);
}


/* TOC */

#toc h2 {
    padding: 10px;
    background-color: rgb(60%,60%,100%);
}

#toc li {
    padding-bottom: 8px;
}

/* Index */

#index {
    margin: 0;
    padding: 0;
    width: 100%;
}

#index #frontispiece {
    margin: 1em auto;
    padding: 1em;
    width: 60%;
}

.booktitle { font-size : 140%  }
.authors { font-size : 90%;
	         line-height: 115%;  }
.moreauthors { font-size : 60%  }

#index #entrance {
    text-align: center;
}

#index #entrance .spacer {
    margin: 0 30px 0 30px;
}

#index #footer {
    position: absolute;
    bottom: 0;
}

.paragraph {
    height: 0.75em;
}

ul.doclist {
    margin-top: 0em;
    margin-bottom: 0em;
}

